MF-EDA: Joining Membership Functions to Adapt the Number of Distributions in Gaussian EDAs

An estimation-of-distribution algorithm (EDA) estimates one distribution from the selected individuals, usually one Gaussian, peaked where most of them are. On a double funnel the wider funnel supplies most of them, and the deeper one, which holds the global optimum, is lost early. This paper estimates the distribution as a composition of several distributions: the selected individuals are decomposed by Gaussian membership functions, as in a neuro-fuzzy system, each membership function is joined to its own local distribution, and the distributions are composed again when new solutions are generated. In every generation MF-EDA searches the principal and two-means directions for two separated groups, opens one or two membership functions through a calibrated detector, joins each to a local full-covariance Gaussian and samples from the normalised union; the number of distributions, one or two, thus follows the data without fitness evaluations. A membership function has height one, so each funnel receives samples according to its width, not its head count; a two-region model shows how the head-count weights of a mixture compound the deeper funnel's early disadvantage and bounds its survival under the composition, which has a closed-form density. On held-out seeds and paired runs the component raises the successes of a rank-weighted Gaussian EDA from 852 to 1726 of 1800 on 36 double-funnel settings and, on the 50-dimensional Lunacek double funnel, from 0 to 49 of 50 (AMaLGaM: 0 to 49), with no loss on single-funnel functions and the BBOB suite. Composing the same membership functions with head-count weights loses runs; other head-count-free shares do as well as the union. Restarted CMA-ES needs fewer evaluations on smooth double funnels, the method stops helping when the global funnel is much narrower or with more than two funnels, and a generation takes 18 to 23 times longer to compute.

==> anc/BUILD.txt <==
BUILD.txt  重新编译（Windows 用 MinGW-w64 或 MSYS2 的 gcc；Linux 用 gcc） | how to rebuild (MinGW-w64 / MSYS2 gcc on Windows; gcc on Linux)
  gcc -std=c99 -O2 -I coco -o mfeda3 mfeda3.c coco/coco.c -lm
  gcc -std=c99 -O2 -o cmp_algos cmp_algos.c -lm
  gcc -std=c99 -O2 -I coco -I ccmaes -o cma_pub cma_pub.c ccmaes/cmaes.c coco/coco.c -lm
  gcc -std=c99 -O2 -o camalgam_re camalgam_re.c -lm
  gcc -std=c99 -O2 -o runjobs runjobs.c
  gcc -std=c99 -O2 -o checkdone checkdone.c
  gcc -std=c99 -O2 -o det_test det_test.c -lm
Windows 下在命令后加 -static，并把输出名加 .exe | on Windows add -static and name the outputs *.exe
mfeda3.c 由 mfeda3_part1.c 与 mfeda3_part2.c 顺序拼接而成（cat mfeda3_part1.c mfeda3_part2.c > mfeda3.c） | mfeda3.c is the concatenation of mfeda3_part1.c and mfeda3_part2.c


==> anc/README.txt <==
Ancillary files of arXiv:2611.30436v2 (MF-EDA, manuscript v18).
src/: all programs in C99 (see BUILD.txt); scripts/: job generation, statistics, tables and figures; jobs5_linux.txt, jobs6_linux.txt and jobs7_linux.txt: the 725 + 12 + 174 jobs (version 3.2, final seeds) and expected_all.txt the expected line count of every result file (calib_order.txt: the order in which the 162 single-line calibration files form the calibration table); results_v18.zip: the per-run result files computed on the Windows servers (one line per run, fields described in Appendix G of the paper); results_hillvallea.zip, jobs_hillvallea.txt and src/drv_funnel.cpp: the result files of the HillVallEA runs (Linux machine), their job lines and the driver for the unmodified code of its authors (repository SCMaree/HillVallEA, commit 1a68ab73, not included); timing_v18.zip, trace_v18.zip, calib_v18.zip: the timing, trace and detector-calibration files of the Linux machine; executables_SHA256.txt: SHA-256 fingerprints of the Windows executables that produced the result files; SHA256SUMS.txt: fingerprints of the ancillary files. The scripts are released as they were run: the absolute paths in them (/home/claude/w) are those of the working directory on the Linux machine and have to be adapted.


==> anc/SHA256SUMS.txt <==
d254b0cafc8bb04ae68be8c2340c8681381563c6cb664b2dd155ef99eb92bda7  BUILD.txt
3bd5cc12b93b57133804e037ec35813fdfd0400bdfdb3009a8f23a18c8161d7e  calib_order.txt
ab8ea0c91f691ac42692eba74aad98d129acc36e97bd34d22c624cf47a872cfa  calib_v18.zip
08a3d9722740940a10ee07ee05ddf1b72ef7ea48f582760f569d9264213622dc  executables_SHA256.txt
c6999479d7279256cbf74f05c3a07f95e1af234b80566bec4105fc615b6c13c5  expected_all.txt
c46a27c809339e211293744d51ae759f72b0bcfe0050f1eda098e3bbeb215d62  jobs5_linux.txt
eafb8990666dec2c616802f9701bf98db664f2c25ae2eab681fc7f87593ccaa2  jobs6_linux.txt
0bb2b99ace9cf0b235b533af3a481f95ebcaf3466a555f0b309cb93400929e3c  jobs7_linux.txt
3a4a1eb2ac7bc450f8c0020ab9be42dd3b3210a6525560477d033e3021195f4c  jobs_hillvallea.txt
bdb51e7c557072e56d58546c496dbbb66ca1bdb09f9283bea66db5d8c7dbaa6a  manifest_E5.json
af4fced4a3fbcd8c9ea544ea2ef28d9c4bf854fc8deb9868cdd4da4a7790bf0f  results_hillvallea.zip
e5b6832a6b1908aced2f6ce5bf5e67c839824008fee6d518b0b57e1038081eb4  results_v18.zip
38a9cecbc079f3d46b0793e73312fb92faab4711b6740e4217a896602be2f116  timing_v18.zip
493a06f990dc6a2d3b4c2881fc8594f771e074464ab69b2c2707652b15128865  trace_v18.zip
ff9ac77930156bc581b1623762631fbb16b577ea93db6fcf36424477e2dd8f4d  src/bbob_mm.h
34e9729600135948116e64bd1605aa226203e86bb111e65e3bfe389a566798ae  src/camalgam_re.c
259fd5fe8f0ea6c988c781043f2cb1752a194cdf8a5342ca34d6ee70e42da649  src/checkdone.c
1d8ec6a285f6d8eec6829d617a5991c8ae829825a44af4d6ce695472a4fc15e7  src/cma_pub.c
16a4d391ca663203c4bbf9a630f8ef82d1d07cd4a6d3bba2d91eb923ae67bd75  src/cmp_algos.c
2492f6bf06e7b569b0429fcb5ae5be14e540a4e0e36e63187069f132e19c7a32  src/det_test.c
bfe3fa472e5edb79b68e9df10fec690f9fc799379a5e52dfee5c09848872d722  src/drv_funnel.cpp
2c4409647852ea279f0bb19dc71c5133845f9ec7cf921becadf943bb6111a0ae  src/funnel_fn.h
e73def80eb9bb057dec490f73019033437fb72808190b1b69122d34b07fcccb7  src/mfcomp.h
8afef423dca442b03a2c54a80a78d1a965dd2479c1999461d1d8696d6d01ca48  src/mfeda3.c
93a0074f2ced025ea9744be96b085867498f0c06bc43dfe878929eb561701100  src/mfeda3_part1.c
22ec05ffd0930f53ac3d7cbe5b2aaffc761e1dd7ee65dad7f3eadbbcbc989ecb  src/mfeda3_part2.c
d7a708683a08d573ab506ac05a1e7e6d3c98066922397fdc64119fd586708be8  src/runjobs.c
2580e5fdec68388df7e1851bbddf15e120cfebc080990d4d7c5cc97bf2e7acf7  src/stats3.c
2cd9a8656ed11cf71407acde0db6dd44cef4a02ac4003d281c29fc38aecb0dcb  src/ccmaes/LICENSE
d5825571e3f65777fd532d43acb2801c06e8e7d1dba341ca79ddd6d0580e3e0c  src/ccmaes/cmaes.c
598ed77a410da273c91da8afc14e0a138a056ce7fe3fe1d73ec486529f2a47d7  src/ccmaes/cmaes.h
9ed046c369e5522e1bc7466d5bbab36e1c1c71d134c7c699045664a2a215127f  src/ccmaes/cmaes_interface.h
18ac27077f27b53058b62567ec748ce2dab0e4236f978c163ce5e1ffbb1e3b34  src/coco/bbob_coco.h
bac3ca4d213adbcedcd588aff13554054612d7b2190b1968f03b38a72e5d57e4  src/coco/coco.c
04bae2d42df199089269db7072aa8c342003b2588a85994ccb1f5f9c8067405a  src/coco/coco.h
527aa10dd7268792fc3805d4d6bf7b1339a0040fa118b8d63d611109ebeed580  scripts/handnums.py
d04eff164e07559c0e120656b722a5553873373db15fd0f5bbe70ade95fee652  scripts/intake5.sh
ffba3f70fd64911e65494d149f259a95f03562618505ccc89b6f50dd246cf770  scripts/make_jobs5.py
2b9db164e3d497d1b52e517dbb13b14f8d8ae2377a348d3ea1eb89871d20ec2f  scripts/make_jobs7.py
9e7f0d33cad0c57656ae6c714a353937ebe4bd993837752c4dbb4bd5b1868f9a  scripts/make_nums.py
e43da8b31ee740cf457d032055610391c815339011b987d445eafdfd80d222ab  scripts/make_time3.py
9c07f551ad64485ce77b2581abf78f66f3e0444dc2305f733083142c8dc35927  scripts/make_v3.py
7f6dd638e025091cd9f5a4fabe12c087d86fedf07d20dc7c3941a6a08a6ad7f2  scripts/pipeline35.sh
bb19d8b5aa79438a1267e3462689cca35d8198b5209f74bc945a5c472b9688a3  scripts/run_calib.sh
e066df59e31ffd5d21b437631a403ff347523d33d4dbf40beb30f3585b14b25b  scripts/run_timing.sh
482aa082d516f06c96139c8110766b771190eee96cf00aad3acc28ebf8477e44  scripts/xplat.py


==> anc/calib_order.txt <==
calib_000.csv
calib_001.csv
calib_002.csv
calib_003.csv
calib_004.csv
calib_005.csv
calib_006.csv
calib_007.csv
calib_008.csv
calib_009.csv
calib_010.csv
calib_011.csv
calib_012.csv
calib_013.csv
calib_014.csv
calib_015.csv
calib_016.csv
calib_017.csv
calib_018.csv
calib_019.csv
calib_020.csv
calib_021.csv
calib_022.csv
calib_023.csv
calib_024.csv
calib_025.csv
calib_026.csv
calib_027.csv
calib_028.csv
calib_029.csv
calib_030.csv
calib_031.csv
calib_032.csv
calib_033.csv
calib_034.csv
calib_035.csv
calib_036.csv
calib_037.csv
calib_038.csv
calib_039.csv
calib_040.csv
calib_041.csv
calib_042.csv
calib_043.csv
calib_044.csv
calib_045.csv
calib_046.csv
calib_047.csv
calib_048.csv
calib_049.csv
calib_050.csv
calib_051.csv
calib_052.csv
calib_053.csv
calib_054.csv
calib_055.csv
calib_056.csv
calib_057.csv
calib_058.csv
calib_059.csv
calib_060.csv
calib_061.csv
calib_062.csv
calib_063.csv
calib_064.csv
calib_065.csv
calib_066.csv
calib_067.csv
calib_068.csv
calib_069.csv
calib_070.csv
calib_071.csv
calib_072.csv
calib_073.csv
calib_074.csv
calib_075.csv
calib_076.csv
calib_077.csv
calib_078.csv
calib_079.csv
calib_080.csv
calib_081.csv
calib_082.csv
calib_083.csv
calib_084.csv
calib_085.csv
calib_086.csv
calib_087.csv
calib_088.csv
calib_089.csv
calib_090.csv
calib_091.csv
calib_092.csv
calib_093.csv
calib_094.csv
calib_095.csv
calib_096.csv
calib_097.csv
calib_098.csv
calib_099.csv
calib_100.csv
calib_101.csv
calib_102.csv
calib_103.csv
calib_104.csv
calib_105.csv
calib_106.csv
calib_107.csv
calib_108.csv
calib_109.csv
calib_110.csv
calib_111.csv
calib_112.csv
calib_113.csv
calib_114.csv
calib_115.csv
calib_116.csv
calib_117.csv
calib_118.csv
calib_119.csv
calib_120.csv
calib_121.csv
calib_122.csv
calib_123.csv
calib_124.csv
calib_125.csv
calib_126.csv
calib_127.csv
calib_128.csv
calib_129.csv
calib_130.csv
calib_131.csv
calib_132.csv
calib_133.csv
calib_134.csv
calib_135.csv
calib_136.csv
calib_137.csv
calib_138.csv
calib_139.csv
calib_140.csv
calib_141.csv
calib_142.csv
calib_143.csv
calib_144.csv
calib_145.csv
calib_146.csv
calib_147.csv
calib_148.csv
calib_149.csv
calib_150.csv
calib_151.csv
calib_152.csv
calib_153.csv
calib_154.csv
calib_155.csv
calib_156.csv
calib_157.csv
calib_158.csv
calib_159.csv
calib_160.csv
calib_161.csv


==> anc/executables_SHA256.txt <==
SHA-256 fingerprints of the Windows executables that produced the result files in results_v17.zip
(as recorded in the test_info.txt files returned from the three servers; mingw-w64 gcc 13, -std=c99 -O2 -static)

First build: all result files except the BBOB files bbob_f*_D*_{mf3,bipop}.csv (719 files)
  mfeda3.exe       eafd6632f534a598b7f4d35bc4b1cfc7b81adb1410c1d7d8bee57fed721c795c
  cmp_algos.exe    a1be0fe41555d422b9424cc8cbf98c7b88286bba883273fdf0c99490f152b8ab
  cma_pub.exe      c6324356f5590b8d928503138afb5359ff6ea51aeb0ff91dc039237cccff14ed
  camalgam_re.exe  8318a71d6aeea50edf76b8b50f4d6bb63f27a662c46aa20cd83a68497f1fe1e6
  det_test.exe     0086dd8d0507c144c19590ccb60ae8b10a0e3fdfdbb53b74d59dceed668407b3
  runjobs.exe      f499f0be3ad205a7daf2af2ad514fa856a6d9a3a50535b10b38da1e58a18199e

Second build: the 192 BBOB files bbob_f*_D*_{mf3,bipop}.csv
  mfeda3.exe       e71192ab5ff8d91c86976a66aec1f9e52eb1058d141b2ffe9cb5c6d396aa937e
  cma_pub.exe      8e8ad777ce4172e4b69721f43f7bedb303745d69308e68bdb4f0dc2ffcb18b82
  runjobs.exe      f499f0be3ad205a7daf2af2ad514fa856a6d9a3a50535b10b38da1e58a18199e
  checkdone.exe    ec6958cc7a7c5a76c240e673667f0d67f62ce59dc88a41dc4b1250d202570d39

The two builds of mfeda3 and cma_pub differ in one line of src/coco/bbob_coco.h: the instance list passed to the
COCO suite was "instances: 1-30" in the first build and is "instances: 1-45" in the second (the sources released
here are those of the second build). With the first build every BBOB job on the instances 31-45 ended without a
problem and without output, so the BBOB jobs were run again with the second build; no other result file depends
on that line.


==> anc/expected_all.txt <==
fam_d0.25_mu2.0_D10.csv 100
fam_d0.25_mu2.5_D10.csv 100
fam_d0.25_mu3.0_D10.csv 100
fam_d0.5_mu2.0_D10.csv 100
fam_d0.5_mu2.5_D10.csv 100
fam_d0.5_mu3.0_D10.csv 100
fam_d0.75_mu2.0_D10.csv 100
fam_d0.75_mu2.5_D10.csv 100
fam_d0.75_mu3.0_D10.csv 100
fam_d1_mu2.0_D10.csv 100
fam_d1_mu2.5_D10.csv 100
fam_d1_mu3.0_D10.csv 100
fam_d0.25_mu2.0_D20.csv 100
fam_d0.25_mu2.5_D20.csv 100
fam_d0.25_mu3.0_D20.csv 100
fam_d0.5_mu2.0_D20.csv 100
fam_d0.5_mu2.5_D20.csv 100
fam_d0.5_mu3.0_D20.csv 100
fam_d0.75_mu2.0_D20.csv 100
fam_d0.75_mu2.5_D20.csv 100
fam_d0.75_mu3.0_D20.csv 100
fam_d1_mu2.0_D20.csv 100
fam_d1_mu2.5_D20.csv 100
fam_d1_mu3.0_D20.csv 100
fam_d0.25_mu2.0_D30.csv 100
fam_d0.25_mu2.5_D30.csv 100
fam_d0.25_mu3.0_D30.csv 100
fam_d0.5_mu2.0_D30.csv 100
fam_d0.5_mu2.5_D30.csv 100
fam_d0.5_mu3.0_D30.csv 100
fam_d0.75_mu2.0_D30.csv 100
fam_d0.75_mu2.5_D30.csv 100
fam_d0.75_mu3.0_D30.csv 100
fam_d1_mu2.0_D30.csv 100
fam_d1_mu2.5_D30.csv 100
fam_d1_mu3.0_D30.csv 100
lungA_G1_D10_mf3.csv 100
lungA_G1_D10_ama.csv 50
lungA_G1_D10_amf2.csv 50
lungA_G1_D10_amf3.csv 50
lungA_G1_D10_cma.csv 50
lungA_G1_D10_cam.csv 50
lungB_G1_D10_mf3.csv 100
lungB_G1_D10_ama.csv 50
lungB_G1_D10_amf2.csv 50
lungB_G1_D10_amf3.csv 50
lungB_G1_D10_cma.csv 50
lungB_G1_D10_cam.csv 50
lung_G1_D10_ipop.csv 50
lung_G1_D10_bipop.csv 50
lungA_G2S_D10_mf3.csv 100
lungA_G2S_D10_ama.csv 50
lungA_G2S_D10_amf2.csv 50
lungA_G2S_D10_amf3.csv 50
lungA_G2S_D10_cma.csv 50
lungA_G2S_D10_cam.csv 50
lungB_G2S_D10_mf3.csv 100
lungB_G2S_D10_ama.csv 50
lungB_G2S_D10_amf2.csv 50
lungB_G2S_D10_amf3.csv 50
lungB_G2S_D10_cma.csv 50
lungB_G2S_D10_cam.csv 50
lung_G2S_D10_ipop.csv 50
lung_G2S_D10_bipop.csv 50
lungA_G2L_D10_mf3.csv 100
lungA_G2L_D10_ama.csv 50
lungA_G2L_D10_amf2.csv 50
lungA_G2L_D10_amf3.csv 50
lungA_G2L_D10_cma.csv 50
lungA_G2L_D10_cam.csv 50
lungB_G2L_D10_mf3.csv 100
lungB_G2L_D10_ama.csv 50
lungB_G2L_D10_amf2.csv 50
lungB_G2L_D10_amf3.csv 50
lungB_G2L_D10_cma.csv 50
lungB_G2L_D10_cam.csv 50
lung_G2L_D10_ipop.csv 50
lung_G2L_D10_bipop.csv 50
lungA_G1_D20_mf3.csv 100
lungA_G1_D20_ama.csv 50
lungA_G1_D20_amf2.csv 50
lungA_G1_D20_amf3.csv 50
lungA_G1_D20_cma.csv 50
lungA_G1_D20_cam.csv 50
lungB_G1_D20_mf3.csv 100
lungB_G1_D20_ama.csv 50
lungB_G1_D20_amf2.csv 50
lungB_G1_D20_amf3.csv 50
lungB_G1_D20_cma.csv 50
lungB_G1_D20_cam.csv 50
lung_G1_D20_ipop.csv 50
lung_G1_D20_bipop.csv 50
lungA_G2S_D20_mf3.csv 100
lungA_G2S_D20_ama.csv 50
lungA_G2S_D20_amf2.csv 50
lungA_G2S_D20_amf3.csv 50
lungA_G2S_D20_cma.csv 50
lungA_G2S_D20_cam.csv 50
lungB_G2S_D20_mf3.csv 100
lungB_G2S_D20_ama.csv 50
lungB_G2S_D20_amf2.csv 50
lungB_G2S_D20_amf3.csv 50
lungB_G2S_D20_cma.csv 50
lungB_G2S_D20_cam.csv 50
lung_G2S_D20_ipop.csv 50
lung_G2S_D20_bipop.csv 50
lungA_G2L_D20_mf3.csv 100
lungA_G2L_D20_ama.csv 50
lungA_G2L_D20_amf2.csv 50
lungA_G2L_D20_amf3.csv 50
lungA_G2L_D20_cma.csv 50
lungA_G2L_D20_cam.csv 50
lungB_G2L_D20_mf3.csv 100
lungB_G2L_D20_ama.csv 50
lungB_G2L_D20_amf2.csv 50
lungB_G2L_D20_amf3.csv 50
lungB_G2L_D20_cma.csv 50
lungB_G2L_D20_cam.csv 50
lung_G2L_D20_ipop.csv 50
lung_G2L_D20_bipop.csv 50
lungA_G1_D30_mf3.csv 100
lungA_G1_D30_ama.csv 50
lungA_G1_D30_amf2.csv 50
lungA_G1_D30_amf3.csv 50
lungA_G1_D30_cma.csv 50
lungA_G1_D30_cam.csv 50
lungB_G1_D30_mf3.csv 100
lungB_G1_D30_ama.csv 50
lungB_G1_D30_amf2.csv 50
lungB_G1_D30_amf3.csv 50
lungB_G1_D30_cma.csv 50
lungB_G1_D30_cam.csv 50
lung_G1_D30_ipop.csv 50
lung_G1_D30_bipop.csv 50
lungA_G2S_D30_mf3.csv 100
lungA_G2S_D30_ama.csv 50
lungA_G2S_D30_amf2.csv 50
lungA_G2S_D30_amf3.csv 50
lungA_G2S_D30_cma.csv 50
lungA_G2S_D30_cam.csv 50
lungB_G2S_D30_mf3.csv 100
lungB_G2S_D30_ama.csv 50
lungB_G2S_D30_amf2.csv 50
lungB_G2S_D30_amf3.csv 50
lungB_G2S_D30_cma.csv 50
lungB_G2S_D30_cam.csv 50
lung_G2S_D30_ipop.csv 50
lung_G2S_D30_bipop.csv 50
lungA_G2L_D30_mf3.csv 100
lungA_G2L_D30_ama.csv 50
lungA_G2L_D30_amf2.csv 50
lungA_G2L_D30_amf3.csv 50
lungA_G2L_D30_cma.csv 50
lungA_G2L_D30_cam.csv 50
lungB_G2L_D30_mf3.csv 100
lungB_G2L_D30_ama.csv 50
lungB_G2L_D30_amf2.csv 50
lungB_G2L_D30_amf3.csv 50
lungB_G2L_D30_cma.csv 50
lungB_G2L_D30_cam.csv 50
lung_G2L_D30_ipop.csv 50
lung_G2L_D30_bipop.csv 50
lungA_G1_D50_mf3.csv 100
lungA_G1_D50_ama.csv 50
lungA_G1_D50_amf2.csv 50
lungA_G1_D50_amf3.csv 50
lungA_G1_D50_cma.csv 50
lungB_G1_D50_mf3.csv 100
lungB_G1_D50_ama.csv 50
lungB_G1_D50_amf2.csv 50
lungB_G1_D50_amf3.csv 50
lungB_G1_D50_cma.csv 50
lung_G1_D50_ipop.csv 50
lung_G1_D50_bipop.csv 50
lungA_G2S_D50_mf3.csv 100
lungA_G2S_D50_ama.csv 50
lungA_G2S_D50_amf2.csv 50
lungA_G2S_D50_amf3.csv 50
lungA_G2S_D50_cma.csv 50
lungB_G2S_D50_mf3.csv 100
lungB_G2S_D50_ama.csv 50
lungB_G2S_D50_amf2.csv 50
lungB_G2S_D50_amf3.csv 50
lungB_G2S_D50_cma.csv 50
lung_G2S_D50_ipop.csv 50
lung_G2S_D50_bipop.csv 50
lungA_G2L_D50_mf3.csv 100
lungA_G2L_D50_ama.csv 50
lungA_G2L_D50_amf2.csv 50
lungA_G2L_D50_amf3.csv 50
lungA_G2L_D50_cma.csv 50
lungB_G2L_D50_mf3.csv 100
lungB_G2L_D50_ama.csv 50
lungB_G2L_D50_amf2.csv 50
lungB_G2L_D50_amf3.csv 50
lungB_G2L_D50_cma.csv 50
lung_G2L_D50_ipop.csv 50
lung_G2L_D50_bipop.csv 50
rot_c1_r0_G2S_D10_mf3.csv 100
rot_c1_r0_G2S_D10_eig.csv 50
rot_c1_r0_G2S_D10_ama.csv 50
rot_c1_r0_G2S_D10_amf3.csv 50
rot_c1_r0_G2S_D10_cma.csv 50
rot_c1_r0_G2S_D10_bipop.csv 50
rot_c1_r1_G2S_D10_mf3.csv 100
rot_c1_r1_G2S_D10_eig.csv 50
rot_c1_r1_G2S_D10_ama.csv 50
rot_c1_r1_G2S_D10_amf3.csv 50
rot_c1_r1_G2S_D10_cma.csv 50
rot_c1_r1_G2S_D10_bipop.csv 50
rot_c1_r0_G1_D10_mf3.csv 100
rot_c10_r0_G2S_D10_mf3.csv 100
rot_c10_r0_G2S_D10_eig.csv 50
rot_c10_r0_G2S_D10_ama.csv 50
rot_c10_r0_G2S_D10_amf3.csv 50
rot_c10_r0_G2S_D10_cma.csv 50
rot_c10_r0_G2S_D10_bipop.csv 50
rot_c10_r1_G2S_D10_mf3.csv 100
rot_c10_r1_G2S_D10_eig.csv 50
rot_c10_r1_G2S_D10_ama.csv 50
rot_c10_r1_G2S_D10_amf3.csv 50
rot_c10_r1_G2S_D10_cma.csv 50
rot_c10_r1_G2S_D10_bipop.csv 50
rot_c10_r0_G1_D10_mf3.csv 100
rot_c100_r0_G2S_D10_mf3.csv 100
rot_c100_r0_G2S_D10_eig.csv 50
rot_c100_r0_G2S_D10_ama.csv 50
rot_c100_r0_G2S_D10_amf3.csv 50
rot_c100_r0_G2S_D10_cma.csv 50
rot_c100_r0_G2S_D10_bipop.csv 50
rot_c100_r1_G2S_D10_mf3.csv 100
rot_c100_r1_G2S_D10_eig.csv 50
rot_c100_r1_G2S_D10_ama.csv 50
rot_c100_r1_G2S_D10_amf3.csv 50
rot_c100_r1_G2S_D10_cma.csv 50
rot_c100_r1_G2S_D10_bipop.csv 50
rot_c100_r0_G1_D10_mf3.csv 100
rot_c1_r0_G2S_D20_mf3.csv 100
rot_c1_r0_G2S_D20_eig.csv 50
rot_c1_r0_G2S_D20_ama.csv 50
rot_c1_r0_G2S_D20_amf3.csv 50
rot_c1_r0_G2S_D20_cma.csv 50
rot_c1_r0_G2S_D20_bipop.csv 50
rot_c1_r1_G2S_D20_mf3.csv 100
rot_c1_r1_G2S_D20_eig.csv 50
rot_c1_r1_G2S_D20_ama.csv 50
rot_c1_r1_G2S_D20_amf3.csv 50
rot_c1_r1_G2S_D20_cma.csv 50
rot_c1_r1_G2S_D20_bipop.csv 50
rot_c1_r0_G1_D20_mf3.csv 100
rot_c10_r0_G2S_D20_mf3.csv 100
rot_c10_r0_G2S_D20_eig.csv 50
rot_c10_r0_G2S_D20_ama.csv 50
rot_c10_r0_G2S_D20_amf3.csv 50
rot_c10_r0_G2S_D20_cma.csv 50
rot_c10_r0_G2S_D20_bipop.csv 50
rot_c10_r1_G2S_D20_mf3.csv 100
rot_c10_r1_G2S_D20_eig.csv 50
rot_c10_r1_G2S_D20_ama.csv 50
rot_c10_r1_G2S_D20_amf3.csv 50
rot_c10_r1_G2S_D20_cma.csv 50
rot_c10_r1_G2S_D20_bipop.csv 50
rot_c10_r0_G1_D20_mf3.csv 100
rot_c100_r0_G2S_D20_mf3.csv 100
rot_c100_r0_G2S_D20_eig.csv 50
rot_c100_r0_G2S_D20_ama.csv 50
rot_c100_r0_G2S_D20_amf3.csv 50
rot_c100_r0_G2S_D20_cma.csv 50
rot_c100_r0_G2S_D20_bipop.csv 50
rot_c100_r1_G2S_D20_mf3.csv 100
rot_c100_r1_G2S_D20_eig.csv 50
rot_c100_r1_G2S_D20_ama.csv 50
rot_c100_r1_G2S_D20_amf3.csv 50
rot_c100_r1_G2S_D20_cma.csv 50
rot_c100_r1_G2S_D20_bipop.csv 50
rot_c100_r0_G1_D20_mf3.csv 100
rough_A1_G2S_D10_A_mf3.csv 100
rough_A1_G2S_D10_A_ama.csv 50
rough_A1_G2S_D10_A_amf3.csv 50
rough_A1_G2S_D10_A_cma.csv 50
rough_A1_G2S_D10_A_cam.csv 50
rough_A1_G2S_D10_B_mf3.csv 100
rough_A1_G2S_D10_B_ama.csv 50
rough_A1_G2S_D10_B_amf3.csv 50
rough_A1_G2S_D10_B_cma.csv 50
rough_A1_G2S_D10_B_cam.csv 50
rough_A1_G2S_D10_ipop.csv 50
rough_A1_G2S_D10_bipop.csv 50
rough_A1_G1_D10_A_mf3.csv 100
rough_A10_G2S_D10_A_mf3.csv 100
rough_A10_G2S_D10_A_ama.csv 50
rough_A10_G2S_D10_A_amf3.csv 50
rough_A10_G2S_D10_A_cma.csv 50
rough_A10_G2S_D10_A_cam.csv 50
rough_A10_G2S_D10_B_mf3.csv 100
rough_A10_G2S_D10_B_ama.csv 50
rough_A10_G2S_D10_B_amf3.csv 50
rough_A10_G2S_D10_B_cma.csv 50
rough_A10_G2S_D10_B_cam.csv 50
rough_A10_G2S_D10_ipop.csv 50
rough_A10_G2S_D10_bipop.csv 50
rough_A10_G1_D10_A_mf3.csv 100
rough_A1_G2S_D20_A_mf3.csv 100
rough_A1_G2S_D20_A_ama.csv 50
rough_A1_G2S_D20_A_amf3.csv 50
rough_A1_G2S_D20_A_cma.csv 50
rough_A1_G2S_D20_A_cam.csv 50
rough_A1_G2S_D20_B_mf3.csv 100
rough_A1_G2S_D20_B_ama.csv 50
rough_A1_G2S_D20_B_amf3.csv 50
rough_A1_G2S_D20_B_cma.csv 50
rough_A1_G2S_D20_B_cam.csv 50
rough_A1_G2S_D20_ipop.csv 50
rough_A1_G2S_D20_bipop.csv 50
rough_A1_G1_D20_A_mf3.csv 100
rough_A10_G2S_D20_A_mf3.csv 100
rough_A10_G2S_D20_A_ama.csv 50
rough_A10_G2S_D20_A_amf3.csv 50
rough_A10_G2S_D20_A_cma.csv 50
rough_A10_G2S_D20_A_cam.csv 50
rough_A10_G2S_D20_B_mf3.csv 100
rough_A10_G2S_D20_B_ama.csv 50
rough_A10_G2S_D20_B_amf3.csv 50
rough_A10_G2S_D20_B_cma.csv 50
rough_A10_G2S_D20_B_cam.csv 50
rough_A10_G2S_D20_ipop.csv 50
rough_A10_G2S_D20_bipop.csv 50
rough_A10_G1_D20_A_mf3.csv 100
bbob_f1_D2_mf3.csv 30
bbob_f1_D2_bipop.csv 15
bbob_f2_D2_mf3.csv 30
bbob_f2_D2_bipop.csv 15
bbob_f3_D2_mf3.csv 30
bbob_f3_D2_bipop.csv 15
bbob_f4_D2_mf3.csv 30
bbob_f4_D2_bipop.csv 15
bbob_f5_D2_mf3.csv 30
bbob_f5_D2_bipop.csv 15
bbob_f6_D2_mf3.csv 30
bbob_f6_D2_bipop.csv 15
bbob_f7_D2_mf3.csv 30
bbob_f7_D2_bipop.csv 15
bbob_f8_D2_mf3.csv 30
bbob_f8_D2_bipop.csv 15
bbob_f9_D2_mf3.csv 30
bbob_f9_D2_bipop.csv 15
bbob_f10_D2_mf3.csv 30
bbob_f10_D2_bipop.csv 15
bbob_f11_D2_mf3.csv 30
bbob_f11_D2_bipop.csv 15
bbob_f12_D2_mf3.csv 30
bbob_f12_D2_bipop.csv 15
bbob_f13_D2_mf3.csv 30
bbob_f13_D2_bipop.csv 15
bbob_f14_D2_mf3.csv 30
bbob_f14_D2_bipop.csv 15
bbob_f15_D2_mf3.csv 30
bbob_f15_D2_bipop.csv 15
bbob_f16_D2_mf3.csv 30
bbob_f16_D2_bipop.csv 15
bbob_f17_D2_mf3.csv 30
bbob_f17_D2_bipop.csv 15
bbob_f18_D2_mf3.csv 30
bbob_f18_D2_bipop.csv 15
bbob_f19_D2_mf3.csv 30
bbob_f19_D2_bipop.csv 15
bbob_f20_D2_mf3.csv 30
bbob_f20_D2_bipop.csv 15
bbob_f21_D2_mf3.csv 30
bbob_f21_D2_bipop.csv 15
bbob_f22_D2_mf3.csv 30
bbob_f22_D2_bipop.csv 15
bbob_f23_D2_mf3.csv 30
bbob_f23_D2_bipop.csv 15
bbob_f24_D2_mf3.csv 30
bbob_f24_D2_bipop.csv 15
bbob_f1_D5_mf3.csv 30
bbob_f1_D5_bipop.csv 15
bbob_f2_D5_mf3.csv 30
bbob_f2_D5_bipop.csv 15
bbob_f3_D5_mf3.csv 30
bbob_f3_D5_bipop.csv 15
bbob_f4_D5_mf3.csv 30
bbob_f4_D5_bipop.csv 15
bbob_f5_D5_mf3.csv 30
bbob_f5_D5_bipop.csv 15
bbob_f6_D5_mf3.csv 30
bbob_f6_D5_bipop.csv 15
bbob_f7_D5_mf3.csv 30
bbob_f7_D5_bipop.csv 15
bbob_f8_D5_mf3.csv 30
bbob_f8_D5_bipop.csv 15
bbob_f9_D5_mf3.csv 30
bbob_f9_D5_bipop.csv 15
bbob_f10_D5_mf3.csv 30
bbob_f10_D5_bipop.csv 15
bbob_f11_D5_mf3.csv 30
bbob_f11_D5_bipop.csv 15
bbob_f12_D5_mf3.csv 30
bbob_f12_D5_bipop.csv 15
bbob_f13_D5_mf3.csv 30
bbob_f13_D5_bipop.csv 15
bbob_f14_D5_mf3.csv 30
bbob_f14_D5_bipop.csv 15
bbob_f15_D5_mf3.csv 30
bbob_f15_D5_bipop.csv 15
bbob_f16_D5_mf3.csv 30
bbob_f16_D5_bipop.csv 15
bbob_f17_D5_mf3.csv 30
bbob_f17_D5_bipop.csv 15
bbob_f18_D5_mf3.csv 30
bbob_f18_D5_bipop.csv 15
bbob_f19_D5_mf3.csv 30
bbob_f19_D5_bipop.csv 15
bbob_f20_D5_mf3.csv 30
bbob_f20_D5_bipop.csv 15
bbob_f21_D5_mf3.csv 30
bbob_f21_D5_bipop.csv 15
bbob_f22_D5_mf3.csv 30
bbob_f22_D5_bipop.csv 15
bbob_f23_D5_mf3.csv 30
bbob_f23_D5_bipop.csv 15
bbob_f24_D5_mf3.csv 30
bbob_f24_D5_bipop.csv 15
bbob_f1_D10_mf3.csv 30
bbob_f1_D10_bipop.csv 15
bbob_f2_D10_mf3.csv 30
bbob_f2_D10_bipop.csv 15
bbob_f3_D10_mf3.csv 30
bbob_f3_D10_bipop.csv 15
bbob_f4_D10_mf3.csv 30
bbob_f4_D10_bipop.csv 15
bbob_f5_D10_mf3.csv 30
bbob_f5_D10_bipop.csv 15
bbob_f6_D10_mf3.csv 30
bbob_f6_D10_bipop.csv 15
bbob_f7_D10_mf3.csv 30
bbob_f7_D10_bipop.csv 15
bbob_f8_D10_mf3.csv 30
bbob_f8_D10_bipop.csv 15
bbob_f9_D10_mf3.csv 30
bbob_f9_D10_bipop.csv 15
bbob_f10_D10_mf3.csv 30
bbob_f10_D10_bipop.csv 15
bbob_f11_D10_mf3.csv 30
bbob_f11_D10_bipop.csv 15
bbob_f12_D10_mf3.csv 30
bbob_f12_D10_bipop.csv 15
bbob_f13_D10_mf3.csv 30
bbob_f13_D10_bipop.csv 15
bbob_f14_D10_mf3.csv 30
bbob_f14_D10_bipop.csv 15
bbob_f15_D10_mf3.csv 30
bbob_f15_D10_bipop.csv 15
bbob_f16_D10_mf3.csv 30
bbob_f16_D10_bipop.csv 15
bbob_f17_D10_mf3.csv 30
bbob_f17_D10_bipop.csv 15
bbob_f18_D10_mf3.csv 30
bbob_f18_D10_bipop.csv 15
bbob_f19_D10_mf3.csv 30
bbob_f19_D10_bipop.csv 15
bbob_f20_D10_mf3.csv 30
bbob_f20_D10_bipop.csv 15
bbob_f21_D10_mf3.csv 30
bbob_f21_D10_bipop.csv 15
bbob_f22_D10_mf3.csv 30
bbob_f22_D10_bipop.csv 15
bbob_f23_D10_mf3.csv 30
bbob_f23_D10_bipop.csv 15
bbob_f24_D10_mf3.csv 30
bbob_f24_D10_bipop.csv 15
bbob_f1_D20_mf3.csv 30
bbob_f1_D20_bipop.csv 15
bbob_f2_D20_mf3.csv 30
bbob_f2_D20_bipop.csv 15
bbob_f3_D20_mf3.csv 30
bbob_f3_D20_bipop.csv 15
bbob_f4_D20_mf3.csv 30
bbob_f4_D20_bipop.csv 15
bbob_f5_D20_mf3.csv 30
bbob_f5_D20_bipop.csv 15
bbob_f6_D20_mf3.csv 30
bbob_f6_D20_bipop.csv 15
bbob_f7_D20_mf3.csv 30
bbob_f7_D20_bipop.csv 15
bbob_f8_D20_mf3.csv 30
bbob_f8_D20_bipop.csv 15
bbob_f9_D20_mf3.csv 30
bbob_f9_D20_bipop.csv 15
bbob_f10_D20_mf3.csv 30
bbob_f10_D20_bipop.csv 15
bbob_f11_D20_mf3.csv 30
bbob_f11_D20_bipop.csv 15
bbob_f12_D20_mf3.csv 30
bbob_f12_D20_bipop.csv 15
bbob_f13_D20_mf3.csv 30
bbob_f13_D20_bipop.csv 15
bbob_f14_D20_mf3.csv 30
bbob_f14_D20_bipop.csv 15
bbob_f15_D20_mf3.csv 30
bbob_f15_D20_bipop.csv 15
bbob_f16_D20_mf3.csv 30
bbob_f16_D20_bipop.csv 15
bbob_f17_D20_mf3.csv 30
bbob_f17_D20_bipop.csv 15
bbob_f18_D20_mf3.csv 30
bbob_f18_D20_bipop.csv 15
bbob_f19_D20_mf3.csv 30
bbob_f19_D20_bipop.csv 15
bbob_f20_D20_mf3.csv 30
bbob_f20_D20_bipop.csv 15
bbob_f21_D20_mf3.csv 30
bbob_f21_D20_bipop.csv 15
bbob_f22_D20_mf3.csv 30
bbob_f22_D20_bipop.csv 15
bbob_f23_D20_mf3.csv 30
bbob_f23_D20_bipop.csv 15
bbob_f24_D20_mf3.csv 30
bbob_f24_D20_bipop.csv 15
sweep_s1.0_D20_mf3.csv 100
sweep_s1.0_D20_ama.csv 50
sweep_s1.0_D20_amf3.csv 50
sweep_s1.0_D20_cmaA.csv 50
sweep_s1.0_D20_cmaB.csv 50
sweep_s1.0_D20_bipop.csv 50
sweep_s0.95_D20_mf3.csv 100
sweep_s0.95_D20_ama.csv 50
sweep_s0.95_D20_amf3.csv 50
sweep_s0.95_D20_cmaA.csv 50
sweep_s0.95_D20_cmaB.csv 50
sweep_s0.95_D20_bipop.csv 50
sweep_s0.8_D20_mf3.csv 100
sweep_s0.8_D20_ama.csv 50
sweep_s0.8_D20_amf3.csv 50
sweep_s0.8_D20_cmaA.csv 50
sweep_s0.8_D20_cmaB.csv 50
sweep_s0.8_D20_bipop.csv 50
sweep_s0.7_D20_mf3.csv 100
sweep_s0.7_D20_ama.csv 50
sweep_s0.7_D20_amf3.csv 50
sweep_s0.7_D20_cmaA.csv 50
sweep_s0.7_D20_cmaB.csv 50
sweep_s0.7_D20_bipop.csv 50
sweep_s0.6_D20_mf3.csv 100
sweep_s0.6_D20_ama.csv 50
sweep_s0.6_D20_amf3.csv 50
sweep_s0.6_D20_cmaA.csv 50
sweep_s0.6_D20_cmaB.csv 50
sweep_s0.6_D20_bipop.csv 50
sweep_s0.5_D20_mf3.csv 100
sweep_s0.5_D20_ama.csv 50
sweep_s0.5_D20_amf3.csv 50
sweep_s0.5_D20_cmaA.csv 50
sweep_s0.5_D20_cmaB.csv 50
sweep_s0.5_D20_bipop.csv 50
multi_K3_d0.6_L0_D10.csv 50
multi_K3_d0.6_L0_D20.csv 50
multi_K3_d0.6_L1_D10.csv 50
multi_K3_d0.6_L1_D20.csv 50
multi_K3_d0.6_L2_D10.csv 50
multi_K3_d0.6_L2_D20.csv 50
multi_K3_d0.7_L0_D10.csv 50
multi_K3_d0.7_L0_D20.csv 50
multi_K3_d0.7_L1_D10.csv 50
multi_K3_d0.7_L1_D20.csv 50
multi_K3_d0.7_L2_D10.csv 50
multi_K3_d0.7_L2_D20.csv 50
multi_K3_d0.8_L0_D10.csv 50
multi_K3_d0.8_L0_D20.csv 50
multi_K3_d0.8_L1_D10.csv 50
multi_K3_d0.8_L1_D20.csv 50
multi_K3_d0.8_L2_D10.csv 50
multi_K3_d0.8_L2_D20.csv 50
multi_K5_d0.6_L0_D10.csv 50
multi_K5_d0.6_L0_D20.csv 50
multi_K5_d0.6_L1_D10.csv 50
multi_K5_d0.6_L1_D20.csv 50
multi_K5_d0.6_L2_D10.csv 50
multi_K5_d0.6_L2_D20.csv 50
multi_K5_d0.7_L0_D10.csv 50
multi_K5_d0.7_L0_D20.csv 50
multi_K5_d0.7_L1_D10.csv 50
multi_K5_d0.7_L1_D20.csv 50
multi_K5_d0.7_L2_D10.csv 50
multi_K5_d0.7_L2_D20.csv 50
multi_K5_d0.8_L0_D10.csv 50
multi_K5_d0.8_L0_D20.csv 50
multi_K5_d0.8_L1_D10.csv 50
multi_K5_d0.8_L1_D20.csv 50
multi_K5_d0.8_L2_D10.csv 50
multi_K5_d0.8_L2_D20.csv 50
abl2_G2S_D10.csv 50
abl4_G2S_D10.csv 50
abl128_G2S_D10.csv 50
abl1024_G2S_D10.csv 50
abl8_G2S_D10.csv 50
abl10_G2S_D10.csv 50
abl12_G2S_D10.csv 50
abl136_G2S_D10.csv 50
abl1032_G2S_D10.csv 50
abl1_G2S_D10.csv 50
abl16_G2S_D10.csv 50
abl32_G2S_D10.csv 50
abl64_G2S_D10.csv 50
abl256_G2S_D10.csv 50
abl512_G2S_D10.csv 50
abl1_G1_D10.csv 50
abl256_G1_D10.csv 50
abl512_G1_D10.csv 50
abl16_G1_D10.csv 50
abl2_G2S_D20.csv 50
abl4_G2S_D20.csv 50
abl128_G2S_D20.csv 50
abl1024_G2S_D20.csv 50
abl8_G2S_D20.csv 50
abl10_G2S_D20.csv 50
abl12_G2S_D20.csv 50
abl136_G2S_D20.csv 50
abl1032_G2S_D20.csv 50
abl1_G2S_D20.csv 50
abl16_G2S_D20.csv 50
abl32_G2S_D20.csv 50
abl64_G2S_D20.csv 50
abl256_G2S_D20.csv 50
abl512_G2S_D20.csv 50
abl1_G1_D20.csv 50
abl256_G1_D20.csv 50
abl512_G1_D20.csv 50
abl16_G1_D20.csv 50
abl2_G2S_D30.csv 50
abl4_G2S_D30.csv 50
abl128_G2S_D30.csv 50
abl1024_G2S_D30.csv 50
abl8_G2S_D30.csv 50
abl10_G2S_D30.csv 50
abl12_G2S_D30.csv 50
abl136_G2S_D30.csv 50
abl1032_G2S_D30.csv 50
abl1_G2S_D30.csv 50
abl16_G2S_D30.csv 50
abl32_G2S_D30.csv 50
abl64_G2S_D30.csv 50
abl256_G2S_D30.csv 50
abl512_G2S_D30.csv 50
abl1_G1_D30.csv 50
abl256_G1_D30.csv 50
abl512_G1_D30.csv 50
abl16_G1_D30.csv 50
abl256_G2S_D50.csv 50
abl2_G2S_D50.csv 50
abl4_G2S_D50.csv 50
abl256_G1_D50.csv 50
penc0_G2S_D10.csv 50
penc1_G2S_D10.csv 50
penc3_G2S_D10.csv 50
penc4_G2S_D10.csv 50
dip0.3_G2S_D10.csv 50
dip0.4_G2S_D10.csv 50
dip0.5_G2S_D10.csv 50
dip0.6_G2S_D10.csv 50
dip0.7_G2S_D10.csv 50
penc0_G1_D10.csv 50
penc1_G1_D10.csv 50
penc3_G1_D10.csv 50
penc4_G1_D10.csv 50
dip0.3_G1_D10.csv 50
dip0.4_G1_D10.csv 50
dip0.5_G1_D10.csv 50
dip0.6_G1_D10.csv 50
dip0.7_G1_D10.csv 50
penc0_G2S_D20.csv 50
penc1_G2S_D20.csv 50
penc3_G2S_D20.csv 50
penc4_G2S_D20.csv 50
dip0.3_G2S_D20.csv 50
dip0.4_G2S_D20.csv 50
dip0.5_G2S_D20.csv 50
dip0.6_G2S_D20.csv 50
dip0.7_G2S_D20.csv 50
penc0_G1_D20.csv 50
penc1_G1_D20.csv 50
penc3_G1_D20.csv 50
penc4_G1_D20.csv 50
dip0.3_G1_D20.csv 50
dip0.4_G1_D20.csv 50
dip0.5_G1_D20.csv 50
dip0.6_G1_D20.csv 50
dip0.7_G1_D20.csv 50
penc0_G2S_D30.csv 50
penc1_G2S_D30.csv 50
penc3_G2S_D30.csv 50
penc4_G2S_D30.csv 50
dip0.3_G2S_D30.csv 50
dip0.4_G2S_D30.csv 50
dip0.5_G2S_D30.csv 50
dip0.6_G2S_D30.csv 50
dip0.7_G2S_D30.csv 50
penc0_G1_D30.csv 50
penc1_G1_D30.csv 50
penc3_G1_D30.csv 50
penc4_G1_D30.csv 50
dip0.3_G1_D30.csv 50
dip0.4_G1_D30.csv 50
dip0.5_G1_D30.csv 50
dip0.6_G1_D30.csv 50
dip0.7_G1_D30.csv 50
popN115_G2S_D10.csv 100
popN285_G2S_D10.csv 100
popN510_G2S_D10.csv 100
popN115_G1_D10.csv 100
popN285_G1_D10.csv 100
popN510_G1_D10.csv 100
popN115_G2S_D20.csv 100
popN285_G2S_D20.csv 100
popN510_G2S_D20.csv 100
popN115_G1_D20.csv 100
popN285_G1_D20.csv 100
popN510_G1_D20.csv 100
popN115_G2S_D30.csv 100
popN285_G2S_D30.csv 100
popN510_G2S_D30.csv 100
popN115_G1_D30.csv 100
popN285_G1_D30.csv 100
popN510_G1_D30.csv 100
sweepabl2_s0.8_D20.csv 50
sweepabl2_s0.7_D20.csv 50
sweepabl2_s0.6_D20.csv 50
sweepabl4_s0.8_D20.csv 50
sweepabl4_s0.7_D20.csv 50
sweepabl4_s0.6_D20.csv 50
famabl2_d0.25_mu2.0_D20.csv 50
famabl2_d0.25_mu2.5_D20.csv 50
famabl2_d0.25_mu3.0_D20.csv 50
famabl4_d0.25_mu2.0_D20.csv 50
famabl4_d0.25_mu2.5_D20.csv 50
famabl4_d0.25_mu3.0_D20.csv 50
abl1_G2S_D50.csv 50
abl8_G2S_D50.csv 50
abl10_G2S_D50.csv 50
abl12_G2S_D50.csv 50
abl16_G2S_D50.csv 50
abl32_G2S_D50.csv 50
abl64_G2S_D50.csv 50
abl128_G2S_D50.csv 50
abl136_G2S_D50.csv 50
abl512_G2S_D50.csv 50
abl1024_G2S_D50.csv 50
abl1032_G2S_D50.csv 50
calib_000.csv 1
calib_001.csv 1
calib_002.csv 1
calib_003.csv 1
calib_004.csv 1
calib_005.csv 1
calib_006.csv 1
calib_007.csv 1
calib_008.csv 1
calib_009.csv 1
calib_010.csv 1
calib_011.csv 1
calib_012.csv 1
calib_013.csv 1
calib_014.csv 1
calib_015.csv 1
calib_016.csv 1
calib_017.csv 1
calib_018.csv 1
calib_019.csv 1
calib_020.csv 1
calib_021.csv 1
calib_022.csv 1
calib_023.csv 1
calib_024.csv 1
calib_025.csv 1
calib_026.csv 1
calib_027.csv 1
calib_028.csv 1
calib_029.csv 1
calib_030.csv 1
calib_031.csv 1
calib_032.csv 1
calib_033.csv 1
calib_034.csv 1
calib_035.csv 1
calib_036.csv 1
calib_037.csv 1
calib_038.csv 1
calib_039.csv 1
calib_040.csv 1
calib_041.csv 1
calib_042.csv 1
calib_043.csv 1
calib_044.csv 1
calib_045.csv 1
calib_046.csv 1
calib_047.csv 1
calib_048.csv 1
calib_049.csv 1
calib_050.csv 1
calib_051.csv 1
calib_052.csv 1
calib_053.csv 1
calib_054.csv 1
calib_055.csv 1
calib_056.csv 1
calib_057.csv 1
calib_058.csv 1
calib_059.csv 1
calib_060.csv 1
calib_061.csv 1
calib_062.csv 1
calib_063.csv 1
calib_064.csv 1
calib_065.csv 1
calib_066.csv 1
calib_067.csv 1
calib_068.csv 1
calib_069.csv 1
calib_070.csv 1
calib_071.csv 1
calib_072.csv 1
calib_073.csv 1
calib_074.csv 1
calib_075.csv 1
calib_076.csv 1
calib_077.csv 1
calib_078.csv 1
calib_079.csv 1
calib_080.csv 1
calib_081.csv 1
calib_082.csv 1
calib_083.csv 1
calib_084.csv 1
calib_085.csv 1
calib_086.csv 1
calib_087.csv 1
calib_088.csv 1
calib_089.csv 1
calib_090.csv 1
calib_091.csv 1
calib_092.csv 1
calib_093.csv 1
calib_094.csv 1
calib_095.csv 1
calib_096.csv 1
calib_097.csv 1
calib_098.csv 1
calib_099.csv 1
calib_100.csv 1
calib_101.csv 1
calib_102.csv 1
calib_103.csv 1
calib_104.csv 1
calib_105.csv 1
calib_106.csv 1
calib_107.csv 1
calib_108.csv 1
calib_109.csv 1
calib_110.csv 1
calib_111.csv 1
calib_112.csv 1
calib_113.csv 1
calib_114.csv 1
calib_115.csv 1
calib_116.csv 1
calib_117.csv 1
calib_118.csv 1
calib_119.csv 1
calib_120.csv 1
calib_121.csv 1
calib_122.csv 1
calib_123.csv 1
calib_124.csv 1
calib_125.csv 1
calib_126.csv 1
calib_127.csv 1
calib_128.csv 1
calib_129.csv 1
calib_130.csv 1
calib_131.csv 1
calib_132.csv 1
calib_133.csv 1
calib_134.csv 1
calib_135.csv 1
calib_136.csv 1
calib_137.csv 1
calib_138.csv 1
calib_139.csv 1
calib_140.csv 1
calib_141.csv 1
calib_142.csv 1
calib_143.csv 1
calib_144.csv 1
calib_145.csv 1
calib_146.csv 1
calib_147.csv 1
calib_148.csv 1
calib_149.csv 1
calib_150.csv 1
calib_151.csv 1
calib_152.csv 1
calib_153.csv 1
calib_154.csv 1
calib_155.csv 1
calib_156.csv 1
calib_157.csv 1
calib_158.csv 1
calib_159.csv 1
calib_160.csv 1
calib_161.csv 1


==> anc/jobs5_linux.txt <==
./mfeda3 1 10 50 10000 4352 6000 0 0.25 2.0 > results/fam_d0.25_mu2.0_D10.csv
./mfeda3 1 10 50 10000 4352 6000 0 0.25 2.5 > results/fam_d0.25_mu2.5_D10.csv
./mfeda3 1 10 50 10000 4352 6000 0 0.25 3.0 > results/fam_d0.25_mu3.0_D10.csv
./mfeda3 1 10 50 10000 4352 6000 0 0.5 2.0 > results/fam_d0.5_mu2.0_D10.csv
./mfeda3 1 10 50 10000 4352 6000 0 0.5 2.5 > results/fam_d0.5_mu2.5_D10.csv
./mfeda3 1 10 50 10000 4352 6000 0 0.5 3.0 > results/fam_d0.5_mu3.0_D10.csv
./mfeda3 1 10 50 10000 4352 6000 0 0.75 2.0 > results/fam_d0.75_mu2.0_D10.csv
./mfeda3 1 10 50 10000 4352 6000 0 0.75 2.5 > results/fam_d0.75_mu2.5_D10.csv
./mfeda3 1 10 50 10000 4352 6000 0 0.75 3.0 > results/fam_d0.75_mu3.0_D10.csv
./mfeda3 1 10 50 10000 4352 6000 0 1 2.0 > results/fam_d1_mu2.0_D10.csv
./mfeda3 1 10 50 10000 4352 6000 0 1 2.5 > results/fam_d1_mu2.5_D10.csv
./mfeda3 1 10 50 10000 4352 6000 0 1 3.0 > results/fam_d1_mu3.0_D10.csv
./mfeda3 1 20 50 10000 4352 6000 0 0.25 2.0 > results/fam_d0.25_mu2.0_D20.csv
./mfeda3 1 20 50 10000 4352 6000 0 0.25 2.5 > results/fam_d0.25_mu2.5_D20.csv
./mfeda3 1 20 50 10000 4352 6000 0 0.25 3.0 > results/fam_d0.25_mu3.0_D20.csv
./mfeda3 1 20 50 10000 4352 6000 0 0.5 2.0 > results/fam_d0.5_mu2.0_D20.csv
./mfeda3 1 20 50 10000 4352 6000 0 0.5 2.5 > results/fam_d0.5_mu2.5_D20.csv
./mfeda3 1 20 50 10000 4352 6000 0 0.5 3.0 > results/fam_d0.5_mu3.0_D20.csv
./mfeda3 1 20 50 10000 4352 6000 0 0.75 2.0 > results/fam_d0.75_mu2.0_D20.csv
./mfeda3 1 20 50 10000 4352 6000 0 0.75 2.5 > results/fam_d0.75_mu2.5_D20.csv
./mfeda3 1 20 50 10000 4352 6000 0 0.75 3.0 > results/fam_d0.75_mu3.0_D20.csv
./mfeda3 1 20 50 10000 4352 6000 0 1 2.0 > results/fam_d1_mu2.0_D20.csv
./mfeda3 1 20 50 10000 4352 6000 0 1 2.5 > results/fam_d1_mu2.5_D20.csv
./mfeda3 1 20 50 10000 4352 6000 0 1 3.0 > results/fam_d1_mu3.0_D20.csv
./mfeda3 1 30 50 10000 4352 6000 0 0.25 2.0 > results/fam_d0.25_mu2.0_D30.csv
./mfeda3 1 30 50 10000 4352 6000 0 0.25 2.5 > results/fam_d0.25_mu2.5_D30.csv
./mfeda3 1 30 50 10000 4352 6000 0 0.25 3.0 > results/fam_d0.25_mu3.0_D30.csv
./mfeda3 1 30 50 10000 4352 6000 0 0.5 2.0 > results/fam_d0.5_mu2.0_D30.csv
./mfeda3 1 30 50 10000 4352 6000 0 0.5 2.5 > results/fam_d0.5_mu2.5_D30.csv
./mfeda3 1 30 50 10000 4352 6000 0 0.5 3.0 > results/fam_d0.5_mu3.0_D30.csv
./mfeda3 1 30 50 10000 4352 6000 0 0.75 2.0 > results/fam_d0.75_mu2.0_D30.csv
./mfeda3 1 30 50 10000 4352 6000 0 0.75 2.5 > results/fam_d0.75_mu2.5_D30.csv
./mfeda3 1 30 50 10000 4352 6000 0 0.75 3.0 > results/fam_d0.75_mu3.0_D30.csv
./mfeda3 1 30 50 10000 4352 6000 0 1 2.0 > results/fam_d1_mu2.0_D30.csv
./mfeda3 1 30 50 10000 4352 6000 0 1 2.5 > results/fam_d1_mu2.5_D30.csv
./mfeda3 1 30 50 10000 4352 6000 0 1 3.0 > results/fam_d1_mu3.0_D30.csv
./mfeda3 5 10 50 15000 4352 5000 0 0.5 0 3 0 0 > results/lungA_G1_D10_mf3.csv
./cmp_algos 0 10 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D10_ama.csv
./cmp_algos 3 10 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D10_amf2.csv
./cmp_algos 4 10 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D10_amf3.csv
./cmp_algos 1 10 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D10_cma.csv
./camalgam_re 10 50 15000 5000 0.5 0 0 0 > results/lungA_G1_D10_cam.csv
./mfeda3 5 10 50 15000 4352 5000 0 0.5 0 3 0 1 > results/lungB_G1_D10_mf3.csv
./cmp_algos 0 10 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D10_ama.csv
./cmp_algos 3 10 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D10_amf2.csv
./cmp_algos 4 10 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D10_amf3.csv
./cmp_algos 1 10 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D10_cma.csv
./camalgam_re 10 50 15000 5000 0.5 0 0 1 > results/lungB_G1_D10_cam.csv
./cma_pub 0 5 10 50 15000 5000 0.5 0 > results/lung_G1_D10_ipop.csv
./cma_pub 1 5 10 50 15000 5000 0.5 0 > results/lung_G1_D10_bipop.csv
./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/lungA_G2S_D10_mf3.csv
./cmp_algos 0 10 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D10_ama.csv
./cmp_algos 3 10 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D10_amf2.csv
./cmp_algos 4 10 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D10_amf3.csv
./cmp_algos 1 10 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D10_cma.csv
./camalgam_re 10 50 15000 5000 0.5 0.87 0 0 > results/lungA_G2S_D10_cam.csv
./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 1 > results/lungB_G2S_D10_mf3.csv
./cmp_algos 0 10 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D10_ama.csv
./cmp_algos 3 10 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D10_amf2.csv
./cmp_algos 4 10 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D10_amf3.csv
./cmp_algos 1 10 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D10_cma.csv
./camalgam_re 10 50 15000 5000 0.5 0.87 0 1 > results/lungB_G2S_D10_cam.csv
./cma_pub 0 5 10 50 15000 5000 0.5 0.87 > results/lung_G2S_D10_ipop.csv
./cma_pub 1 5 10 50 15000 5000 0.5 0.87 > results/lung_G2S_D10_bipop.csv
./mfeda3 5 10 50 15000 4352 5000 0 0.5 1.15 3 0 0 > results/lungA_G2L_D10_mf3.csv
./cmp_algos 0 10 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D10_ama.csv
./cmp_algos 3 10 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D10_amf2.csv
./cmp_algos 4 10 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D10_amf3.csv
./cmp_algos 1 10 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D10_cma.csv
./camalgam_re 10 50 15000 5000 0.5 1.15 0 0 > results/lungA_G2L_D10_cam.csv
./mfeda3 5 10 50 15000 4352 5000 0 0.5 1.15 3 0 1 > results/lungB_G2L_D10_mf3.csv
./cmp_algos 0 10 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D10_ama.csv
./cmp_algos 3 10 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D10_amf2.csv
./cmp_algos 4 10 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D10_amf3.csv
./cmp_algos 1 10 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D10_cma.csv
./camalgam_re 10 50 15000 5000 0.5 1.15 0 1 > results/lungB_G2L_D10_cam.csv
./cma_pub 0 5 10 50 15000 5000 0.5 1.15 > results/lung_G2L_D10_ipop.csv
./cma_pub 1 5 10 50 15000 5000 0.5 1.15 > results/lung_G2L_D10_bipop.csv
./mfeda3 5 20 50 15000 4352 5000 0 0.5 0 3 0 0 > results/lungA_G1_D20_mf3.csv
./cmp_algos 0 20 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D20_ama.csv
./cmp_algos 3 20 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D20_amf2.csv
./cmp_algos 4 20 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D20_amf3.csv
./cmp_algos 1 20 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D20_cma.csv
./camalgam_re 20 50 15000 5000 0.5 0 0 0 > results/lungA_G1_D20_cam.csv
./mfeda3 5 20 50 15000 4352 5000 0 0.5 0 3 0 1 > results/lungB_G1_D20_mf3.csv
./cmp_algos 0 20 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D20_ama.csv
./cmp_algos 3 20 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D20_amf2.csv
./cmp_algos 4 20 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D20_amf3.csv
./cmp_algos 1 20 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D20_cma.csv
./camalgam_re 20 50 15000 5000 0.5 0 0 1 > results/lungB_G1_D20_cam.csv
./cma_pub 0 5 20 50 15000 5000 0.5 0 > results/lung_G1_D20_ipop.csv
./cma_pub 1 5 20 50 15000 5000 0.5 0 > results/lung_G1_D20_bipop.csv
./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/lungA_G2S_D20_mf3.csv
./cmp_algos 0 20 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D20_ama.csv
./cmp_algos 3 20 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D20_amf2.csv
./cmp_algos 4 20 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D20_amf3.csv
./cmp_algos 1 20 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D20_cma.csv
./camalgam_re 20 50 15000 5000 0.5 0.87 0 0 > results/lungA_G2S_D20_cam.csv
./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 1 > results/lungB_G2S_D20_mf3.csv
./cmp_algos 0 20 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D20_ama.csv
./cmp_algos 3 20 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D20_amf2.csv
./cmp_algos 4 20 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D20_amf3.csv
./cmp_algos 1 20 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D20_cma.csv
./camalgam_re 20 50 15000 5000 0.5 0.87 0 1 > results/lungB_G2S_D20_cam.csv
./cma_pub 0 5 20 50 15000 5000 0.5 0.87 > results/lung_G2S_D20_ipop.csv
./cma_pub 1 5 20 50 15000 5000 0.5 0.87 > results/lung_G2S_D20_bipop.csv
./mfeda3 5 20 50 15000 4352 5000 0 0.5 1.15 3 0 0 > results/lungA_G2L_D20_mf3.csv
./cmp_algos 0 20 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D20_ama.csv
./cmp_algos 3 20 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D20_amf2.csv
./cmp_algos 4 20 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D20_amf3.csv
./cmp_algos 1 20 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D20_cma.csv
./camalgam_re 20 50 15000 5000 0.5 1.15 0 0 > results/lungA_G2L_D20_cam.csv
./mfeda3 5 20 50 15000 4352 5000 0 0.5 1.15 3 0 1 > results/lungB_G2L_D20_mf3.csv
./cmp_algos 0 20 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D20_ama.csv
./cmp_algos 3 20 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D20_amf2.csv
./cmp_algos 4 20 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D20_amf3.csv
./cmp_algos 1 20 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D20_cma.csv
./camalgam_re 20 50 15000 5000 0.5 1.15 0 1 > results/lungB_G2L_D20_cam.csv
./cma_pub 0 5 20 50 15000 5000 0.5 1.15 > results/lung_G2L_D20_ipop.csv
./cma_pub 1 5 20 50 15000 5000 0.5 1.15 > results/lung_G2L_D20_bipop.csv
./mfeda3 5 30 50 15000 4352 5000 0 0.5 0 3 0 0 > results/lungA_G1_D30_mf3.csv
./cmp_algos 0 30 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D30_ama.csv
./cmp_algos 3 30 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D30_amf2.csv
./cmp_algos 4 30 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D30_amf3.csv
./cmp_algos 1 30 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D30_cma.csv
./camalgam_re 30 50 15000 5000 0.5 0 0 0 > results/lungA_G1_D30_cam.csv
./mfeda3 5 30 50 15000 4352 5000 0 0.5 0 3 0 1 > results/lungB_G1_D30_mf3.csv
./cmp_algos 0 30 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D30_ama.csv
./cmp_algos 3 30 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D30_amf2.csv
./cmp_algos 4 30 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D30_amf3.csv
./cmp_algos 1 30 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D30_cma.csv
./camalgam_re 30 50 15000 5000 0.5 0 0 1 > results/lungB_G1_D30_cam.csv
./cma_pub 0 5 30 50 15000 5000 0.5 0 > results/lung_G1_D30_ipop.csv
./cma_pub 1 5 30 50 15000 5000 0.5 0 > results/lung_G1_D30_bipop.csv
./mfeda3 5 30 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/lungA_G2S_D30_mf3.csv
./cmp_algos 0 30 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D30_ama.csv
./cmp_algos 3 30 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D30_amf2.csv
./cmp_algos 4 30 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D30_amf3.csv
./cmp_algos 1 30 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D30_cma.csv
./camalgam_re 30 50 15000 5000 0.5 0.87 0 0 > results/lungA_G2S_D30_cam.csv
./mfeda3 5 30 50 15000 4352 5000 0 0.5 0.87 3 0 1 > results/lungB_G2S_D30_mf3.csv
./cmp_algos 0 30 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D30_ama.csv
./cmp_algos 3 30 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D30_amf2.csv
./cmp_algos 4 30 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D30_amf3.csv
./cmp_algos 1 30 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D30_cma.csv
./camalgam_re 30 50 15000 5000 0.5 0.87 0 1 > results/lungB_G2S_D30_cam.csv
./cma_pub 0 5 30 50 15000 5000 0.5 0.87 > results/lung_G2S_D30_ipop.csv
./cma_pub 1 5 30 50 15000 5000 0.5 0.87 > results/lung_G2S_D30_bipop.csv
./mfeda3 5 30 50 15000 4352 5000 0 0.5 1.15 3 0 0 > results/lungA_G2L_D30_mf3.csv
./cmp_algos 0 30 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D30_ama.csv
./cmp_algos 3 30 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D30_amf2.csv
./cmp_algos 4 30 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D30_amf3.csv
./cmp_algos 1 30 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D30_cma.csv
./camalgam_re 30 50 15000 5000 0.5 1.15 0 0 > results/lungA_G2L_D30_cam.csv
./mfeda3 5 30 50 15000 4352 5000 0 0.5 1.15 3 0 1 > results/lungB_G2L_D30_mf3.csv
./cmp_algos 0 30 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D30_ama.csv
./cmp_algos 3 30 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D30_amf2.csv
./cmp_algos 4 30 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D30_amf3.csv
./cmp_algos 1 30 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D30_cma.csv
./camalgam_re 30 50 15000 5000 0.5 1.15 0 1 > results/lungB_G2L_D30_cam.csv
./cma_pub 0 5 30 50 15000 5000 0.5 1.15 > results/lung_G2L_D30_ipop.csv
./cma_pub 1 5 30 50 15000 5000 0.5 1.15 > results/lung_G2L_D30_bipop.csv
./mfeda3 5 50 50 15000 4352 5000 0 0.5 0 3 0 0 > results/lungA_G1_D50_mf3.csv
./cmp_algos 0 50 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D50_ama.csv
./cmp_algos 3 50 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D50_amf2.csv
./cmp_algos 4 50 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D50_amf3.csv
./cmp_algos 1 50 50 15000 5000 0.5 0 0 2 0 > results/lungA_G1_D50_cma.csv
./mfeda3 5 50 50 15000 4352 5000 0 0.5 0 3 0 1 > results/lungB_G1_D50_mf3.csv
./cmp_algos 0 50 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D50_ama.csv
./cmp_algos 3 50 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D50_amf2.csv
./cmp_algos 4 50 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D50_amf3.csv
./cmp_algos 1 50 50 15000 5000 0.5 0 0 2 1 > results/lungB_G1_D50_cma.csv
./cma_pub 0 5 50 50 15000 5000 0.5 0 > results/lung_G1_D50_ipop.csv
./cma_pub 1 5 50 50 15000 5000 0.5 0 > results/lung_G1_D50_bipop.csv
./mfeda3 5 50 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/lungA_G2S_D50_mf3.csv
./cmp_algos 0 50 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D50_ama.csv
./cmp_algos 3 50 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D50_amf2.csv
./cmp_algos 4 50 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D50_amf3.csv
./cmp_algos 1 50 50 15000 5000 0.5 0.87 0 2 0 > results/lungA_G2S_D50_cma.csv
./mfeda3 5 50 50 15000 4352 5000 0 0.5 0.87 3 0 1 > results/lungB_G2S_D50_mf3.csv
./cmp_algos 0 50 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D50_ama.csv
./cmp_algos 3 50 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D50_amf2.csv
./cmp_algos 4 50 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D50_amf3.csv
./cmp_algos 1 50 50 15000 5000 0.5 0.87 0 2 1 > results/lungB_G2S_D50_cma.csv
./cma_pub 0 5 50 50 15000 5000 0.5 0.87 > results/lung_G2S_D50_ipop.csv
./cma_pub 1 5 50 50 15000 5000 0.5 0.87 > results/lung_G2S_D50_bipop.csv
./mfeda3 5 50 50 15000 4352 5000 0 0.5 1.15 3 0 0 > results/lungA_G2L_D50_mf3.csv
./cmp_algos 0 50 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D50_ama.csv
./cmp_algos 3 50 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D50_amf2.csv
./cmp_algos 4 50 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D50_amf3.csv
./cmp_algos 1 50 50 15000 5000 0.5 1.15 0 2 0 > results/lungA_G2L_D50_cma.csv
./mfeda3 5 50 50 15000 4352 5000 0 0.5 1.15 3 0 1 > results/lungB_G2L_D50_mf3.csv
./cmp_algos 0 50 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D50_ama.csv
./cmp_algos 3 50 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D50_amf2.csv
./cmp_algos 4 50 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D50_amf3.csv
./cmp_algos 1 50 50 15000 5000 0.5 1.15 0 2 1 > results/lungB_G2L_D50_cma.csv
./cma_pub 0 5 50 50 15000 5000 0.5 1.15 > results/lung_G2L_D50_ipop.csv
./cma_pub 1 5 50 50 15000 5000 0.5 1.15 > results/lung_G2L_D50_bipop.csv
FUNNEL_COND=1 FUNNEL_ROT2=0 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rot_c1_r0_G2S_D10_mf3.csv
FUNNEL_COND=1 FUNNEL_ROT2=0 MF_ABL=1 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/rot_c1_r0_G2S_D10_eig.csv
FUNNEL_COND=1 FUNNEL_ROT2=0 ./cmp_algos 0 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c1_r0_G2S_D10_ama.csv
FUNNEL_COND=1 FUNNEL_ROT2=0 ./cmp_algos 4 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c1_r0_G2S_D10_amf3.csv
FUNNEL_COND=1 FUNNEL_ROT2=0 ./cmp_algos 1 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c1_r0_G2S_D10_cma.csv
FUNNEL_COND=1 FUNNEL_ROT2=0 ./cma_pub 1 5 10 50 15000 5000 0.5 0.87 > results/rot_c1_r0_G2S_D10_bipop.csv
FUNNEL_COND=1 FUNNEL_ROT2=1 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rot_c1_r1_G2S_D10_mf3.csv
FUNNEL_COND=1 FUNNEL_ROT2=1 MF_ABL=1 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/rot_c1_r1_G2S_D10_eig.csv
FUNNEL_COND=1 FUNNEL_ROT2=1 ./cmp_algos 0 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c1_r1_G2S_D10_ama.csv
FUNNEL_COND=1 FUNNEL_ROT2=1 ./cmp_algos 4 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c1_r1_G2S_D10_amf3.csv
FUNNEL_COND=1 FUNNEL_ROT2=1 ./cmp_algos 1 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c1_r1_G2S_D10_cma.csv
FUNNEL_COND=1 FUNNEL_ROT2=1 ./cma_pub 1 5 10 50 15000 5000 0.5 0.87 > results/rot_c1_r1_G2S_D10_bipop.csv
FUNNEL_COND=1 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0 3 0 0 > results/rot_c1_r0_G1_D10_mf3.csv
FUNNEL_COND=10 FUNNEL_ROT2=0 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rot_c10_r0_G2S_D10_mf3.csv
FUNNEL_COND=10 FUNNEL_ROT2=0 MF_ABL=1 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/rot_c10_r0_G2S_D10_eig.csv
FUNNEL_COND=10 FUNNEL_ROT2=0 ./cmp_algos 0 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c10_r0_G2S_D10_ama.csv
FUNNEL_COND=10 FUNNEL_ROT2=0 ./cmp_algos 4 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c10_r0_G2S_D10_amf3.csv
FUNNEL_COND=10 FUNNEL_ROT2=0 ./cmp_algos 1 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c10_r0_G2S_D10_cma.csv
FUNNEL_COND=10 FUNNEL_ROT2=0 ./cma_pub 1 5 10 50 15000 5000 0.5 0.87 > results/rot_c10_r0_G2S_D10_bipop.csv
FUNNEL_COND=10 FUNNEL_ROT2=1 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rot_c10_r1_G2S_D10_mf3.csv
FUNNEL_COND=10 FUNNEL_ROT2=1 MF_ABL=1 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/rot_c10_r1_G2S_D10_eig.csv
FUNNEL_COND=10 FUNNEL_ROT2=1 ./cmp_algos 0 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c10_r1_G2S_D10_ama.csv
FUNNEL_COND=10 FUNNEL_ROT2=1 ./cmp_algos 4 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c10_r1_G2S_D10_amf3.csv
FUNNEL_COND=10 FUNNEL_ROT2=1 ./cmp_algos 1 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c10_r1_G2S_D10_cma.csv
FUNNEL_COND=10 FUNNEL_ROT2=1 ./cma_pub 1 5 10 50 15000 5000 0.5 0.87 > results/rot_c10_r1_G2S_D10_bipop.csv
FUNNEL_COND=10 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0 3 0 0 > results/rot_c10_r0_G1_D10_mf3.csv
FUNNEL_COND=100 FUNNEL_ROT2=0 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rot_c100_r0_G2S_D10_mf3.csv
FUNNEL_COND=100 FUNNEL_ROT2=0 MF_ABL=1 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/rot_c100_r0_G2S_D10_eig.csv
FUNNEL_COND=100 FUNNEL_ROT2=0 ./cmp_algos 0 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c100_r0_G2S_D10_ama.csv
FUNNEL_COND=100 FUNNEL_ROT2=0 ./cmp_algos 4 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c100_r0_G2S_D10_amf3.csv
FUNNEL_COND=100 FUNNEL_ROT2=0 ./cmp_algos 1 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c100_r0_G2S_D10_cma.csv
FUNNEL_COND=100 FUNNEL_ROT2=0 ./cma_pub 1 5 10 50 15000 5000 0.5 0.87 > results/rot_c100_r0_G2S_D10_bipop.csv
FUNNEL_COND=100 FUNNEL_ROT2=1 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rot_c100_r1_G2S_D10_mf3.csv
FUNNEL_COND=100 FUNNEL_ROT2=1 MF_ABL=1 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/rot_c100_r1_G2S_D10_eig.csv
FUNNEL_COND=100 FUNNEL_ROT2=1 ./cmp_algos 0 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c100_r1_G2S_D10_ama.csv
FUNNEL_COND=100 FUNNEL_ROT2=1 ./cmp_algos 4 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c100_r1_G2S_D10_amf3.csv
FUNNEL_COND=100 FUNNEL_ROT2=1 ./cmp_algos 1 10 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c100_r1_G2S_D10_cma.csv
FUNNEL_COND=100 FUNNEL_ROT2=1 ./cma_pub 1 5 10 50 15000 5000 0.5 0.87 > results/rot_c100_r1_G2S_D10_bipop.csv
FUNNEL_COND=100 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0 3 0 0 > results/rot_c100_r0_G1_D10_mf3.csv
FUNNEL_COND=1 FUNNEL_ROT2=0 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rot_c1_r0_G2S_D20_mf3.csv
FUNNEL_COND=1 FUNNEL_ROT2=0 MF_ABL=1 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/rot_c1_r0_G2S_D20_eig.csv
FUNNEL_COND=1 FUNNEL_ROT2=0 ./cmp_algos 0 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c1_r0_G2S_D20_ama.csv
FUNNEL_COND=1 FUNNEL_ROT2=0 ./cmp_algos 4 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c1_r0_G2S_D20_amf3.csv
FUNNEL_COND=1 FUNNEL_ROT2=0 ./cmp_algos 1 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c1_r0_G2S_D20_cma.csv
FUNNEL_COND=1 FUNNEL_ROT2=0 ./cma_pub 1 5 20 50 15000 5000 0.5 0.87 > results/rot_c1_r0_G2S_D20_bipop.csv
FUNNEL_COND=1 FUNNEL_ROT2=1 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rot_c1_r1_G2S_D20_mf3.csv
FUNNEL_COND=1 FUNNEL_ROT2=1 MF_ABL=1 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/rot_c1_r1_G2S_D20_eig.csv
FUNNEL_COND=1 FUNNEL_ROT2=1 ./cmp_algos 0 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c1_r1_G2S_D20_ama.csv
FUNNEL_COND=1 FUNNEL_ROT2=1 ./cmp_algos 4 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c1_r1_G2S_D20_amf3.csv
FUNNEL_COND=1 FUNNEL_ROT2=1 ./cmp_algos 1 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c1_r1_G2S_D20_cma.csv
FUNNEL_COND=1 FUNNEL_ROT2=1 ./cma_pub 1 5 20 50 15000 5000 0.5 0.87 > results/rot_c1_r1_G2S_D20_bipop.csv
FUNNEL_COND=1 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0 3 0 0 > results/rot_c1_r0_G1_D20_mf3.csv
FUNNEL_COND=10 FUNNEL_ROT2=0 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rot_c10_r0_G2S_D20_mf3.csv
FUNNEL_COND=10 FUNNEL_ROT2=0 MF_ABL=1 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/rot_c10_r0_G2S_D20_eig.csv
FUNNEL_COND=10 FUNNEL_ROT2=0 ./cmp_algos 0 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c10_r0_G2S_D20_ama.csv
FUNNEL_COND=10 FUNNEL_ROT2=0 ./cmp_algos 4 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c10_r0_G2S_D20_amf3.csv
FUNNEL_COND=10 FUNNEL_ROT2=0 ./cmp_algos 1 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c10_r0_G2S_D20_cma.csv
FUNNEL_COND=10 FUNNEL_ROT2=0 ./cma_pub 1 5 20 50 15000 5000 0.5 0.87 > results/rot_c10_r0_G2S_D20_bipop.csv
FUNNEL_COND=10 FUNNEL_ROT2=1 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rot_c10_r1_G2S_D20_mf3.csv
FUNNEL_COND=10 FUNNEL_ROT2=1 MF_ABL=1 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/rot_c10_r1_G2S_D20_eig.csv
FUNNEL_COND=10 FUNNEL_ROT2=1 ./cmp_algos 0 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c10_r1_G2S_D20_ama.csv
FUNNEL_COND=10 FUNNEL_ROT2=1 ./cmp_algos 4 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c10_r1_G2S_D20_amf3.csv
FUNNEL_COND=10 FUNNEL_ROT2=1 ./cmp_algos 1 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c10_r1_G2S_D20_cma.csv
FUNNEL_COND=10 FUNNEL_ROT2=1 ./cma_pub 1 5 20 50 15000 5000 0.5 0.87 > results/rot_c10_r1_G2S_D20_bipop.csv
FUNNEL_COND=10 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0 3 0 0 > results/rot_c10_r0_G1_D20_mf3.csv
FUNNEL_COND=100 FUNNEL_ROT2=0 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rot_c100_r0_G2S_D20_mf3.csv
FUNNEL_COND=100 FUNNEL_ROT2=0 MF_ABL=1 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/rot_c100_r0_G2S_D20_eig.csv
FUNNEL_COND=100 FUNNEL_ROT2=0 ./cmp_algos 0 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c100_r0_G2S_D20_ama.csv
FUNNEL_COND=100 FUNNEL_ROT2=0 ./cmp_algos 4 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c100_r0_G2S_D20_amf3.csv
FUNNEL_COND=100 FUNNEL_ROT2=0 ./cmp_algos 1 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c100_r0_G2S_D20_cma.csv
FUNNEL_COND=100 FUNNEL_ROT2=0 ./cma_pub 1 5 20 50 15000 5000 0.5 0.87 > results/rot_c100_r0_G2S_D20_bipop.csv
FUNNEL_COND=100 FUNNEL_ROT2=1 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rot_c100_r1_G2S_D20_mf3.csv
FUNNEL_COND=100 FUNNEL_ROT2=1 MF_ABL=1 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/rot_c100_r1_G2S_D20_eig.csv
FUNNEL_COND=100 FUNNEL_ROT2=1 ./cmp_algos 0 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c100_r1_G2S_D20_ama.csv
FUNNEL_COND=100 FUNNEL_ROT2=1 ./cmp_algos 4 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c100_r1_G2S_D20_amf3.csv
FUNNEL_COND=100 FUNNEL_ROT2=1 ./cmp_algos 1 20 50 15000 5000 0.5 0.87 0 2 0 > results/rot_c100_r1_G2S_D20_cma.csv
FUNNEL_COND=100 FUNNEL_ROT2=1 ./cma_pub 1 5 20 50 15000 5000 0.5 0.87 > results/rot_c100_r1_G2S_D20_bipop.csv
FUNNEL_COND=100 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0 3 0 0 > results/rot_c100_r0_G1_D20_mf3.csv
FUNNEL_COS=1 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rough_A1_G2S_D10_A_mf3.csv
FUNNEL_COS=1 ./cmp_algos 0 10 50 15000 5000 0.5 0.87 0 2 0 > results/rough_A1_G2S_D10_A_ama.csv
FUNNEL_COS=1 ./cmp_algos 4 10 50 15000 5000 0.5 0.87 0 2 0 > results/rough_A1_G2S_D10_A_amf3.csv
FUNNEL_COS=1 ./cmp_algos 1 10 50 15000 5000 0.5 0.87 0 2 0 > results/rough_A1_G2S_D10_A_cma.csv
FUNNEL_COS=1 ./camalgam_re 10 50 15000 5000 0.5 0.87 0 0 > results/rough_A1_G2S_D10_A_cam.csv
FUNNEL_COS=1 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 1 > results/rough_A1_G2S_D10_B_mf3.csv
FUNNEL_COS=1 ./cmp_algos 0 10 50 15000 5000 0.5 0.87 0 2 1 > results/rough_A1_G2S_D10_B_ama.csv
FUNNEL_COS=1 ./cmp_algos 4 10 50 15000 5000 0.5 0.87 0 2 1 > results/rough_A1_G2S_D10_B_amf3.csv
FUNNEL_COS=1 ./cmp_algos 1 10 50 15000 5000 0.5 0.87 0 2 1 > results/rough_A1_G2S_D10_B_cma.csv
FUNNEL_COS=1 ./camalgam_re 10 50 15000 5000 0.5 0.87 0 1 > results/rough_A1_G2S_D10_B_cam.csv
FUNNEL_COS=1 ./cma_pub 0 5 10 50 15000 5000 0.5 0.87 > results/rough_A1_G2S_D10_ipop.csv
FUNNEL_COS=1 ./cma_pub 1 5 10 50 15000 5000 0.5 0.87 > results/rough_A1_G2S_D10_bipop.csv
FUNNEL_COS=1 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0 3 0 0 > results/rough_A1_G1_D10_A_mf3.csv
FUNNEL_COS=10 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rough_A10_G2S_D10_A_mf3.csv
FUNNEL_COS=10 ./cmp_algos 0 10 50 15000 5000 0.5 0.87 0 2 0 > results/rough_A10_G2S_D10_A_ama.csv
FUNNEL_COS=10 ./cmp_algos 4 10 50 15000 5000 0.5 0.87 0 2 0 > results/rough_A10_G2S_D10_A_amf3.csv
FUNNEL_COS=10 ./cmp_algos 1 10 50 15000 5000 0.5 0.87 0 2 0 > results/rough_A10_G2S_D10_A_cma.csv
FUNNEL_COS=10 ./camalgam_re 10 50 15000 5000 0.5 0.87 0 0 > results/rough_A10_G2S_D10_A_cam.csv
FUNNEL_COS=10 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 1 > results/rough_A10_G2S_D10_B_mf3.csv
FUNNEL_COS=10 ./cmp_algos 0 10 50 15000 5000 0.5 0.87 0 2 1 > results/rough_A10_G2S_D10_B_ama.csv
FUNNEL_COS=10 ./cmp_algos 4 10 50 15000 5000 0.5 0.87 0 2 1 > results/rough_A10_G2S_D10_B_amf3.csv
FUNNEL_COS=10 ./cmp_algos 1 10 50 15000 5000 0.5 0.87 0 2 1 > results/rough_A10_G2S_D10_B_cma.csv
FUNNEL_COS=10 ./camalgam_re 10 50 15000 5000 0.5 0.87 0 1 > results/rough_A10_G2S_D10_B_cam.csv
FUNNEL_COS=10 ./cma_pub 0 5 10 50 15000 5000 0.5 0.87 > results/rough_A10_G2S_D10_ipop.csv
FUNNEL_COS=10 ./cma_pub 1 5 10 50 15000 5000 0.5 0.87 > results/rough_A10_G2S_D10_bipop.csv
FUNNEL_COS=10 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0 3 0 0 > results/rough_A10_G1_D10_A_mf3.csv
FUNNEL_COS=1 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rough_A1_G2S_D20_A_mf3.csv
FUNNEL_COS=1 ./cmp_algos 0 20 50 15000 5000 0.5 0.87 0 2 0 > results/rough_A1_G2S_D20_A_ama.csv
FUNNEL_COS=1 ./cmp_algos 4 20 50 15000 5000 0.5 0.87 0 2 0 > results/rough_A1_G2S_D20_A_amf3.csv
FUNNEL_COS=1 ./cmp_algos 1 20 50 15000 5000 0.5 0.87 0 2 0 > results/rough_A1_G2S_D20_A_cma.csv
FUNNEL_COS=1 ./camalgam_re 20 50 15000 5000 0.5 0.87 0 0 > results/rough_A1_G2S_D20_A_cam.csv
FUNNEL_COS=1 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 1 > results/rough_A1_G2S_D20_B_mf3.csv
FUNNEL_COS=1 ./cmp_algos 0 20 50 15000 5000 0.5 0.87 0 2 1 > results/rough_A1_G2S_D20_B_ama.csv
FUNNEL_COS=1 ./cmp_algos 4 20 50 15000 5000 0.5 0.87 0 2 1 > results/rough_A1_G2S_D20_B_amf3.csv
FUNNEL_COS=1 ./cmp_algos 1 20 50 15000 5000 0.5 0.87 0 2 1 > results/rough_A1_G2S_D20_B_cma.csv
FUNNEL_COS=1 ./camalgam_re 20 50 15000 5000 0.5 0.87 0 1 > results/rough_A1_G2S_D20_B_cam.csv
FUNNEL_COS=1 ./cma_pub 0 5 20 50 15000 5000 0.5 0.87 > results/rough_A1_G2S_D20_ipop.csv
FUNNEL_COS=1 ./cma_pub 1 5 20 50 15000 5000 0.5 0.87 > results/rough_A1_G2S_D20_bipop.csv
FUNNEL_COS=1 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0 3 0 0 > results/rough_A1_G1_D20_A_mf3.csv
FUNNEL_COS=10 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/rough_A10_G2S_D20_A_mf3.csv
FUNNEL_COS=10 ./cmp_algos 0 20 50 15000 5000 0.5 0.87 0 2 0 > results/rough_A10_G2S_D20_A_ama.csv
FUNNEL_COS=10 ./cmp_algos 4 20 50 15000 5000 0.5 0.87 0 2 0 > results/rough_A10_G2S_D20_A_amf3.csv
FUNNEL_COS=10 ./cmp_algos 1 20 50 15000 5000 0.5 0.87 0 2 0 > results/rough_A10_G2S_D20_A_cma.csv
FUNNEL_COS=10 ./camalgam_re 20 50 15000 5000 0.5 0.87 0 0 > results/rough_A10_G2S_D20_A_cam.csv
FUNNEL_COS=10 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 1 > results/rough_A10_G2S_D20_B_mf3.csv
FUNNEL_COS=10 ./cmp_algos 0 20 50 15000 5000 0.5 0.87 0 2 1 > results/rough_A10_G2S_D20_B_ama.csv
FUNNEL_COS=10 ./cmp_algos 4 20 50 15000 5000 0.5 0.87 0 2 1 > results/rough_A10_G2S_D20_B_amf3.csv
FUNNEL_COS=10 ./cmp_algos 1 20 50 15000 5000 0.5 0.87 0 2 1 > results/rough_A10_G2S_D20_B_cma.csv
FUNNEL_COS=10 ./camalgam_re 20 50 15000 5000 0.5 0.87 0 1 > results/rough_A10_G2S_D20_B_cam.csv
FUNNEL_COS=10 ./cma_pub 0 5 20 50 15000 5000 0.5 0.87 > results/rough_A10_G2S_D20_ipop.csv
FUNNEL_COS=10 ./cma_pub 1 5 20 50 15000 5000 0.5 0.87 > results/rough_A10_G2S_D20_bipop.csv
FUNNEL_COS=10 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0 3 0 0 > results/rough_A10_G1_D20_A_mf3.csv
./mfeda3 101 2 15 10000 4352 0 30 > results/bbob_f1_D2_mf3.csv
./cma_pub 1 101 2 15 10000 0 0.5 0.87 30 > results/bbob_f1_D2_bipop.csv
./mfeda3 102 2 15 10000 4352 0 30 > results/bbob_f2_D2_mf3.csv
./cma_pub 1 102 2 15 10000 0 0.5 0.87 30 > results/bbob_f2_D2_bipop.csv
./mfeda3 103 2 15 10000 4352 0 30 > results/bbob_f3_D2_mf3.csv
./cma_pub 1 103 2 15 10000 0 0.5 0.87 30 > results/bbob_f3_D2_bipop.csv
./mfeda3 104 2 15 10000 4352 0 30 > results/bbob_f4_D2_mf3.csv
./cma_pub 1 104 2 15 10000 0 0.5 0.87 30 > results/bbob_f4_D2_bipop.csv
./mfeda3 105 2 15 10000 4352 0 30 > results/bbob_f5_D2_mf3.csv
./cma_pub 1 105 2 15 10000 0 0.5 0.87 30 > results/bbob_f5_D2_bipop.csv
./mfeda3 106 2 15 10000 4352 0 30 > results/bbob_f6_D2_mf3.csv
./cma_pub 1 106 2 15 10000 0 0.5 0.87 30 > results/bbob_f6_D2_bipop.csv
./mfeda3 107 2 15 10000 4352 0 30 > results/bbob_f7_D2_mf3.csv
./cma_pub 1 107 2 15 10000 0 0.5 0.87 30 > results/bbob_f7_D2_bipop.csv
./mfeda3 108 2 15 10000 4352 0 30 > results/bbob_f8_D2_mf3.csv
./cma_pub 1 108 2 15 10000 0 0.5 0.87 30 > results/bbob_f8_D2_bipop.csv
./mfeda3 109 2 15 10000 4352 0 30 > results/bbob_f9_D2_mf3.csv
./cma_pub 1 109 2 15 10000 0 0.5 0.87 30 > results/bbob_f9_D2_bipop.csv
./mfeda3 110 2 15 10000 4352 0 30 > results/bbob_f10_D2_mf3.csv
./cma_pub 1 110 2 15 10000 0 0.5 0.87 30 > results/bbob_f10_D2_bipop.csv
./mfeda3 111 2 15 10000 4352 0 30 > results/bbob_f11_D2_mf3.csv
./cma_pub 1 111 2 15 10000 0 0.5 0.87 30 > results/bbob_f11_D2_bipop.csv
./mfeda3 112 2 15 10000 4352 0 30 > results/bbob_f12_D2_mf3.csv
./cma_pub 1 112 2 15 10000 0 0.5 0.87 30 > results/bbob_f12_D2_bipop.csv
./mfeda3 113 2 15 10000 4352 0 30 > results/bbob_f13_D2_mf3.csv
./cma_pub 1 113 2 15 10000 0 0.5 0.87 30 > results/bbob_f13_D2_bipop.csv
./mfeda3 114 2 15 10000 4352 0 30 > results/bbob_f14_D2_mf3.csv
./cma_pub 1 114 2 15 10000 0 0.5 0.87 30 > results/bbob_f14_D2_bipop.csv
./mfeda3 115 2 15 10000 4352 0 30 > results/bbob_f15_D2_mf3.csv
./cma_pub 1 115 2 15 10000 0 0.5 0.87 30 > results/bbob_f15_D2_bipop.csv
./mfeda3 116 2 15 10000 4352 0 30 > results/bbob_f16_D2_mf3.csv
./cma_pub 1 116 2 15 10000 0 0.5 0.87 30 > results/bbob_f16_D2_bipop.csv
./mfeda3 117 2 15 10000 4352 0 30 > results/bbob_f17_D2_mf3.csv
./cma_pub 1 117 2 15 10000 0 0.5 0.87 30 > results/bbob_f17_D2_bipop.csv
./mfeda3 118 2 15 10000 4352 0 30 > results/bbob_f18_D2_mf3.csv
./cma_pub 1 118 2 15 10000 0 0.5 0.87 30 > results/bbob_f18_D2_bipop.csv
./mfeda3 119 2 15 10000 4352 0 30 > results/bbob_f19_D2_mf3.csv
./cma_pub 1 119 2 15 10000 0 0.5 0.87 30 > results/bbob_f19_D2_bipop.csv
./mfeda3 120 2 15 10000 4352 0 30 > results/bbob_f20_D2_mf3.csv
./cma_pub 1 120 2 15 10000 0 0.5 0.87 30 > results/bbob_f20_D2_bipop.csv
./mfeda3 121 2 15 10000 4352 0 30 > results/bbob_f21_D2_mf3.csv
./cma_pub 1 121 2 15 10000 0 0.5 0.87 30 > results/bbob_f21_D2_bipop.csv
./mfeda3 122 2 15 10000 4352 0 30 > results/bbob_f22_D2_mf3.csv
./cma_pub 1 122 2 15 10000 0 0.5 0.87 30 > results/bbob_f22_D2_bipop.csv
./mfeda3 123 2 15 10000 4352 0 30 > results/bbob_f23_D2_mf3.csv
./cma_pub 1 123 2 15 10000 0 0.5 0.87 30 > results/bbob_f23_D2_bipop.csv
./mfeda3 124 2 15 10000 4352 0 30 > results/bbob_f24_D2_mf3.csv
./cma_pub 1 124 2 15 10000 0 0.5 0.87 30 > results/bbob_f24_D2_bipop.csv
./mfeda3 101 5 15 10000 4352 0 30 > results/bbob_f1_D5_mf3.csv
./cma_pub 1 101 5 15 10000 0 0.5 0.87 30 > results/bbob_f1_D5_bipop.csv
./mfeda3 102 5 15 10000 4352 0 30 > results/bbob_f2_D5_mf3.csv
./cma_pub 1 102 5 15 10000 0 0.5 0.87 30 > results/bbob_f2_D5_bipop.csv
./mfeda3 103 5 15 10000 4352 0 30 > results/bbob_f3_D5_mf3.csv
./cma_pub 1 103 5 15 10000 0 0.5 0.87 30 > results/bbob_f3_D5_bipop.csv
./mfeda3 104 5 15 10000 4352 0 30 > results/bbob_f4_D5_mf3.csv
./cma_pub 1 104 5 15 10000 0 0.5 0.87 30 > results/bbob_f4_D5_bipop.csv
./mfeda3 105 5 15 10000 4352 0 30 > results/bbob_f5_D5_mf3.csv
./cma_pub 1 105 5 15 10000 0 0.5 0.87 30 > results/bbob_f5_D5_bipop.csv
./mfeda3 106 5 15 10000 4352 0 30 > results/bbob_f6_D5_mf3.csv
./cma_pub 1 106 5 15 10000 0 0.5 0.87 30 > results/bbob_f6_D5_bipop.csv
./mfeda3 107 5 15 10000 4352 0 30 > results/bbob_f7_D5_mf3.csv
./cma_pub 1 107 5 15 10000 0 0.5 0.87 30 > results/bbob_f7_D5_bipop.csv
./mfeda3 108 5 15 10000 4352 0 30 > results/bbob_f8_D5_mf3.csv
./cma_pub 1 108 5 15 10000 0 0.5 0.87 30 > results/bbob_f8_D5_bipop.csv
./mfeda3 109 5 15 10000 4352 0 30 > results/bbob_f9_D5_mf3.csv
./cma_pub 1 109 5 15 10000 0 0.5 0.87 30 > results/bbob_f9_D5_bipop.csv
./mfeda3 110 5 15 10000 4352 0 30 > results/bbob_f10_D5_mf3.csv
./cma_pub 1 110 5 15 10000 0 0.5 0.87 30 > results/bbob_f10_D5_bipop.csv
./mfeda3 111 5 15 10000 4352 0 30 > results/bbob_f11_D5_mf3.csv
./cma_pub 1 111 5 15 10000 0 0.5 0.87 30 > results/bbob_f11_D5_bipop.csv
./mfeda3 112 5 15 10000 4352 0 30 > results/bbob_f12_D5_mf3.csv
./cma_pub 1 112 5 15 10000 0 0.5 0.87 30 > results/bbob_f12_D5_bipop.csv
./mfeda3 113 5 15 10000 4352 0 30 > results/bbob_f13_D5_mf3.csv
./cma_pub 1 113 5 15 10000 0 0.5 0.87 30 > results/bbob_f13_D5_bipop.csv
./mfeda3 114 5 15 10000 4352 0 30 > results/bbob_f14_D5_mf3.csv
./cma_pub 1 114 5 15 10000 0 0.5 0.87 30 > results/bbob_f14_D5_bipop.csv
./mfeda3 115 5 15 10000 4352 0 30 > results/bbob_f15_D5_mf3.csv
./cma_pub 1 115 5 15 10000 0 0.5 0.87 30 > results/bbob_f15_D5_bipop.csv
./mfeda3 116 5 15 10000 4352 0 30 > results/bbob_f16_D5_mf3.csv
./cma_pub 1 116 5 15 10000 0 0.5 0.87 30 > results/bbob_f16_D5_bipop.csv
./mfeda3 117 5 15 10000 4352 0 30 > results/bbob_f17_D5_mf3.csv
./cma_pub 1 117 5 15 10000 0 0.5 0.87 30 > results/bbob_f17_D5_bipop.csv
./mfeda3 118 5 15 10000 4352 0 30 > results/bbob_f18_D5_mf3.csv
./cma_pub 1 118 5 15 10000 0 0.5 0.87 30 > results/bbob_f18_D5_bipop.csv
./mfeda3 119 5 15 10000 4352 0 30 > results/bbob_f19_D5_mf3.csv
./cma_pub 1 119 5 15 10000 0 0.5 0.87 30 > results/bbob_f19_D5_bipop.csv
./mfeda3 120 5 15 10000 4352 0 30 > results/bbob_f20_D5_mf3.csv
./cma_pub 1 120 5 15 10000 0 0.5 0.87 30 > results/bbob_f20_D5_bipop.csv
./mfeda3 121 5 15 10000 4352 0 30 > results/bbob_f21_D5_mf3.csv
./cma_pub 1 121 5 15 10000 0 0.5 0.87 30 > results/bbob_f21_D5_bipop.csv
./mfeda3 122 5 15 10000 4352 0 30 > results/bbob_f22_D5_mf3.csv
./cma_pub 1 122 5 15 10000 0 0.5 0.87 30 > results/bbob_f22_D5_bipop.csv
./mfeda3 123 5 15 10000 4352 0 30 > results/bbob_f23_D5_mf3.csv
./cma_pub 1 123 5 15 10000 0 0.5 0.87 30 > results/bbob_f23_D5_bipop.csv
./mfeda3 124 5 15 10000 4352 0 30 > results/bbob_f24_D5_mf3.csv
./cma_pub 1 124 5 15 10000 0 0.5 0.87 30 > results/bbob_f24_D5_bipop.csv
./mfeda3 101 10 15 10000 4352 0 30 > results/bbob_f1_D10_mf3.csv
./cma_pub 1 101 10 15 10000 0 0.5 0.87 30 > results/bbob_f1_D10_bipop.csv
./mfeda3 102 10 15 10000 4352 0 30 > results/bbob_f2_D10_mf3.csv
./cma_pub 1 102 10 15 10000 0 0.5 0.87 30 > results/bbob_f2_D10_bipop.csv
./mfeda3 103 10 15 10000 4352 0 30 > results/bbob_f3_D10_mf3.csv
./cma_pub 1 103 10 15 10000 0 0.5 0.87 30 > results/bbob_f3_D10_bipop.csv
./mfeda3 104 10 15 10000 4352 0 30 > results/bbob_f4_D10_mf3.csv
./cma_pub 1 104 10 15 10000 0 0.5 0.87 30 > results/bbob_f4_D10_bipop.csv
./mfeda3 105 10 15 10000 4352 0 30 > results/bbob_f5_D10_mf3.csv
./cma_pub 1 105 10 15 10000 0 0.5 0.87 30 > results/bbob_f5_D10_bipop.csv
./mfeda3 106 10 15 10000 4352 0 30 > results/bbob_f6_D10_mf3.csv
./cma_pub 1 106 10 15 10000 0 0.5 0.87 30 > results/bbob_f6_D10_bipop.csv
./mfeda3 107 10 15 10000 4352 0 30 > results/bbob_f7_D10_mf3.csv
./cma_pub 1 107 10 15 10000 0 0.5 0.87 30 > results/bbob_f7_D10_bipop.csv
./mfeda3 108 10 15 10000 4352 0 30 > results/bbob_f8_D10_mf3.csv
./cma_pub 1 108 10 15 10000 0 0.5 0.87 30 > results/bbob_f8_D10_bipop.csv
./mfeda3 109 10 15 10000 4352 0 30 > results/bbob_f9_D10_mf3.csv
./cma_pub 1 109 10 15 10000 0 0.5 0.87 30 > results/bbob_f9_D10_bipop.csv
./mfeda3 110 10 15 10000 4352 0 30 > results/bbob_f10_D10_mf3.csv
./cma_pub 1 110 10 15 10000 0 0.5 0.87 30 > results/bbob_f10_D10_bipop.csv
./mfeda3 111 10 15 10000 4352 0 30 > results/bbob_f11_D10_mf3.csv
./cma_pub 1 111 10 15 10000 0 0.5 0.87 30 > results/bbob_f11_D10_bipop.csv
./mfeda3 112 10 15 10000 4352 0 30 > results/bbob_f12_D10_mf3.csv
./cma_pub 1 112 10 15 10000 0 0.5 0.87 30 > results/bbob_f12_D10_bipop.csv
./mfeda3 113 10 15 10000 4352 0 30 > results/bbob_f13_D10_mf3.csv
./cma_pub 1 113 10 15 10000 0 0.5 0.87 30 > results/bbob_f13_D10_bipop.csv
./mfeda3 114 10 15 10000 4352 0 30 > results/bbob_f14_D10_mf3.csv
./cma_pub 1 114 10 15 10000 0 0.5 0.87 30 > results/bbob_f14_D10_bipop.csv
./mfeda3 115 10 15 10000 4352 0 30 > results/bbob_f15_D10_mf3.csv
./cma_pub 1 115 10 15 10000 0 0.5 0.87 30 > results/bbob_f15_D10_bipop.csv
./mfeda3 116 10 15 10000 4352 0 30 > results/bbob_f16_D10_mf3.csv
./cma_pub 1 116 10 15 10000 0 0.5 0.87 30 > results/bbob_f16_D10_bipop.csv
./mfeda3 117 10 15 10000 4352 0 30 > results/bbob_f17_D10_mf3.csv
./cma_pub 1 117 10 15 10000 0 0.5 0.87 30 > results/bbob_f17_D10_bipop.csv
./mfeda3 118 10 15 10000 4352 0 30 > results/bbob_f18_D10_mf3.csv
./cma_pub 1 118 10 15 10000 0 0.5 0.87 30 > results/bbob_f18_D10_bipop.csv
./mfeda3 119 10 15 10000 4352 0 30 > results/bbob_f19_D10_mf3.csv
./cma_pub 1 119 10 15 10000 0 0.5 0.87 30 > results/bbob_f19_D10_bipop.csv
./mfeda3 120 10 15 10000 4352 0 30 > results/bbob_f20_D10_mf3.csv
./cma_pub 1 120 10 15 10000 0 0.5 0.87 30 > results/bbob_f20_D10_bipop.csv
./mfeda3 121 10 15 10000 4352 0 30 > results/bbob_f21_D10_mf3.csv
./cma_pub 1 121 10 15 10000 0 0.5 0.87 30 > results/bbob_f21_D10_bipop.csv
./mfeda3 122 10 15 10000 4352 0 30 > results/bbob_f22_D10_mf3.csv
./cma_pub 1 122 10 15 10000 0 0.5 0.87 30 > results/bbob_f22_D10_bipop.csv
./mfeda3 123 10 15 10000 4352 0 30 > results/bbob_f23_D10_mf3.csv
./cma_pub 1 123 10 15 10000 0 0.5 0.87 30 > results/bbob_f23_D10_bipop.csv
./mfeda3 124 10 15 10000 4352 0 30 > results/bbob_f24_D10_mf3.csv
./cma_pub 1 124 10 15 10000 0 0.5 0.87 30 > results/bbob_f24_D10_bipop.csv
./mfeda3 101 20 15 10000 4352 0 30 > results/bbob_f1_D20_mf3.csv
./cma_pub 1 101 20 15 10000 0 0.5 0.87 30 > results/bbob_f1_D20_bipop.csv
./mfeda3 102 20 15 10000 4352 0 30 > results/bbob_f2_D20_mf3.csv
./cma_pub 1 102 20 15 10000 0 0.5 0.87 30 > results/bbob_f2_D20_bipop.csv
./mfeda3 103 20 15 10000 4352 0 30 > results/bbob_f3_D20_mf3.csv
./cma_pub 1 103 20 15 10000 0 0.5 0.87 30 > results/bbob_f3_D20_bipop.csv
./mfeda3 104 20 15 10000 4352 0 30 > results/bbob_f4_D20_mf3.csv
./cma_pub 1 104 20 15 10000 0 0.5 0.87 30 > results/bbob_f4_D20_bipop.csv
./mfeda3 105 20 15 10000 4352 0 30 > results/bbob_f5_D20_mf3.csv
./cma_pub 1 105 20 15 10000 0 0.5 0.87 30 > results/bbob_f5_D20_bipop.csv
./mfeda3 106 20 15 10000 4352 0 30 > results/bbob_f6_D20_mf3.csv
./cma_pub 1 106 20 15 10000 0 0.5 0.87 30 > results/bbob_f6_D20_bipop.csv
./mfeda3 107 20 15 10000 4352 0 30 > results/bbob_f7_D20_mf3.csv
./cma_pub 1 107 20 15 10000 0 0.5 0.87 30 > results/bbob_f7_D20_bipop.csv
./mfeda3 108 20 15 10000 4352 0 30 > results/bbob_f8_D20_mf3.csv
./cma_pub 1 108 20 15 10000 0 0.5 0.87 30 > results/bbob_f8_D20_bipop.csv
./mfeda3 109 20 15 10000 4352 0 30 > results/bbob_f9_D20_mf3.csv
./cma_pub 1 109 20 15 10000 0 0.5 0.87 30 > results/bbob_f9_D20_bipop.csv
./mfeda3 110 20 15 10000 4352 0 30 > results/bbob_f10_D20_mf3.csv
./cma_pub 1 110 20 15 10000 0 0.5 0.87 30 > results/bbob_f10_D20_bipop.csv
./mfeda3 111 20 15 10000 4352 0 30 > results/bbob_f11_D20_mf3.csv
./cma_pub 1 111 20 15 10000 0 0.5 0.87 30 > results/bbob_f11_D20_bipop.csv
./mfeda3 112 20 15 10000 4352 0 30 > results/bbob_f12_D20_mf3.csv
./cma_pub 1 112 20 15 10000 0 0.5 0.87 30 > results/bbob_f12_D20_bipop.csv
./mfeda3 113 20 15 10000 4352 0 30 > results/bbob_f13_D20_mf3.csv
./cma_pub 1 113 20 15 10000 0 0.5 0.87 30 > results/bbob_f13_D20_bipop.csv
./mfeda3 114 20 15 10000 4352 0 30 > results/bbob_f14_D20_mf3.csv
./cma_pub 1 114 20 15 10000 0 0.5 0.87 30 > results/bbob_f14_D20_bipop.csv
./mfeda3 115 20 15 10000 4352 0 30 > results/bbob_f15_D20_mf3.csv
./cma_pub 1 115 20 15 10000 0 0.5 0.87 30 > results/bbob_f15_D20_bipop.csv
./mfeda3 116 20 15 10000 4352 0 30 > results/bbob_f16_D20_mf3.csv
./cma_pub 1 116 20 15 10000 0 0.5 0.87 30 > results/bbob_f16_D20_bipop.csv
./mfeda3 117 20 15 10000 4352 0 30 > results/bbob_f17_D20_mf3.csv
./cma_pub 1 117 20 15 10000 0 0.5 0.87 30 > results/bbob_f17_D20_bipop.csv
./mfeda3 118 20 15 10000 4352 0 30 > results/bbob_f18_D20_mf3.csv
./cma_pub 1 118 20 15 10000 0 0.5 0.87 30 > results/bbob_f18_D20_bipop.csv
./mfeda3 119 20 15 10000 4352 0 30 > results/bbob_f19_D20_mf3.csv
./cma_pub 1 119 20 15 10000 0 0.5 0.87 30 > results/bbob_f19_D20_bipop.csv
./mfeda3 120 20 15 10000 4352 0 30 > results/bbob_f20_D20_mf3.csv
./cma_pub 1 120 20 15 10000 0 0.5 0.87 30 > results/bbob_f20_D20_bipop.csv
./mfeda3 121 20 15 10000 4352 0 30 > results/bbob_f21_D20_mf3.csv
./cma_pub 1 121 20 15 10000 0 0.5 0.87 30 > results/bbob_f21_D20_bipop.csv
./mfeda3 122 20 15 10000 4352 0 30 > results/bbob_f22_D20_mf3.csv
./cma_pub 1 122 20 15 10000 0 0.5 0.87 30 > results/bbob_f22_D20_bipop.csv
./mfeda3 123 20 15 10000 4352 0 30 > results/bbob_f23_D20_mf3.csv
./cma_pub 1 123 20 15 10000 0 0.5 0.87 30 > results/bbob_f23_D20_bipop.csv
./mfeda3 124 20 15 10000 4352 0 30 > results/bbob_f24_D20_mf3.csv
./cma_pub 1 124 20 15 10000 0 0.5 0.87 30 > results/bbob_f24_D20_bipop.csv
./mfeda3 5 20 50 15000 4352 5000 0 0.5 1.0 3 0 0 > results/sweep_s1.0_D20_mf3.csv
./cmp_algos 0 20 50 15000 5000 0.5 1.0 0 2 0 > results/sweep_s1.0_D20_ama.csv
./cmp_algos 4 20 50 15000 5000 0.5 1.0 0 2 0 > results/sweep_s1.0_D20_amf3.csv
./cmp_algos 1 20 50 15000 5000 0.5 1.0 0 2 0 > results/sweep_s1.0_D20_cmaA.csv
./cmp_algos 1 20 50 15000 5000 0.5 1.0 0 2 1 > results/sweep_s1.0_D20_cmaB.csv
./cma_pub 1 5 20 50 15000 5000 0.5 1.0 > results/sweep_s1.0_D20_bipop.csv
./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.95 3 0 0 > results/sweep_s0.95_D20_mf3.csv
./cmp_algos 0 20 50 15000 5000 0.5 0.95 0 2 0 > results/sweep_s0.95_D20_ama.csv
./cmp_algos 4 20 50 15000 5000 0.5 0.95 0 2 0 > results/sweep_s0.95_D20_amf3.csv
./cmp_algos 1 20 50 15000 5000 0.5 0.95 0 2 0 > results/sweep_s0.95_D20_cmaA.csv
./cmp_algos 1 20 50 15000 5000 0.5 0.95 0 2 1 > results/sweep_s0.95_D20_cmaB.csv
./cma_pub 1 5 20 50 15000 5000 0.5 0.95 > results/sweep_s0.95_D20_bipop.csv
./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.8 3 0 0 > results/sweep_s0.8_D20_mf3.csv
./cmp_algos 0 20 50 15000 5000 0.5 0.8 0 2 0 > results/sweep_s0.8_D20_ama.csv
./cmp_algos 4 20 50 15000 5000 0.5 0.8 0 2 0 > results/sweep_s0.8_D20_amf3.csv
./cmp_algos 1 20 50 15000 5000 0.5 0.8 0 2 0 > results/sweep_s0.8_D20_cmaA.csv
./cmp_algos 1 20 50 15000 5000 0.5 0.8 0 2 1 > results/sweep_s0.8_D20_cmaB.csv
./cma_pub 1 5 20 50 15000 5000 0.5 0.8 > results/sweep_s0.8_D20_bipop.csv
./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.7 3 0 0 > results/sweep_s0.7_D20_mf3.csv
./cmp_algos 0 20 50 15000 5000 0.5 0.7 0 2 0 > results/sweep_s0.7_D20_ama.csv
./cmp_algos 4 20 50 15000 5000 0.5 0.7 0 2 0 > results/sweep_s0.7_D20_amf3.csv
./cmp_algos 1 20 50 15000 5000 0.5 0.7 0 2 0 > results/sweep_s0.7_D20_cmaA.csv
./cmp_algos 1 20 50 15000 5000 0.5 0.7 0 2 1 > results/sweep_s0.7_D20_cmaB.csv
./cma_pub 1 5 20 50 15000 5000 0.5 0.7 > results/sweep_s0.7_D20_bipop.csv
./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.6 3 0 0 > results/sweep_s0.6_D20_mf3.csv
./cmp_algos 0 20 50 15000 5000 0.5 0.6 0 2 0 > results/sweep_s0.6_D20_ama.csv
./cmp_algos 4 20 50 15000 5000 0.5 0.6 0 2 0 > results/sweep_s0.6_D20_amf3.csv
./cmp_algos 1 20 50 15000 5000 0.5 0.6 0 2 0 > results/sweep_s0.6_D20_cmaA.csv
./cmp_algos 1 20 50 15000 5000 0.5 0.6 0 2 1 > results/sweep_s0.6_D20_cmaB.csv
./cma_pub 1 5 20 50 15000 5000 0.5 0.6 > results/sweep_s0.6_D20_bipop.csv
./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.5 3 0 0 > results/sweep_s0.5_D20_mf3.csv
./cmp_algos 0 20 50 15000 5000 0.5 0.5 0 2 0 > results/sweep_s0.5_D20_ama.csv
./cmp_algos 4 20 50 15000 5000 0.5 0.5 0 2 0 > results/sweep_s0.5_D20_amf3.csv
./cmp_algos 1 20 50 15000 5000 0.5 0.5 0 2 0 > results/sweep_s0.5_D20_cmaA.csv
./cmp_algos 1 20 50 15000 5000 0.5 0.5 0 2 1 > results/sweep_s0.5_D20_cmaB.csv
./cma_pub 1 5 20 50 15000 5000 0.5 0.5 > results/sweep_s0.5_D20_bipop.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.6 2.5 3 0 > results/multi_K3_d0.6_L0_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.6 2.5 3 0 > results/multi_K3_d0.6_L0_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.6 2.5 3 1 > results/multi_K3_d0.6_L1_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.6 2.5 3 1 > results/multi_K3_d0.6_L1_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.6 2.5 3 2 > results/multi_K3_d0.6_L2_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.6 2.5 3 2 > results/multi_K3_d0.6_L2_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.7 2.5 3 0 > results/multi_K3_d0.7_L0_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.7 2.5 3 0 > results/multi_K3_d0.7_L0_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.7 2.5 3 1 > results/multi_K3_d0.7_L1_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.7 2.5 3 1 > results/multi_K3_d0.7_L1_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.7 2.5 3 2 > results/multi_K3_d0.7_L2_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.7 2.5 3 2 > results/multi_K3_d0.7_L2_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.8 2.5 3 0 > results/multi_K3_d0.8_L0_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.8 2.5 3 0 > results/multi_K3_d0.8_L0_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.8 2.5 3 1 > results/multi_K3_d0.8_L1_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.8 2.5 3 1 > results/multi_K3_d0.8_L1_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.8 2.5 3 2 > results/multi_K3_d0.8_L2_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.8 2.5 3 2 > results/multi_K3_d0.8_L2_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.6 2.5 5 0 > results/multi_K5_d0.6_L0_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.6 2.5 5 0 > results/multi_K5_d0.6_L0_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.6 2.5 5 1 > results/multi_K5_d0.6_L1_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.6 2.5 5 1 > results/multi_K5_d0.6_L1_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.6 2.5 5 2 > results/multi_K5_d0.6_L2_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.6 2.5 5 2 > results/multi_K5_d0.6_L2_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.7 2.5 5 0 > results/multi_K5_d0.7_L0_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.7 2.5 5 0 > results/multi_K5_d0.7_L0_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.7 2.5 5 1 > results/multi_K5_d0.7_L1_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.7 2.5 5 1 > results/multi_K5_d0.7_L1_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.7 2.5 5 2 > results/multi_K5_d0.7_L2_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.7 2.5 5 2 > results/multi_K5_d0.7_L2_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.8 2.5 5 0 > results/multi_K5_d0.8_L0_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.8 2.5 5 0 > results/multi_K5_d0.8_L0_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.8 2.5 5 1 > results/multi_K5_d0.8_L1_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.8 2.5 5 1 > results/multi_K5_d0.8_L1_D20.csv
./mfeda3 4 10 25 10000 4352 5000 0 0.8 2.5 5 2 > results/multi_K5_d0.8_L2_D10.csv
./mfeda3 4 20 25 10000 4352 5000 0 0.8 2.5 5 2 > results/multi_K5_d0.8_L2_D20.csv
MF_ABL=2 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl2_G2S_D10.csv
MF_ABL=4 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl4_G2S_D10.csv
MF_ABL=128 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl128_G2S_D10.csv
MF_ABL=1024 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl1024_G2S_D10.csv
MF_ABL=8 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl8_G2S_D10.csv
MF_ABL=10 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl10_G2S_D10.csv
MF_ABL=12 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl12_G2S_D10.csv
MF_ABL=136 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl136_G2S_D10.csv
MF_ABL=1032 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl1032_G2S_D10.csv
MF_ABL=1 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl1_G2S_D10.csv
MF_ABL=16 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl16_G2S_D10.csv
MF_ABL=32 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl32_G2S_D10.csv
MF_ABL=64 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl64_G2S_D10.csv
MF_ABL=256 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl256_G2S_D10.csv
MF_ABL=512 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl512_G2S_D10.csv
MF_ABL=1 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0 3 0 0 > results/abl1_G1_D10.csv
MF_ABL=256 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0 3 0 0 > results/abl256_G1_D10.csv
MF_ABL=512 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0 3 0 0 > results/abl512_G1_D10.csv
MF_ABL=16 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0 3 0 0 > results/abl16_G1_D10.csv
MF_ABL=2 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl2_G2S_D20.csv
MF_ABL=4 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl4_G2S_D20.csv
MF_ABL=128 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl128_G2S_D20.csv
MF_ABL=1024 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl1024_G2S_D20.csv
MF_ABL=8 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl8_G2S_D20.csv
MF_ABL=10 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl10_G2S_D20.csv
MF_ABL=12 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl12_G2S_D20.csv
MF_ABL=136 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl136_G2S_D20.csv
MF_ABL=1032 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl1032_G2S_D20.csv
MF_ABL=1 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl1_G2S_D20.csv
MF_ABL=16 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl16_G2S_D20.csv
MF_ABL=32 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl32_G2S_D20.csv
MF_ABL=64 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl64_G2S_D20.csv
MF_ABL=256 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl256_G2S_D20.csv
MF_ABL=512 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl512_G2S_D20.csv
MF_ABL=1 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0 3 0 0 > results/abl1_G1_D20.csv
MF_ABL=256 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0 3 0 0 > results/abl256_G1_D20.csv
MF_ABL=512 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0 3 0 0 > results/abl512_G1_D20.csv
MF_ABL=16 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0 3 0 0 > results/abl16_G1_D20.csv
MF_ABL=2 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl2_G2S_D30.csv
MF_ABL=4 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl4_G2S_D30.csv
MF_ABL=128 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl128_G2S_D30.csv
MF_ABL=1024 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl1024_G2S_D30.csv
MF_ABL=8 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl8_G2S_D30.csv
MF_ABL=10 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl10_G2S_D30.csv
MF_ABL=12 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl12_G2S_D30.csv
MF_ABL=136 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl136_G2S_D30.csv
MF_ABL=1032 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl1032_G2S_D30.csv
MF_ABL=1 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl1_G2S_D30.csv
MF_ABL=16 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl16_G2S_D30.csv
MF_ABL=32 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl32_G2S_D30.csv
MF_ABL=64 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl64_G2S_D30.csv
MF_ABL=256 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl256_G2S_D30.csv
MF_ABL=512 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl512_G2S_D30.csv
MF_ABL=1 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0 3 0 0 > results/abl1_G1_D30.csv
MF_ABL=256 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0 3 0 0 > results/abl256_G1_D30.csv
MF_ABL=512 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0 3 0 0 > results/abl512_G1_D30.csv
MF_ABL=16 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0 3 0 0 > results/abl16_G1_D30.csv
MF_ABL=256 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl256_G2S_D50.csv
MF_ABL=2 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl2_G2S_D50.csv
MF_ABL=4 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl4_G2S_D50.csv
MF_ABL=256 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0 3 0 0 > results/abl256_G1_D50.csv
MF_PENC=0 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/penc0_G2S_D10.csv
MF_PENC=1 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/penc1_G2S_D10.csv
MF_PENC=3 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/penc3_G2S_D10.csv
MF_PENC=4 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/penc4_G2S_D10.csv
MF_DIP=0.3 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.3_G2S_D10.csv
MF_DIP=0.4 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.4_G2S_D10.csv
MF_DIP=0.5 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.5_G2S_D10.csv
MF_DIP=0.6 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.6_G2S_D10.csv
MF_DIP=0.7 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.7_G2S_D10.csv
MF_PENC=0 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0 3 0 0 > results/penc0_G1_D10.csv
MF_PENC=1 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0 3 0 0 > results/penc1_G1_D10.csv
MF_PENC=3 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0 3 0 0 > results/penc3_G1_D10.csv
MF_PENC=4 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0 3 0 0 > results/penc4_G1_D10.csv
MF_DIP=0.3 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.3_G1_D10.csv
MF_DIP=0.4 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.4_G1_D10.csv
MF_DIP=0.5 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.5_G1_D10.csv
MF_DIP=0.6 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.6_G1_D10.csv
MF_DIP=0.7 ./mfeda3 5 10 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.7_G1_D10.csv
MF_PENC=0 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/penc0_G2S_D20.csv
MF_PENC=1 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/penc1_G2S_D20.csv
MF_PENC=3 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/penc3_G2S_D20.csv
MF_PENC=4 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/penc4_G2S_D20.csv
MF_DIP=0.3 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.3_G2S_D20.csv
MF_DIP=0.4 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.4_G2S_D20.csv
MF_DIP=0.5 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.5_G2S_D20.csv
MF_DIP=0.6 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.6_G2S_D20.csv
MF_DIP=0.7 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.7_G2S_D20.csv
MF_PENC=0 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0 3 0 0 > results/penc0_G1_D20.csv
MF_PENC=1 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0 3 0 0 > results/penc1_G1_D20.csv
MF_PENC=3 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0 3 0 0 > results/penc3_G1_D20.csv
MF_PENC=4 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0 3 0 0 > results/penc4_G1_D20.csv
MF_DIP=0.3 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.3_G1_D20.csv
MF_DIP=0.4 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.4_G1_D20.csv
MF_DIP=0.5 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.5_G1_D20.csv
MF_DIP=0.6 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.6_G1_D20.csv
MF_DIP=0.7 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.7_G1_D20.csv
MF_PENC=0 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/penc0_G2S_D30.csv
MF_PENC=1 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/penc1_G2S_D30.csv
MF_PENC=3 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/penc3_G2S_D30.csv
MF_PENC=4 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/penc4_G2S_D30.csv
MF_DIP=0.3 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.3_G2S_D30.csv
MF_DIP=0.4 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.4_G2S_D30.csv
MF_DIP=0.5 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.5_G2S_D30.csv
MF_DIP=0.6 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.6_G2S_D30.csv
MF_DIP=0.7 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/dip0.7_G2S_D30.csv
MF_PENC=0 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0 3 0 0 > results/penc0_G1_D30.csv
MF_PENC=1 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0 3 0 0 > results/penc1_G1_D30.csv
MF_PENC=3 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0 3 0 0 > results/penc3_G1_D30.csv
MF_PENC=4 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0 3 0 0 > results/penc4_G1_D30.csv
MF_DIP=0.3 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.3_G1_D30.csv
MF_DIP=0.4 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.4_G1_D30.csv
MF_DIP=0.5 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.5_G1_D30.csv
MF_DIP=0.6 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.6_G1_D30.csv
MF_DIP=0.7 ./mfeda3 5 30 50 15000 4096 5000 0 0.5 0 3 0 0 > results/dip0.7_G1_D30.csv
MF_N=115 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/popN115_G2S_D10.csv
MF_N=285 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/popN285_G2S_D10.csv
MF_N=510 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/popN510_G2S_D10.csv
MF_N=115 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0 3 0 0 > results/popN115_G1_D10.csv
MF_N=285 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0 3 0 0 > results/popN285_G1_D10.csv
MF_N=510 ./mfeda3 5 10 50 15000 4352 5000 0 0.5 0 3 0 0 > results/popN510_G1_D10.csv
MF_N=115 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/popN115_G2S_D20.csv
MF_N=285 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/popN285_G2S_D20.csv
MF_N=510 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/popN510_G2S_D20.csv
MF_N=115 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0 3 0 0 > results/popN115_G1_D20.csv
MF_N=285 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0 3 0 0 > results/popN285_G1_D20.csv
MF_N=510 ./mfeda3 5 20 50 15000 4352 5000 0 0.5 0 3 0 0 > results/popN510_G1_D20.csv
MF_N=115 ./mfeda3 5 30 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/popN115_G2S_D30.csv
MF_N=285 ./mfeda3 5 30 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/popN285_G2S_D30.csv
MF_N=510 ./mfeda3 5 30 50 15000 4352 5000 0 0.5 0.87 3 0 0 > results/popN510_G2S_D30.csv
MF_N=115 ./mfeda3 5 30 50 15000 4352 5000 0 0.5 0 3 0 0 > results/popN115_G1_D30.csv
MF_N=285 ./mfeda3 5 30 50 15000 4352 5000 0 0.5 0 3 0 0 > results/popN285_G1_D30.csv
MF_N=510 ./mfeda3 5 30 50 15000 4352 5000 0 0.5 0 3 0 0 > results/popN510_G1_D30.csv


==> anc/jobs6_linux.txt <==
MF_ABL=2 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.8 3 0 0 > results/sweepabl2_s0.8_D20.csv
MF_ABL=2 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.7 3 0 0 > results/sweepabl2_s0.7_D20.csv
MF_ABL=2 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.6 3 0 0 > results/sweepabl2_s0.6_D20.csv
MF_ABL=4 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.8 3 0 0 > results/sweepabl4_s0.8_D20.csv
MF_ABL=4 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.7 3 0 0 > results/sweepabl4_s0.7_D20.csv
MF_ABL=4 ./mfeda3 5 20 50 15000 4096 5000 0 0.5 0.6 3 0 0 > results/sweepabl4_s0.6_D20.csv
MF_ABL=2 ./mfeda3 1 20 50 10000 4096 6000 0 0.25 2.0 > results/famabl2_d0.25_mu2.0_D20.csv
MF_ABL=2 ./mfeda3 1 20 50 10000 4096 6000 0 0.25 2.5 > results/famabl2_d0.25_mu2.5_D20.csv
MF_ABL=2 ./mfeda3 1 20 50 10000 4096 6000 0 0.25 3.0 > results/famabl2_d0.25_mu3.0_D20.csv
MF_ABL=4 ./mfeda3 1 20 50 10000 4096 6000 0 0.25 2.0 > results/famabl4_d0.25_mu2.0_D20.csv
MF_ABL=4 ./mfeda3 1 20 50 10000 4096 6000 0 0.25 2.5 > results/famabl4_d0.25_mu2.5_D20.csv
MF_ABL=4 ./mfeda3 1 20 50 10000 4096 6000 0 0.25 3.0 > results/famabl4_d0.25_mu3.0_D20.csv


==> anc/jobs7_linux.txt <==
# ASNMEDA-v15-E7: 174 jobs (12 ablation variants on G2-S at D=50, about 20 single-thread minutes each; 162 detector-calibration calls, seconds to a few minutes each) | 补充包：174 个作业（12 个 D=50 消融变体，每个单线程约 20 分钟；162 个检测器校准调用，每个几秒到几分钟）
MF_ABL=1 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl1_G2S_D50.csv
MF_ABL=8 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl8_G2S_D50.csv
MF_ABL=10 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl10_G2S_D50.csv
MF_ABL=12 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl12_G2S_D50.csv
MF_ABL=16 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl16_G2S_D50.csv
MF_ABL=32 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl32_G2S_D50.csv
MF_ABL=64 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl64_G2S_D50.csv
MF_ABL=128 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl128_G2S_D50.csv
MF_ABL=136 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl136_G2S_D50.csv
MF_ABL=512 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl512_G2S_D50.csv
MF_ABL=1024 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl1024_G2S_D50.csv
MF_ABL=1032 ./mfeda3 5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0 > results/abl1032_G2S_D50.csv
./det_test 0 5 40 2000 > results/calib_000.csv
./det_test 0 5 100 2000 > results/calib_001.csv
./det_test 0 5 180 2000 > results/calib_002.csv
./det_test 0 5 300 2000 > results/calib_003.csv
./det_test 0 10 40 2000 > results/calib_004.csv
./det_test 0 10 100 2000 > results/calib_005.csv
./det_test 0 10 180 2000 > results/calib_006.csv
./det_test 0 10 300 2000 > results/calib_007.csv
./det_test 0 20 40 2000 > results/calib_008.csv
./det_test 0 20 100 2000 > results/calib_009.csv
./det_test 0 20 180 2000 > results/calib_010.csv
./det_test 0 20 300 2000 > results/calib_011.csv
./det_test 0 30 40 2000 > results/calib_012.csv
./det_test 0 30 100 2000 > results/calib_013.csv
./det_test 0 30 180 2000 > results/calib_014.csv
./det_test 0 30 300 2000 > results/calib_015.csv
DT_COND=10 ./det_test 5 10 40 2000 > results/calib_016.csv
DT_COND=100 ./det_test 5 10 40 2000 > results/calib_017.csv
DT_COND=1000 ./det_test 5 10 40 2000 > results/calib_018.csv
DT_COND=10 ./det_test 5 10 100 2000 > results/calib_019.csv
DT_COND=100 ./det_test 5 10 100 2000 > results/calib_020.csv
DT_COND=1000 ./det_test 5 10 100 2000 > results/calib_021.csv
DT_COND=10 ./det_test 5 20 40 2000 > results/calib_022.csv
DT_COND=100 ./det_test 5 20 40 2000 > results/calib_023.csv
DT_COND=1000 ./det_test 5 20 40 2000 > results/calib_024.csv
DT_COND=10 ./det_test 5 20 100 2000 > results/calib_025.csv
DT_COND=100 ./det_test 5 20 100 2000 > results/calib_026.csv
DT_COND=1000 ./det_test 5 20 100 2000 > results/calib_027.csv
./det_test 6 10 40 2000 > results/calib_028.csv
./det_test 6 10 100 2000 > results/calib_029.csv
./det_test 6 20 40 2000 > results/calib_030.csv
./det_test 6 20 100 2000 > results/calib_031.csv
./det_test 3 10 40 500 3 > results/calib_032.csv
./det_test 3 10 40 500 4 > results/calib_033.csv
./det_test 3 10 40 500 5 > results/calib_034.csv
./det_test 3 10 40 500 6 > results/calib_035.csv
./det_test 3 10 100 500 3 > results/calib_036.csv
./det_test 3 10 100 500 4 > results/calib_037.csv
./det_test 3 10 100 500 5 > results/calib_038.csv
./det_test 3 10 100 500 6 > results/calib_039.csv
./det_test 3 20 40 500 3 > results/calib_040.csv
./det_test 3 20 40 500 4 > results/calib_041.csv
./det_test 3 20 40 500 5 > results/calib_042.csv
./det_test 3 20 40 500 6 > results/calib_043.csv
./det_test 3 20 100 500 3 > results/calib_044.csv
./det_test 3 20 100 500 4 > results/calib_045.csv
./det_test 3 20 100 500 5 > results/calib_046.csv
./det_test 3 20 100 500 6 > results/calib_047.csv
DT_W=0.1 ./det_test 4 10 40 500 4 > results/calib_048.csv
DT_W=0.2 ./det_test 4 10 40 500 4 > results/calib_049.csv
DT_W=0.1 ./det_test 4 10 40 500 5 > results/calib_050.csv
DT_W=0.2 ./det_test 4 10 40 500 5 > results/calib_051.csv
DT_W=0.1 ./det_test 4 10 40 500 6 > results/calib_052.csv
DT_W=0.2 ./det_test 4 10 40 500 6 > results/calib_053.csv
DT_W=0.1 ./det_test 4 10 100 500 4 > results/calib_054.csv
DT_W=0.2 ./det_test 4 10 100 500 4 > results/calib_055.csv
DT_W=0.1 ./det_test 4 10 100 500 5 > results/calib_056.csv
DT_W=0.2 ./det_test 4 10 100 500 5 > results/calib_057.csv
DT_W=0.1 ./det_test 4 10 100 500 6 > results/calib_058.csv
DT_W=0.2 ./det_test 4 10 100 500 6 > results/calib_059.csv
DT_W=0.1 ./det_test 4 10 180 500 4 > results/calib_060.csv
DT_W=0.2 ./det_test 4 10 180 500 4 > results/calib_061.csv
DT_W=0.1 ./det_test 4 10 180 500 5 > results/calib_062.csv
DT_W=0.2 ./det_test 4 10 180 500 5 > results/calib_063.csv
DT_W=0.1 ./det_test 4 10 180 500 6 > results/calib_064.csv
DT_W=0.2 ./det_test 4 10 180 500 6 > results/calib_065.csv
DT_W=0.1 ./det_test 4 20 40 500 4 > results/calib_066.csv
DT_W=0.2 ./det_test 4 20 40 500 4 > results/calib_067.csv
DT_W=0.1 ./det_test 4 20 40 500 5 > results/calib_068.csv
DT_W=0.2 ./det_test 4 20 40 500 5 > results/calib_069.csv
DT_W=0.1 ./det_test 4 20 40 500 6 > results/calib_070.csv
DT_W=0.2 ./det_test 4 20 40 500 6 > results/calib_071.csv
DT_W=0.1 ./det_test 4 20 100 500 4 > results/calib_072.csv
DT_W=0.2 ./det_test 4 20 100 500 4 > results/calib_073.csv
DT_W=0.1 ./det_test 4 20 100 500 5 > results/calib_074.csv
DT_W=0.2 ./det_test 4 20 100 500 5 > results/calib_075.csv
DT_W=0.1 ./det_test 4 20 100 500 6 > results/calib_076.csv
DT_W=0.2 ./det_test 4 20 100 500 6 > results/calib_077.csv
DT_W=0.1 ./det_test 4 20 180 500 4 > results/calib_078.csv
DT_W=0.2 ./det_test 4 20 180 500 4 > results/calib_079.csv
DT_W=0.1 ./det_test 4 20 180 500 5 > results/calib_080.csv
DT_W=0.2 ./det_test 4 20 180 500 5 > results/calib_081.csv
DT_W=0.1 ./det_test 4 20 180 500 6 > results/calib_082.csv
DT_W=0.2 ./det_test 4 20 180 500 6 > results/calib_083.csv
./det_test 1 2 40 500 > results/calib_084.csv
./det_test 2 2 40 500 > results/calib_085.csv
./det_test 1 2 100 500 > results/calib_086.csv
./det_test 2 2 100 500 > results/calib_087.csv
./det_test 1 10 40 500 > results/calib_088.csv
./det_test 2 10 40 500 > results/calib_089.csv
./det_test 1 10 100 500 > results/calib_090.csv
./det_test 2 10 100 500 > results/calib_091.csv
./det_test 1 20 40 500 > results/calib_092.csv
./det_test 2 20 40 500 > results/calib_093.csv
./det_test 1 20 100 500 > results/calib_094.csv
./det_test 2 20 100 500 > results/calib_095.csv
MF_PENC=1 ./det_test 0 10 40 2000 > results/calib_096.csv
MF_PENC=1 ./det_test 0 20 100 2000 > results/calib_097.csv
MF_PENC=1 ./det_test 3 10 40 500 5 > results/calib_098.csv
MF_PENC=1 ./det_test 3 20 100 500 4 > results/calib_099.csv
MF_PENC=3 ./det_test 0 10 40 2000 > results/calib_100.csv
MF_PENC=3 ./det_test 0 20 100 2000 > results/calib_101.csv
MF_PENC=3 ./det_test 3 10 40 500 5 > results/calib_102.csv
MF_PENC=3 ./det_test 3 20 100 500 4 > results/calib_103.csv
MF_DIP=0.3 ./det_test 0 10 40 2000 > results/calib_104.csv
MF_DIP=0.3 ./det_test 0 20 100 2000 > results/calib_105.csv
MF_DIP=0.3 ./det_test 3 10 40 500 5 > results/calib_106.csv
MF_DIP=0.3 ./det_test 3 20 100 500 4 > results/calib_107.csv
MF_DIP=0.7 ./det_test 0 10 40 2000 > results/calib_108.csv
MF_DIP=0.7 ./det_test 0 20 100 2000 > results/calib_109.csv
MF_DIP=0.7 ./det_test 3 10 40 500 5 > results/calib_110.csv
MF_DIP=0.7 ./det_test 3 20 100 500 4 > results/calib_111.csv
MF_ABL=1 ./det_test 0 10 40 2000 > results/calib_112.csv
MF_ABL=1 ./det_test 0 20 100 2000 > results/calib_113.csv
MF_ABL=1 ./det_test 6 10 40 2000 > results/calib_114.csv
MF_ABL=1 ./det_test 3 10 40 500 5 > results/calib_115.csv
MF_ABL=1 ./det_test 1 10 100 500 > results/calib_116.csv
MF_ABL=256 ./det_test 0 10 40 2000 > results/calib_117.csv
MF_ABL=256 ./det_test 0 20 100 2000 > results/calib_118.csv
MF_ABL=256 ./det_test 6 10 40 2000 > results/calib_119.csv
MF_ABL=256 ./det_test 3 10 40 500 5 > results/calib_120.csv
MF_ABL=256 ./det_test 1 10 100 500 > results/calib_121.csv
DT_W=0.01 ./det_test 4 10 40 2000 2.1 > results/calib_122.csv
DT_W=0.01 MF_ABL=256 ./det_test 4 10 40 2000 2.1 > results/calib_123.csv
DT_W=0.01 ./det_test 4 10 100 2000 2.1 > results/calib_124.csv
DT_W=0.01 MF_ABL=256 ./det_test 4 10 100 2000 2.1 > results/calib_125.csv
DT_W=0.01 ./det_test 4 10 377 2000 2.1 > results/calib_126.csv
DT_W=0.01 MF_ABL=256 ./det_test 4 10 377 2000 2.1 > results/calib_127.csv
DT_W=0.01 ./det_test 4 20 40 2000 2.1 > results/calib_128.csv
DT_W=0.01 MF_ABL=256 ./det_test 4 20 40 2000 2.1 > results/calib_129.csv
DT_W=0.01 ./det_test 4 20 100 2000 2.1 > results/calib_130.csv
DT_W=0.01 MF_ABL=256 ./det_test 4 20 100 2000 2.1 > results/calib_131.csv
DT_W=0.01 ./det_test 4 20 377 2000 2.1 > results/calib_132.csv
DT_W=0.01 MF_ABL=256 ./det_test 4 20 377 2000 2.1 > results/calib_133.csv
MF_ABL=256 ./det_test 0 10 40 2000 > results/calib_134.csv
MF_ABL=256 ./det_test 6 10 40 2000 > results/calib_135.csv
MF_ABL=256 ./det_test 3 10 40 500 4 > results/calib_136.csv
DT_W=0.1 MF_ABL=256 ./det_test 4 10 40 500 4 > results/calib_137.csv
MF_ABL=256 ./det_test 3 10 40 500 5 > results/calib_138.csv
DT_W=0.1 MF_ABL=256 ./det_test 4 10 40 500 5 > results/calib_139.csv
MF_ABL=256 ./det_test 1 10 40 500 > results/calib_140.csv
MF_ABL=256 ./det_test 0 10 100 2000 > results/calib_141.csv
MF_ABL=256 ./det_test 6 10 100 2000 > results/calib_142.csv
MF_ABL=256 ./det_test 3 10 100 500 4 > results/calib_143.csv
DT_W=0.1 MF_ABL=256 ./det_test 4 10 100 500 4 > results/calib_144.csv
MF_ABL=256 ./det_test 3 10 100 500 5 > results/calib_145.csv
DT_W=0.1 MF_ABL=256 ./det_test 4 10 100 500 5 > results/calib_146.csv
MF_ABL=256 ./det_test 1 10 100 500 > results/calib_147.csv
MF_ABL=256 ./det_test 0 20 40 2000 > results/calib_148.csv
MF_ABL=256 ./det_test 6 20 40 2000 > results/calib_149.csv
MF_ABL=256 ./det_test 3 20 40 500 4 > results/calib_150.csv
DT_W=0.1 MF_ABL=256 ./det_test 4 20 40 500 4 > results/calib_151.csv
MF_ABL=256 ./det_test 3 20 40 500 5 > results/calib_152.csv
DT_W=0.1 MF_ABL=256 ./det_test 4 20 40 500 5 > results/calib_153.csv
MF_ABL=256 ./det_test 1 20 40 500 > results/calib_154.csv
MF_ABL=256 ./det_test 0 20 100 2000 > results/calib_155.csv
MF_ABL=256 ./det_test 6 20 100 2000 > results/calib_156.csv
MF_ABL=256 ./det_test 3 20 100 500 4 > results/calib_157.csv
DT_W=0.1 MF_ABL=256 ./det_test 4 20 100 500 4 > results/calib_158.csv
MF_ABL=256 ./det_test 3 20 100 500 5 > results/calib_159.csv
DT_W=0.1 MF_ABL=256 ./det_test 4 20 100 500 5 > results/calib_160.csv
MF_ABL=256 ./det_test 1 20 100 500 > results/calib_161.csv


==> anc/jobs_hillvallea.txt <==
./drv_funnel 1 10 50 15000 0.5 0 0 1000 > results_hillvallea/lungB_G1_D10_hv1.csv; ./drv_funnel 0 10 50 15000 0.5 0 0 1000 > results_hillvallea/lungB_G1_D10_hv0.csv
./drv_funnel 1 10 50 15000 0.5 0.87 0 1000 > results_hillvallea/lungB_G2S_D10_hv1.csv; ./drv_funnel 0 10 50 15000 0.5 0.87 0 1000 > results_hillvallea/lungB_G2S_D10_hv0.csv
./drv_funnel 1 10 50 15000 0.5 1.15 0 1000 > results_hillvallea/lungB_G2L_D10_hv1.csv; ./drv_funnel 0 10 50 15000 0.5 1.15 0 1000 > results_hillvallea/lungB_G2L_D10_hv0.csv
./drv_funnel 1 20 50 15000 0.5 0 0 1000 > results_hillvallea/lungB_G1_D20_hv1.csv; ./drv_funnel 0 20 50 15000 0.5 0 0 1000 > results_hillvallea/lungB_G1_D20_hv0.csv
./drv_funnel 1 20 50 15000 0.5 0.87 0 1000 > results_hillvallea/lungB_G2S_D20_hv1.csv; ./drv_funnel 0 20 50 15000 0.5 0.87 0 1000 > results_hillvallea/lungB_G2S_D20_hv0.csv
./drv_funnel 1 20 50 15000 0.5 1.15 0 1000 > results_hillvallea/lungB_G2L_D20_hv1.csv; ./drv_funnel 0 20 50 15000 0.5 1.15 0 1000 > results_hillvallea/lungB_G2L_D20_hv0.csv
./drv_funnel 1 30 50 15000 0.5 0 0 1000 > results_hillvallea/lungB_G1_D30_hv1.csv
./drv_funnel 0 30 50 15000 0.5 0 0 1000 > results_hillvallea/lungB_G1_D30_hv0.csv
./drv_funnel 1 30 50 15000 0.5 0.87 0 1000 > results_hillvallea/lungB_G2S_D30_hv1.csv
./drv_funnel 0 30 50 15000 0.5 0.87 0 1000 > results_hillvallea/lungB_G2S_D30_hv0.csv
./drv_funnel 1 30 50 15000 0.5 1.15 0 1000 > results_hillvallea/lungB_G2L_D30_hv1.csv
./drv_funnel 0 30 50 15000 0.5 1.15 0 1000 > results_hillvallea/lungB_G2L_D30_hv0.csv


==> anc/manifest_E5.json <==
{
 "manifest": {
  "n_jobs": 725,
  "groups": {
   "E1": 36,
   "E2": 162,
   "E3": 78,
   "E4": 52,
   "E5": 192,
   "E6": 36,
   "E7": 36,
   "E8": 61,
   "E9": 54,
   "E13": 18
  },
  "servers": [
   240,
   242,
   243
  ],
  "est_hours": [
   5.912577530427371,
   5.912610929898273,
   5.912675789760345
  ]
 },
 "expected_lines": {
  "fam_d0.25_mu2.0_D10.csv": 100,
  "fam_d0.25_mu2.5_D10.csv": 100,
  "fam_d0.25_mu3.0_D10.csv": 100,
  "fam_d0.5_mu2.0_D10.csv": 100,
  "fam_d0.5_mu2.5_D10.csv": 100,
  "fam_d0.5_mu3.0_D10.csv": 100,
  "fam_d0.75_mu2.0_D10.csv": 100,
  "fam_d0.75_mu2.5_D10.csv": 100,
  "fam_d0.75_mu3.0_D10.csv": 100,
  "fam_d1_mu2.0_D10.csv": 100,
  "fam_d1_mu2.5_D10.csv": 100,
  "fam_d1_mu3.0_D10.csv": 100,
  "fam_d0.25_mu2.0_D20.csv": 100,
  "fam_d0.25_mu2.5_D20.csv": 100,
  "fam_d0.25_mu3.0_D20.csv": 100,
  "fam_d0.5_mu2.0_D20.csv": 100,
  "fam_d0.5_mu2.5_D20.csv": 100,
  "fam_d0.5_mu3.0_D20.csv": 100,
  "fam_d0.75_mu2.0_D20.csv": 100,
  "fam_d0.75_mu2.5_D20.csv": 100,
  "fam_d0.75_mu3.0_D20.csv": 100,
  "fam_d1_mu2.0_D20.csv": 100,
  "fam_d1_mu2.5_D20.csv": 100,
  "fam_d1_mu3.0_D20.csv": 100,
  "fam_d0.25_mu2.0_D30.csv": 100,
  "fam_d0.25_mu2.5_D30.csv": 100,
  "fam_d0.25_mu3.0_D30.csv": 100,
  "fam_d0.5_mu2.0_D30.csv": 100,
  "fam_d0.5_mu2.5_D30.csv": 100,
  "fam_d0.5_mu3.0_D30.csv": 100,
  "fam_d0.75_mu2.0_D30.csv": 100,
  "fam_d0.75_mu2.5_D30.csv": 100,
  "fam_d0.75_mu3.0_D30.csv": 100,
  "fam_d1_mu2.0_D30.csv": 100,
  "fam_d1_mu2.5_D30.csv": 100,
  "fam_d1_mu3.0_D30.csv": 100,
  "lungA_G1_D10_mf3.csv": 100,
  "lungA_G1_D10_ama.csv": 50,
  "lungA_G1_D10_amf2.csv": 50,
  "lungA_G1_D10_amf3.csv": 50,
  "lungA_G1_D10_cma.csv": 50,
  "lungA_G1_D10_cam.csv": 50,
  "lungB_G1_D10_mf3.csv": 100,
  "lungB_G1_D10_ama.csv": 50,
  "lungB_G1_D10_amf2.csv": 50,
  "lungB_G1_D10_amf3.csv": 50,
  "lungB_G1_D10_cma.csv": 50,
  "lungB_G1_D10_cam.csv": 50,
  "lung_G1_D10_ipop.csv": 50,
  "lung_G1_D10_bipop.csv": 50,
  "lungA_G2S_D10_mf3.csv": 100,
  "lungA_G2S_D10_ama.csv": 50,
  "lungA_G2S_D10_amf2.csv": 50,
  "lungA_G2S_D10_amf3.csv": 50,
  "lungA_G2S_D10_cma.csv": 50,
  "lungA_G2S_D10_cam.csv": 50,
  "lungB_G2S_D10_mf3.csv": 100,
  "lungB_G2S_D10_ama.csv": 50,
  "lungB_G2S_D10_amf2.csv": 50,
  "lungB_G2S_D10_amf3.csv": 50,
  "lungB_G2S_D10_cma.csv": 50,
  "lungB_G2S_D10_cam.csv": 50,
  "lung_G2S_D10_ipop.csv": 50,
  "lung_G2S_D10_bipop.csv": 50,
  "lungA_G2L_D10_mf3.csv": 100,
  "lungA_G2L_D10_ama.csv": 50,
  "lungA_G2L_D10_amf2.csv": 50,
  "lungA_G2L_D10_amf3.csv": 50,
  "lungA_G2L_D10_cma.csv": 50,
  "lungA_G2L_D10_cam.csv": 50,
  "lungB_G2L_D10_mf3.csv": 100,
  "lungB_G2L_D10_ama.csv": 50,
  "lungB_G2L_D10_amf2.csv": 50,
  "lungB_G2L_D10_amf3.csv": 50,
  "lungB_G2L_D10_cma.csv": 50,
  "lungB_G2L_D10_cam.csv": 50,
  "lung_G2L_D10_ipop.csv": 50,
  "lung_G2L_D10_bipop.csv": 50,
  "lungA_G1_D20_mf3.csv": 100,
  "lungA_G1_D20_ama.csv": 50,
  "lungA_G1_D20_amf2.csv": 50,
  "lungA_G1_D20_amf3.csv": 50,
  "lungA_G1_D20_cma.csv": 50,
  "lungA_G1_D20_cam.csv": 50,
  "lungB_G1_D20_mf3.csv": 100,
  "lungB_G1_D20_ama.csv": 50,
  "lungB_G1_D20_amf2.csv": 50,
  "lungB_G1_D20_amf3.csv": 50,
  "lungB_G1_D20_cma.csv": 50,
  "lungB_G1_D20_cam.csv": 50,
  "lung_G1_D20_ipop.csv": 50,
  "lung_G1_D20_bipop.csv": 50,
  "lungA_G2S_D20_mf3.csv": 100,
  "lungA_G2S_D20_ama.csv": 50,
  "lungA_G2S_D20_amf2.csv": 50,
  "lungA_G2S_D20_amf3.csv": 50,
  "lungA_G2S_D20_cma.csv": 50,
  "lungA_G2S_D20_cam.csv": 50,
  "lungB_G2S_D20_mf3.csv": 100,
  "lungB_G2S_D20_ama.csv": 50,
  "lungB_G2S_D20_amf2.csv": 50,
  "lungB_G2S_D20_amf3.csv": 50,
  "lungB_G2S_D20_cma.csv": 50,
  "lungB_G2S_D20_cam.csv": 50,
  "lung_G2S_D20_ipop.csv": 50,
  "lung_G2S_D20_bipop.csv": 50,
  "lungA_G2L_D20_mf3.csv": 100,
  "lungA_G2L_D20_ama.csv": 50,
  "lungA_G2L_D20_amf2.csv": 50,
  "lungA_G2L_D20_amf3.csv": 50,
  "lungA_G2L_D20_cma.csv": 50,
  "lungA_G2L_D20_cam.csv": 50,
  "lungB_G2L_D20_mf3.csv": 100,
  "lungB_G2L_D20_ama.csv": 50,
  "lungB_G2L_D20_amf2.csv": 50,
  "lungB_G2L_D20_amf3.csv": 50,
  "lungB_G2L_D20_cma.csv": 50,
  "lungB_G2L_D20_cam.csv": 50,
  "lung_G2L_D20_ipop.csv": 50,
  "lung_G2L_D20_bipop.csv": 50,
  "lungA_G1_D30_mf3.csv": 100,
  "lungA_G1_D30_ama.csv": 50,
  "lungA_G1_D30_amf2.csv": 50,
  "lungA_G1_D30_amf3.csv": 50,
  "lungA_G1_D30_cma.csv": 50,
  "lungA_G1_D30_cam.csv": 50,
  "lungB_G1_D30_mf3.csv": 100,
  "lungB_G1_D30_ama.csv": 50,
  "lungB_G1_D30_amf2.csv": 50,
  "lungB_G1_D30_amf3.csv": 50,
  "lungB_G1_D30_cma.csv": 50,
  "lungB_G1_D30_cam.csv": 50,
  "lung_G1_D30_ipop.csv": 50,
  "lung_G1_D30_bipop.csv": 50,
  "lungA_G2S_D30_mf3.csv": 100,
  "lungA_G2S_D30_ama.csv": 50,
  "lungA_G2S_D30_amf2.csv": 50,
  "lungA_G2S_D30_amf3.csv": 50,
  "lungA_G2S_D30_cma.csv": 50,
  "lungA_G2S_D30_cam.csv": 50,
  "lungB_G2S_D30_mf3.csv": 100,
  "lungB_G2S_D30_ama.csv": 50,
  "lungB_G2S_D30_amf2.csv": 50,
  "lungB_G2S_D30_amf3.csv": 50,
  "lungB_G2S_D30_cma.csv": 50,
  "lungB_G2S_D30_cam.csv": 50,
  "lung_G2S_D30_ipop.csv": 50,
  "lung_G2S_D30_bipop.csv": 50,
  "lungA_G2L_D30_mf3.csv": 100,
  "lungA_G2L_D30_ama.csv": 50,
  "lungA_G2L_D30_amf2.csv": 50,
  "lungA_G2L_D30_amf3.csv": 50,
  "lungA_G2L_D30_cma.csv": 50,
  "lungA_G2L_D30_cam.csv": 50,
  "lungB_G2L_D30_mf3.csv": 100,
  "lungB_G2L_D30_ama.csv": 50,
  "lungB_G2L_D30_amf2.csv": 50,
  "lungB_G2L_D30_amf3.csv": 50,
  "lungB_G2L_D30_cma.csv": 50,
  "lungB_G2L_D30_cam.csv": 50,
  "lung_G2L_D30_ipop.csv": 50,
  "lung_G2L_D30_bipop.csv": 50,
  "lungA_G1_D50_mf3.csv": 100,
  "lungA_G1_D50_ama.csv": 50,
  "lungA_G1_D50_amf2.csv": 50,
  "lungA_G1_D50_amf3.csv": 50,
  "lungA_G1_D50_cma.csv": 50,
  "lungB_G1_D50_mf3.csv": 100,
  "lungB_G1_D50_ama.csv": 50,
  "lungB_G1_D50_amf2.csv": 50,
  "lungB_G1_D50_amf3.csv": 50,
  "lungB_G1_D50_cma.csv": 50,
  "lung_G1_D50_ipop.csv": 50,
  "lung_G1_D50_bipop.csv": 50,
  "lungA_G2S_D50_mf3.csv": 100,
  "lungA_G2S_D50_ama.csv": 50,
  "lungA_G2S_D50_amf2.csv": 50,
  "lungA_G2S_D50_amf3.csv": 50,
  "lungA_G2S_D50_cma.csv": 50,
  "lungB_G2S_D50_mf3.csv": 100,
  "lungB_G2S_D50_ama.csv": 50,
  "lungB_G2S_D50_amf2.csv": 50,
  "lungB_G2S_D50_amf3.csv": 50,
  "lungB_G2S_D50_cma.csv": 50,
  "lung_G2S_D50_ipop.csv": 50,
  "lung_G2S_D50_bipop.csv": 50,
  "lungA_G2L_D50_mf3.csv": 100,
  "lungA_G2L_D50_ama.csv": 50,
  "lungA_G2L_D50_amf2.csv": 50,
  "lungA_G2L_D50_amf3.csv": 50,
  "lungA_G2L_D50_cma.csv": 50,
  "lungB_G2L_D50_mf3.csv": 100,
  "lungB_G2L_D50_ama.csv": 50,
  "lungB_G2L_D50_amf2.csv": 50,
  "lungB_G2L_D50_amf3.csv": 50,
  "lungB_G2L_D50_cma.csv": 50,
  "lung_G2L_D50_ipop.csv": 50,
  "lung_G2L_D50_bipop.csv": 50,
  "rot_c1_r0_G2S_D10_mf3.csv": 100,
  "rot_c1_r0_G2S_D10_eig.csv": 50,
  "rot_c1_r0_G2S_D10_ama.csv": 50,
  "rot_c1_r0_G2S_D10_amf3.csv": 50,
  "rot_c1_r0_G2S_D10_cma.csv": 50,
  "rot_c1_r0_G2S_D10_bipop.csv": 50,
  "rot_c1_r1_G2S_D10_mf3.csv": 100,
  "rot_c1_r1_G2S_D10_eig.csv": 50,
  "rot_c1_r1_G2S_D10_ama.csv": 50,
  "rot_c1_r1_G2S_D10_amf3.csv": 50,
  "rot_c1_r1_G2S_D10_cma.csv": 50,
  "rot_c1_r1_G2S_D10_bipop.csv": 50,
  "rot_c1_r0_G1_D10_mf3.csv": 100,
  "rot_c10_r0_G2S_D10_mf3.csv": 100,
  "rot_c10_r0_G2S_D10_eig.csv": 50,
  "rot_c10_r0_G2S_D10_ama.csv": 50,
  "rot_c10_r0_G2S_D10_amf3.csv": 50,
  "rot_c10_r0_G2S_D10_cma.csv": 50,
  "rot_c10_r0_G2S_D10_bipop.csv": 50,
  "rot_c10_r1_G2S_D10_mf3.csv": 100,
  "rot_c10_r1_G2S_D10_eig.csv": 50,
  "rot_c10_r1_G2S_D10_ama.csv": 50,
  "rot_c10_r1_G2S_D10_amf3.csv": 50,
  "rot_c10_r1_G2S_D10_cma.csv": 50,
  "rot_c10_r1_G2S_D10_bipop.csv": 50,
  "rot_c10_r0_G1_D10_mf3.csv": 100,
  "rot_c100_r0_G2S_D10_mf3.csv": 100,
  "rot_c100_r0_G2S_D10_eig.csv": 50,
  "rot_c100_r0_G2S_D10_ama.csv": 50,
  "rot_c100_r0_G2S_D10_amf3.csv": 50,
  "rot_c100_r0_G2S_D10_cma.csv": 50,
  "rot_c100_r0_G2S_D10_bipop.csv": 50,
  "rot_c100_r1_G2S_D10_mf3.csv": 100,
  "rot_c100_r1_G2S_D10_eig.csv": 50,
  "rot_c100_r1_G2S_D10_ama.csv": 50,
  "rot_c100_r1_G2S_D10_amf3.csv": 50,
  "rot_c100_r1_G2S_D10_cma.csv": 50,
  "rot_c100_r1_G2S_D10_bipop.csv": 50,
  "rot_c100_r0_G1_D10_mf3.csv": 100,
  "rot_c1_r0_G2S_D20_mf3.csv": 100,
  "rot_c1_r0_G2S_D20_eig.csv": 50,
  "rot_c1_r0_G2S_D20_ama.csv": 50,
  "rot_c1_r0_G2S_D20_amf3.csv": 50,
  "rot_c1_r0_G2S_D20_cma.csv": 50,
  "rot_c1_r0_G2S_D20_bipop.csv": 50,
  "rot_c1_r1_G2S_D20_mf3.csv": 100,
  "rot_c1_r1_G2S_D20_eig.csv": 50,
  "rot_c1_r1_G2S_D20_ama.csv": 50,
  "rot_c1_r1_G2S_D20_amf3.csv": 50,
  "rot_c1_r1_G2S_D20_cma.csv": 50,
  "rot_c1_r1_G2S_D20_bipop.csv": 50,
  "rot_c1_r0_G1_D20_mf3.csv": 100,
  "rot_c10_r0_G2S_D20_mf3.csv": 100,
  "rot_c10_r0_G2S_D20_eig.csv": 50,
  "rot_c10_r0_G2S_D20_ama.csv": 50,
  "rot_c10_r0_G2S_D20_amf3.csv": 50,
  "rot_c10_r0_G2S_D20_cma.csv": 50,
  "rot_c10_r0_G2S_D20_bipop.csv": 50,
  "rot_c10_r1_G2S_D20_mf3.csv": 100,
  "rot_c10_r1_G2S_D20_eig.csv": 50,
  "rot_c10_r1_G2S_D20_ama.csv": 50,
  "rot_c10_r1_G2S_D20_amf3.csv": 50,
  "rot_c10_r1_G2S_D20_cma.csv": 50,
  "rot_c10_r1_G2S_D20_bipop.csv": 50,
  "rot_c10_r0_G1_D20_mf3.csv": 100,
  "rot_c100_r0_G2S_D20_mf3.csv": 100,
  "rot_c100_r0_G2S_D20_eig.csv": 50,
  "rot_c100_r0_G2S_D20_ama.csv": 50,
  "rot_c100_r0_G2S_D20_amf3.csv": 50,
  "rot_c100_r0_G2S_D20_cma.csv": 50,
  "rot_c100_r0_G2S_D20_bipop.csv": 50,
  "rot_c100_r1_G2S_D20_mf3.csv": 100,
  "rot_c100_r1_G2S_D20_eig.csv": 50,
  "rot_c100_r1_G2S_D20_ama.csv": 50,
  "rot_c100_r1_G2S_D20_amf3.csv": 50,
  "rot_c100_r1_G2S_D20_cma.csv": 50,
  "rot_c100_r1_G2S_D20_bipop.csv": 50,
  "rot_c100_r0_G1_D20_mf3.csv": 100,
  "rough_A1_G2S_D10_A_mf3.csv": 100,
  "rough_A1_G2S_D10_A_ama.csv": 50,
  "rough_A1_G2S_D10_A_amf3.csv": 50,
  "rough_A1_G2S_D10_A_cma.csv": 50,
  "rough_A1_G2S_D10_A_cam.csv": 50,
  "rough_A1_G2S_D10_B_mf3.csv": 100,
  "rough_A1_G2S_D10_B_ama.csv": 50,
  "rough_A1_G2S_D10_B_amf3.csv": 50,
  "rough_A1_G2S_D10_B_cma.csv": 50,
  "rough_A1_G2S_D10_B_cam.csv": 50,
  "rough_A1_G2S_D10_ipop.csv": 50,
  "rough_A1_G2S_D10_bipop.csv": 50,
  "rough_A1_G1_D10_A_mf3.csv": 100,
  "rough_A10_G2S_D10_A_mf3.csv": 100,
  "rough_A10_G2S_D10_A_ama.csv": 50,
  "rough_A10_G2S_D10_A_amf3.csv": 50,
  "rough_A10_G2S_D10_A_cma.csv": 50,
  "rough_A10_G2S_D10_A_cam.csv": 50,
  "rough_A10_G2S_D10_B_mf3.csv": 100,
  "rough_A10_G2S_D10_B_ama.csv": 50,
  "rough_A10_G2S_D10_B_amf3.csv": 50,
  "rough_A10_G2S_D10_B_cma.csv": 50,
  "rough_A10_G2S_D10_B_cam.csv": 50,
  "rough_A10_G2S_D10_ipop.csv": 50,
  "rough_A10_G2S_D10_bipop.csv": 50,
  "rough_A10_G1_D10_A_mf3.csv": 100,
  "rough_A1_G2S_D20_A_mf3.csv": 100,
  "rough_A1_G2S_D20_A_ama.csv": 50,
  "rough_A1_G2S_D20_A_amf3.csv": 50,
  "rough_A1_G2S_D20_A_cma.csv": 50,
  "rough_A1_G2S_D20_A_cam.csv": 50,
  "rough_A1_G2S_D20_B_mf3.csv": 100,
  "rough_A1_G2S_D20_B_ama.csv": 50,
  "rough_A1_G2S_D20_B_amf3.csv": 50,
  "rough_A1_G2S_D20_B_cma.csv": 50,
  "rough_A1_G2S_D20_B_cam.csv": 50,
  "rough_A1_G2S_D20_ipop.csv": 50,
  "rough_A1_G2S_D20_bipop.csv": 50,
  "rough_A1_G1_D20_A_mf3.csv": 100,
  "rough_A10_G2S_D20_A_mf3.csv": 100,
  "rough_A10_G2S_D20_A_ama.csv": 50,
  "rough_A10_G2S_D20_A_amf3.csv": 50,
  "rough_A10_G2S_D20_A_cma.csv": 50,
  "rough_A10_G2S_D20_A_cam.csv": 50,
  "rough_A10_G2S_D20_B_mf3.csv": 100,
  "rough_A10_G2S_D20_B_ama.csv": 50,
  "rough_A10_G2S_D20_B_amf3.csv": 50,
  "rough_A10_G2S_D20_B_cma.csv": 50,
  "rough_A10_G2S_D20_B_cam.csv": 50,
  "rough_A10_G2S_D20_ipop.csv": 50,
  "rough_A10_G2S_D20_bipop.csv": 50,
  "rough_A10_G1_D20_A_mf3.csv": 100,
  "bbob_f1_D2_mf3.csv": 30,
  "bbob_f1_D2_bipop.csv": 15,
  "bbob_f2_D2_mf3.csv": 30,
  "bbob_f2_D2_bipop.csv": 15,
  "bbob_f3_D2_mf3.csv": 30,
  "bbob_f3_D2_bipop.csv": 15,
  "bbob_f4_D2_mf3.csv": 30,
  "bbob_f4_D2_bipop.csv": 15,
  "bbob_f5_D2_mf3.csv": 30,
  "bbob_f5_D2_bipop.csv": 15,
  "bbob_f6_D2_mf3.csv": 30,
  "bbob_f6_D2_bipop.csv": 15,
  "bbob_f7_D2_mf3.csv": 30,
  "bbob_f7_D2_bipop.csv": 15,
  "bbob_f8_D2_mf3.csv": 30,
  "bbob_f8_D2_bipop.csv": 15,
  "bbob_f9_D2_mf3.csv": 30,
  "bbob_f9_D2_bipop.csv": 15,
  "bbob_f10_D2_mf3.csv": 30,
  "bbob_f10_D2_bipop.csv": 15,
  "bbob_f11_D2_mf3.csv": 30,
  "bbob_f11_D2_bipop.csv": 15,
  "bbob_f12_D2_mf3.csv": 30,
  "bbob_f12_D2_bipop.csv": 15,
  "bbob_f13_D2_mf3.csv": 30,
  "bbob_f13_D2_bipop.csv": 15,
  "bbob_f14_D2_mf3.csv": 30,
  "bbob_f14_D2_bipop.csv": 15,
  "bbob_f15_D2_mf3.csv": 30,
  "bbob_f15_D2_bipop.csv": 15,
  "bbob_f16_D2_mf3.csv": 30,
  "bbob_f16_D2_bipop.csv": 15,
  "bbob_f17_D2_mf3.csv": 30,
  "bbob_f17_D2_bipop.csv": 15,
  "bbob_f18_D2_mf3.csv": 30,
  "bbob_f18_D2_bipop.csv": 15,
  "bbob_f19_D2_mf3.csv": 30,
  "bbob_f19_D2_bipop.csv": 15,
  "bbob_f20_D2_mf3.csv": 30,
  "bbob_f20_D2_bipop.csv": 15,
  "bbob_f21_D2_mf3.csv": 30,
  "bbob_f21_D2_bipop.csv": 15,
  "bbob_f22_D2_mf3.csv": 30,
  "bbob_f22_D2_bipop.csv": 15,
  "bbob_f23_D2_mf3.csv": 30,
  "bbob_f23_D2_bipop.csv": 15,
  "bbob_f24_D2_mf3.csv": 30,
  "bbob_f24_D2_bipop.csv": 15,
  "bbob_f1_D5_mf3.csv": 30,
  "bbob_f1_D5_bipop.csv": 15,
  "bbob_f2_D5_mf3.csv": 30,
  "bbob_f2_D5_bipop.csv": 15,
  "bbob_f3_D5_mf3.csv": 30,
  "bbob_f3_D5_bipop.csv": 15,
  "bbob_f4_D5_mf3.csv": 30,
  "bbob_f4_D5_bipop.csv": 15,
  "bbob_f5_D5_mf3.csv": 30,
  "bbob_f5_D5_bipop.csv": 15,
  "bbob_f6_D5_mf3.csv": 30,
  "bbob_f6_D5_bipop.csv": 15,
  "bbob_f7_D5_mf3.csv": 30,
  "bbob_f7_D5_bipop.csv": 15,
  "bbob_f8_D5_mf3.csv": 30,
  "bbob_f8_D5_bipop.csv": 15,
  "bbob_f9_D5_mf3.csv": 30,
  "bbob_f9_D5_bipop.csv": 15,
  "bbob_f10_D5_mf3.csv": 30,
  "bbob_f10_D5_bipop.csv": 15,
  "bbob_f11_D5_mf3.csv": 30,
  "bbob_f11_D5_bipop.csv": 15,
  "bbob_f12_D5_mf3.csv": 30,
  "bbob_f12_D5_bipop.csv": 15,
  "bbob_f13_D5_mf3.csv": 30,
  "bbob_f13_D5_bipop.csv": 15,
  "bbob_f14_D5_mf3.csv": 30,
  "bbob_f14_D5_bipop.csv": 15,
  "bbob_f15_D5_mf3.csv": 30,
  "bbob_f15_D5_bipop.csv": 15,
  "bbob_f16_D5_mf3.csv": 30,
  "bbob_f16_D5_bipop.csv": 15,
  "bbob_f17_D5_mf3.csv": 30,
  "bbob_f17_D5_bipop.csv": 15,
  "bbob_f18_D5_mf3.csv": 30,
  "bbob_f18_D5_bipop.csv": 15,
  "bbob_f19_D5_mf3.csv": 30,
  "bbob_f19_D5_bipop.csv": 15,
  "bbob_f20_D5_mf3.csv": 30,
  "bbob_f20_D5_bipop.csv": 15,
  "bbob_f21_D5_mf3.csv": 30,
  "bbob_f21_D5_bipop.csv": 15,
  "bbob_f22_D5_mf3.csv": 30,
  "bbob_f22_D5_bipop.csv": 15,
  "bbob_f23_D5_mf3.csv": 30,
  "bbob_f23_D5_bipop.csv": 15,
  "bbob_f24_D5_mf3.csv": 30,
  "bbob_f24_D5_bipop.csv": 15,
  "bbob_f1_D10_mf3.csv": 30,
  "bbob_f1_D10_bipop.csv": 15,
  "bbob_f2_D10_mf3.csv": 30,
  "bbob_f2_D10_bipop.csv": 15,
  "bbob_f3_D10_mf3.csv": 30,
  "bbob_f3_D10_bipop.csv": 15,
  "bbob_f4_D10_mf3.csv": 30,
  "bbob_f4_D10_bipop.csv": 15,
  "bbob_f5_D10_mf3.csv": 30,
  "bbob_f5_D10_bipop.csv": 15,
  "bbob_f6_D10_mf3.csv": 30,
  "bbob_f6_D10_bipop.csv": 15,
  "bbob_f7_D10_mf3.csv": 30,
  "bbob_f7_D10_bipop.csv": 15,
  "bbob_f8_D10_mf3.csv": 30,
  "bbob_f8_D10_bipop.csv": 15,
  "bbob_f9_D10_mf3.csv": 30,
  "bbob_f9_D10_bipop.csv": 15,
  "bbob_f10_D10_mf3.csv": 30,
  "bbob_f10_D10_bipop.csv": 15,
  "bbob_f11_D10_mf3.csv": 30,
  "bbob_f11_D10_bipop.csv": 15,
  "bbob_f12_D10_mf3.csv": 30,
  "bbob_f12_D10_bipop.csv": 15,
  "bbob_f13_D10_mf3.csv": 30,
  "bbob_f13_D10_bipop.csv": 15,
  "bbob_f14_D10_mf3.csv": 30,
  "bbob_f14_D10_bipop.csv": 15,
  "bbob_f15_D10_mf3.csv": 30,
  "bbob_f15_D10_bipop.csv": 15,
  "bbob_f16_D10_mf3.csv": 30,
  "bbob_f16_D10_bipop.csv": 15,
  "bbob_f17_D10_mf3.csv": 30,
  "bbob_f17_D10_bipop.csv": 15,
  "bbob_f18_D10_mf3.csv": 30,
  "bbob_f18_D10_bipop.csv": 15,
  "bbob_f19_D10_mf3.csv": 30,
  "bbob_f19_D10_bipop.csv": 15,
  "bbob_f20_D10_mf3.csv": 30,
  "bbob_f20_D10_bipop.csv": 15,
  "bbob_f21_D10_mf3.csv": 30,
  "bbob_f21_D10_bipop.csv": 15,
  "bbob_f22_D10_mf3.csv": 30,
  "bbob_f22_D10_bipop.csv": 15,
  "bbob_f23_D10_mf3.csv": 30,
  "bbob_f23_D10_bipop.csv": 15,
  "bbob_f24_D10_mf3.csv": 30,
  "bbob_f24_D10_bipop.csv": 15,
  "bbob_f1_D20_mf3.csv": 30,
  "bbob_f1_D20_bipop.csv": 15,
  "bbob_f2_D20_mf3.csv": 30,
  "bbob_f2_D20_bipop.csv": 15,
  "bbob_f3_D20_mf3.csv": 30,
  "bbob_f3_D20_bipop.csv": 15,
  "bbob_f4_D20_mf3.csv": 30,
  "bbob_f4_D20_bipop.csv": 15,
  "bbob_f5_D20_mf3.csv": 30,
  "bbob_f5_D20_bipop.csv": 15,
  "bbob_f6_D20_mf3.csv": 30,
  "bbob_f6_D20_bipop.csv": 15,
  "bbob_f7_D20_mf3.csv": 30,
  "bbob_f7_D20_bipop.csv": 15,
  "bbob_f8_D20_mf3.csv": 30,
  "bbob_f8_D20_bipop.csv": 15,
  "bbob_f9_D20_mf3.csv": 30,
  "bbob_f9_D20_bipop.csv": 15,
  "bbob_f10_D20_mf3.csv": 30,
  "bbob_f10_D20_bipop.csv": 15,
  "bbob_f11_D20_mf3.csv": 30,
  "bbob_f11_D20_bipop.csv": 15,
  "bbob_f12_D20_mf3.csv": 30,
  "bbob_f12_D20_bipop.csv": 15,
  "bbob_f13_D20_mf3.csv": 30,
  "bbob_f13_D20_bipop.csv": 15,
  "bbob_f14_D20_mf3.csv": 30,
  "bbob_f14_D20_bipop.csv": 15,
  "bbob_f15_D20_mf3.csv": 30,
  "bbob_f15_D20_bipop.csv": 15,
  "bbob_f16_D20_mf3.csv": 30,
  "bbob_f16_D20_bipop.csv": 15,
  "bbob_f17_D20_mf3.csv": 30,
  "bbob_f17_D20_bipop.csv": 15,
  "bbob_f18_D20_mf3.csv": 30,
  "bbob_f18_D20_bipop.csv": 15,
  "bbob_f19_D20_mf3.csv": 30,
  "bbob_f19_D20_bipop.csv": 15,
  "bbob_f20_D20_mf3.csv": 30,
  "bbob_f20_D20_bipop.csv": 15,
  "bbob_f21_D20_mf3.csv": 30,
  "bbob_f21_D20_bipop.csv": 15,
  "bbob_f22_D20_mf3.csv": 30,
  "bbob_f22_D20_bipop.csv": 15,
  "bbob_f23_D20_mf3.csv": 30,
  "bbob_f23_D20_bipop.csv": 15,
  "bbob_f24_D20_mf3.csv": 30,
  "bbob_f24_D20_bipop.csv": 15,
  "sweep_s1.0_D20_mf3.csv": 100,
  "sweep_s1.0_D20_ama.csv": 50,
  "sweep_s1.0_D20_amf3.csv": 50,
  "sweep_s1.0_D20_cmaA.csv": 50,
  "sweep_s1.0_D20_cmaB.csv": 50,
  "sweep_s1.0_D20_bipop.csv": 50,
  "sweep_s0.95_D20_mf3.csv": 100,
  "sweep_s0.95_D20_ama.csv": 50,
  "sweep_s0.95_D20_amf3.csv": 50,
  "sweep_s0.95_D20_cmaA.csv": 50,
  "sweep_s0.95_D20_cmaB.csv": 50,
  "sweep_s0.95_D20_bipop.csv": 50,
  "sweep_s0.8_D20_mf3.csv": 100,
  "sweep_s0.8_D20_ama.csv": 50,
  "sweep_s0.8_D20_amf3.csv": 50,
  "sweep_s0.8_D20_cmaA.csv": 50,
  "sweep_s0.8_D20_cmaB.csv": 50,
  "sweep_s0.8_D20_bipop.csv": 50,
  "sweep_s0.7_D20_mf3.csv": 100,
  "sweep_s0.7_D20_ama.csv": 50,
  "sweep_s0.7_D20_amf3.csv": 50,
  "sweep_s0.7_D20_cmaA.csv": 50,
  "sweep_s0.7_D20_cmaB.csv": 50,
  "sweep_s0.7_D20_bipop.csv": 50,
  "sweep_s0.6_D20_mf3.csv": 100,
  "sweep_s0.6_D20_ama.csv": 50,
  "sweep_s0.6_D20_amf3.csv": 50,
  "sweep_s0.6_D20_cmaA.csv": 50,
  "sweep_s0.6_D20_cmaB.csv": 50,
  "sweep_s0.6_D20_bipop.csv": 50,
  "sweep_s0.5_D20_mf3.csv": 100,
  "sweep_s0.5_D20_ama.csv": 50,
  "sweep_s0.5_D20_amf3.csv": 50,
  "sweep_s0.5_D20_cmaA.csv": 50,
  "sweep_s0.5_D20_cmaB.csv": 50,
  "sweep_s0.5_D20_bipop.csv": 50,
  "multi_K3_d0.6_L0_D10.csv": 50,
  "multi_K3_d0.6_L0_D20.csv": 50,
  "multi_K3_d0.6_L1_D10.csv": 50,
  "multi_K3_d0.6_L1_D20.csv": 50,
  "multi_K3_d0.6_L2_D10.csv": 50,
  "multi_K3_d0.6_L2_D20.csv": 50,
  "multi_K3_d0.7_L0_D10.csv": 50,
  "multi_K3_d0.7_L0_D20.csv": 50,
  "multi_K3_d0.7_L1_D10.csv": 50,
  "multi_K3_d0.7_L1_D20.csv": 50,
  "multi_K3_d0.7_L2_D10.csv": 50,
  "multi_K3_d0.7_L2_D20.csv": 50,
  "multi_K3_d0.8_L0_D10.csv": 50,
  "multi_K3_d0.8_L0_D20.csv": 50,
  "multi_K3_d0.8_L1_D10.csv": 50,
  "multi_K3_d0.8_L1_D20.csv": 50,
  "multi_K3_d0.8_L2_D10.csv": 50,
  "multi_K3_d0.8_L2_D20.csv": 50,
  "multi_K5_d0.6_L0_D10.csv": 50,
  "multi_K5_d0.6_L0_D20.csv": 50,
  "multi_K5_d0.6_L1_D10.csv": 50,
  "multi_K5_d0.6_L1_D20.csv": 50,
  "multi_K5_d0.6_L2_D10.csv": 50,
  "multi_K5_d0.6_L2_D20.csv": 50,
  "multi_K5_d0.7_L0_D10.csv": 50,
  "multi_K5_d0.7_L0_D20.csv": 50,
  "multi_K5_d0.7_L1_D10.csv": 50,
  "multi_K5_d0.7_L1_D20.csv": 50,
  "multi_K5_d0.7_L2_D10.csv": 50,
  "multi_K5_d0.7_L2_D20.csv": 50,
  "multi_K5_d0.8_L0_D10.csv": 50,
  "multi_K5_d0.8_L0_D20.csv": 50,
  "multi_K5_d0.8_L1_D10.csv": 50,
  "multi_K5_d0.8_L1_D20.csv": 50,
  "multi_K5_d0.8_L2_D10.csv": 50,
  "multi_K5_d0.8_L2_D20.csv": 50,
  "abl2_G2S_D10.csv": 50,
  "abl4_G2S_D10.csv": 50,
  "abl128_G2S_D10.csv": 50,
  "abl1024_G2S_D10.csv": 50,
  "abl8_G2S_D10.csv": 50,
  "abl10_G2S_D10.csv": 50,
  "abl12_G2S_D10.csv": 50,
  "abl136_G2S_D10.csv": 50,
  "abl1032_G2S_D10.csv": 50,
  "abl1_G2S_D10.csv": 50,
  "abl16_G2S_D10.csv": 50,
  "abl32_G2S_D10.csv": 50,
  "abl64_G2S_D10.csv": 50,
  "abl256_G2S_D10.csv": 50,
  "abl512_G2S_D10.csv": 50,
  "abl1_G1_D10.csv": 50,
  "abl256_G1_D10.csv": 50,
  "abl512_G1_D10.csv": 50,
  "abl16_G1_D10.csv": 50,
  "abl2_G2S_D20.csv": 50,
  "abl4_G2S_D20.csv": 50,
  "abl128_G2S_D20.csv": 50,
  "abl1024_G2S_D20.csv": 50,
  "abl8_G2S_D20.csv": 50,
  "abl10_G2S_D20.csv": 50,
  "abl12_G2S_D20.csv": 50,
  "abl136_G2S_D20.csv": 50,
  "abl1032_G2S_D20.csv": 50,
  "abl1_G2S_D20.csv": 50,
  "abl16_G2S_D20.csv": 50,
  "abl32_G2S_D20.csv": 50,
  "abl64_G2S_D20.csv": 50,
  "abl256_G2S_D20.csv": 50,
  "abl512_G2S_D20.csv": 50,
  "abl1_G1_D20.csv": 50,
  "abl256_G1_D20.csv": 50,
  "abl512_G1_D20.csv": 50,
  "abl16_G1_D20.csv": 50,
  "abl2_G2S_D30.csv": 50,
  "abl4_G2S_D30.csv": 50,
  "abl128_G2S_D30.csv": 50,
  "abl1024_G2S_D30.csv": 50,
  "abl8_G2S_D30.csv": 50,
  "abl10_G2S_D30.csv": 50,
  "abl12_G2S_D30.csv": 50,
  "abl136_G2S_D30.csv": 50,
  "abl1032_G2S_D30.csv": 50,
  "abl1_G2S_D30.csv": 50,
  "abl16_G2S_D30.csv": 50,
  "abl32_G2S_D30.csv": 50,
  "abl64_G2S_D30.csv": 50,
  "abl256_G2S_D30.csv": 50,
  "abl512_G2S_D30.csv": 50,
  "abl1_G1_D30.csv": 50,
  "abl256_G1_D30.csv": 50,
  "abl512_G1_D30.csv": 50,
  "abl16_G1_D30.csv": 50,
  "abl256_G2S_D50.csv": 50,
  "abl2_G2S_D50.csv": 50,
  "abl4_G2S_D50.csv": 50,
  "abl256_G1_D50.csv": 50,
  "penc0_G2S_D10.csv": 50,
  "penc1_G2S_D10.csv": 50,
  "penc3_G2S_D10.csv": 50,
  "penc4_G2S_D10.csv": 50,
  "dip0.3_G2S_D10.csv": 50,
  "dip0.4_G2S_D10.csv": 50,
  "dip0.5_G2S_D10.csv": 50,
  "dip0.6_G2S_D10.csv": 50,
  "dip0.7_G2S_D10.csv": 50,
  "penc0_G1_D10.csv": 50,
  "penc1_G1_D10.csv": 50,
  "penc3_G1_D10.csv": 50,
  "penc4_G1_D10.csv": 50,
  "dip0.3_G1_D10.csv": 50,
  "dip0.4_G1_D10.csv": 50,
  "dip0.5_G1_D10.csv": 50,
  "dip0.6_G1_D10.csv": 50,
  "dip0.7_G1_D10.csv": 50,
  "penc0_G2S_D20.csv": 50,
  "penc1_G2S_D20.csv": 50,
  "penc3_G2S_D20.csv": 50,
  "penc4_G2S_D20.csv": 50,
  "dip0.3_G2S_D20.csv": 50,
  "dip0.4_G2S_D20.csv": 50,
  "dip0.5_G2S_D20.csv": 50,
  "dip0.6_G2S_D20.csv": 50,
  "dip0.7_G2S_D20.csv": 50,
  "penc0_G1_D20.csv": 50,
  "penc1_G1_D20.csv": 50,
  "penc3_G1_D20.csv": 50,
  "penc4_G1_D20.csv": 50,
  "dip0.3_G1_D20.csv": 50,
  "dip0.4_G1_D20.csv": 50,
  "dip0.5_G1_D20.csv": 50,
  "dip0.6_G1_D20.csv": 50,
  "dip0.7_G1_D20.csv": 50,
  "penc0_G2S_D30.csv": 50,
  "penc1_G2S_D30.csv": 50,
  "penc3_G2S_D30.csv": 50,
  "penc4_G2S_D30.csv": 50,
  "dip0.3_G2S_D30.csv": 50,
  "dip0.4_G2S_D30.csv": 50,
  "dip0.5_G2S_D30.csv": 50,
  "dip0.6_G2S_D30.csv": 50,
  "dip0.7_G2S_D30.csv": 50,
  "penc0_G1_D30.csv": 50,
  "penc1_G1_D30.csv": 50,
  "penc3_G1_D30.csv": 50,
  "penc4_G1_D30.csv": 50,
  "dip0.3_G1_D30.csv": 50,
  "dip0.4_G1_D30.csv": 50,
  "dip0.5_G1_D30.csv": 50,
  "dip0.6_G1_D30.csv": 50,
  "dip0.7_G1_D30.csv": 50,
  "popN115_G2S_D10.csv": 100,
  "popN285_G2S_D10.csv": 100,
  "popN510_G2S_D10.csv": 100,
  "popN115_G1_D10.csv": 100,
  "popN285_G1_D10.csv": 100,
  "popN510_G1_D10.csv": 100,
  "popN115_G2S_D20.csv": 100,
  "popN285_G2S_D20.csv": 100,
  "popN510_G2S_D20.csv": 100,
  "popN115_G1_D20.csv": 100,
  "popN285_G1_D20.csv": 100,
  "popN510_G1_D20.csv": 100,
  "popN115_G2S_D30.csv": 100,
  "popN285_G2S_D30.csv": 100,
  "popN510_G2S_D30.csv": 100,
  "popN115_G1_D30.csv": 100,
  "popN285_G1_D30.csv": 100,
  "popN510_G1_D30.csv": 100
 }
}

==> anc/scripts/handnums.py <==
# handnums.py  手写的总结宏（看过数字后填写；追加到 nums.tex 末尾） | hand-written summary macros (filled after reading the numbers; appended to nums.tex)
# 用法: python3 -I handnums.py <nums.tex> | usage: python3 -I handnums.py <nums.tex>
import sys  # 标准库 | standard library
H = {  # 键: LaTeX 文本 | key: LaTeX text
    'platform_note': None,   # 由 make_nums.py 按 xp.json 自动生成；只有要改措辞时才在这里覆盖 | generated by make_nums.py from xp.json; override here only to change the wording   # §V-A 平台说明（两种写法：钱通结果为主 / 云端为主） | platform statement (primary = Windows servers of a co-author, or the Linux machine)
    'disc_union': None,      # 讨论：取并是否有独立优势 | discussion: whether the union adds anything beyond the decoupling
    'disc_bbob': None,       # 讨论：BBOB 小结 | discussion: BBOB summary
    'disc_hard': None,       # 讨论：旋转/病态/粗糙漏斗小结 | discussion: rotated/ill-conditioned/rough summary
    'conc_bbob': None,       # 结论：BBOB 一句 | conclusion: BBOB phrase
    'rot_summary': None,     # §V-G 旋转表的解读 | reading of the rotated table
    'rough_summary': None,   # §V-G 粗糙表的解读 | reading of the rough table
    'abl_union_verdict': None,  # None 表示保留自动生成的 | None keeps the automatic one
    'abl_alloc_summary': None, 'abl_det_summary': None, 'popn_summary': None, 'B_summary': None,
}
with open(sys.argv[1], 'a') as f:  # 追加 | append
    f.write('%% hand-written summary macros (handnums.py)\n')  # 标记 | marker
    for k, v in H.items():  # 每个宏 | each macro
        if v is None: continue  # 保留自动的 | keep the automatic one
        f.write('\\expandafter\\def\\csname n@%s\\endcsname{%s}\n' % (k, v))  # 覆盖或新增 | override or add
print('appended', sum(1 for v in H.values() if v is not None), 'macros')  # 完成 | done


==> anc/scripts/intake5.sh <==
#!/bin/bash
# intake5.sh  收钱通的 E5 结果包（三台服务器 + E6/E7 补充包，3.2 版程序，种子 5000/6000 系）：解压、核对完整性、合并、与云端 v32run 复现比较 | take in the E5 packages (three servers + the E6/E7 supplements, version-3.2 programs, seed sets 5000/6000): unzip, check completeness, merge, compare with the cloud replication v32run
# 用法: intake5.sh <zip> [zip ...]   （E5 没有补丁包；重复文件须完全一致，否则报 CONFLICT） | usage: intake5.sh <zip> [zip ...]  (E5 has no patch packages; duplicate files must be identical, otherwise CONFLICT is reported)
set -u
W=/home/claude/w; IN=$W/e5in; mkdir -p $IN/merged
: > $IN/platform.env; : > $IN/test_info_all.txt   # 每次从头生成 | regenerated on every run
for z in "$@"; do
  n=$(basename "$z" .zip); d=$IN/$n; mkdir -p "$d"; unzip -q -o "$z" -d "$d"
  echo "== $n"; grep "CONCLUSION\|SUMMARY" "$d/check_verdict.txt" 2>/dev/null || echo "no check_verdict.txt"
  for f in "$d"/*.csv "$d"/results/*.csv; do [ -e "$f" ] || continue; b=$(basename "$f")
    if [ -e "$IN/merged/$b" ] && ! cmp -s "$f" "$IN/merged/$b"; then echo "CONFLICT $b"; else cp "$f" "$IN/merged/$b"; fi
  done
done
echo "merged files: $(ls $IN/merged/*.csv 2>/dev/null | wc -l) of 911 (E5 725 + E6 12 + E7 174)"
cd $W && ./v32bin/checkdone pkg9/expected_all_e567.txt $IN/merged $IN/check_merged.txt | tail -2
[ -e $W/v32run/results/lungB_G2S_D50_mf3.csv ] || $W/v32run/merge_chunks.sh > /dev/null   # 云端 D=50 分块先拼好 | merge the cloud D=50 chunks first
python3 -I an3/xplat.py $IN/merged v32run/results $IN/xp.json $IN/xp_details.csv
# E7 的校准结果按序拼接，与云端 calib32/calib.csv 比较 | concatenate the E7 calibration files in order and compare with the cloud calib32/calib.csv
if [ -e $IN/merged/calib_000.csv ]; then
  { head -1 calib32/calib.csv; for f in $(cat pkg9/calib_order.txt); do cat $IN/merged/$f; done; } > $IN/calib_qt.csv
  CS=$(python3 -I -c "import sys; a=[l.strip() for l in open('$IN/calib_qt.csv')][1:]; b=[l.strip() for l in open('calib32/calib.csv')][1:]; print(sum(1 for x,y in zip(a,b) if x==y))")
  echo "calibration: $(wc -l < $IN/calib_qt.csv) lines (cloud $(wc -l < calib32/calib.csv)); identical rows: $CS of 162"; echo "CALIB_SAME=$CS" >> $IN/platform.env
fi
# 服务器描述（供 §V-A 平台说明；由 test_info.txt 的 CPU/OS/处理器数行拼出，出稿前核对措辞） | server description for the platform statement (from the CPU/OS/processor lines of test_info.txt; check the wording before the final build)
for d in $IN/*/; do [ -e "$d/test_info.txt" ] && grep -h "^CPU:\|^OS:\|^Logical processors:\|^Computer:" "$d/test_info.txt" | tr -d '\r' >> $IN/test_info_all.txt; done
echo "SERVER_DESC=\"three Windows servers of a co-author ($(grep -h '^CPU:' $IN/test_info_all.txt 2>/dev/null | sed 's/^CPU: *//; s/(R)//g; s/(TM)//g; s/  */ /g; s/ *$//' | sort -u | head -1), $(grep -h '^Logical processors:' $IN/test_info_all.txt 2>/dev/null | sed 's/^Logical processors: *//; s/ *$//' | sort -u | head -1) logical processors each)\"" >> $IN/platform.env
cat $IN/platform.env


==> anc/scripts/make_jobs5.py <==
#!/usr/bin/env python3
# make_jobs3.py  生成第 3 版全部实验的作业表（Linux 与 Windows 两种写法），并按估计耗时均分到 3 台服务器 | generate the job lists of all version-3 experiments (Linux and Windows forms) and split them over 3 servers by estimated cost
# 只做组织工作（不含算法）；算法程序均为纯 C | organisation only (no algorithm); all algorithm programs are pure C
# 第 3 轮（ASNMEDA-v15-E5，算法 3.2 版：默认去掉密度谷检验；BBOB 实例 31-45）；第 2 轮（ASNMEDA-v15-E2，算法 3.1 版）：全部换用未看过的种子：Lunacek 型 r0=3000，双漏斗族 r0=4000，多漏斗 r0=3000；BBOB 实例 16-30 不变 | round 2 (ASNMEDA-v15-E2, algorithm version 3.1): fresh seeds never inspected: Lunacek-type r0=3000, family r0=4000, multi-funnel r0=3000; BBOB instances 16-30 unchanged
R0L = 5000; R0F = 6000  # 第 3 轮（E5，算法 3.2 版）种子起点：再次全部换用未看过的种子 | round 3 (E5, version 3.2) seed offsets: fresh, never-inspected seeds again
import os, sys, json
R = 'results/'
jobs = []  # (name, env dict, prog, args list, cost seconds, group)
def J(name, prog, args, cost, group, env=None):
    jobs.append((name, env or {}, prog, [str(a) for a in args], cost, group))
G = {'G1': 0, 'G2S': 0.87, 'G2L': 1.15}
# ---- E1 双漏斗族 | double-funnel family ----
famcost = {10: 17, 20: 100, 30: 280}
for D in (10, 20, 30):
    for d in ('0.25', '0.5', '0.75', '1'):
        for mu in ('2.0', '2.5', '3.0'):
            J('fam_d%s_mu%s_D%d' % (d, mu, D), 'mfeda3', [1, D, 50, 10000, 4352, R0F, 0, d, mu], famcost[D], 'E1')
# ---- E2 Lunacek G 型与对比算法 | Lunacek G type and the comparison algorithms ----
mfc = {10: 25, 20: 125, 30: 280, 50: 2050}
amac = {10: 1, 20: 3, 30: 5, 50: 25}; mf3c = {10: 25, 20: 100, 30: 150, 50: 750}; cmac = {10: 5, 20: 20, 30: 60, 50: 135}; camc = {10: 3, 20: 8, 30: 11}
for D in (10, 20, 30, 50):
    for g, s2 in G.items():
        for P, rs in (('A', 0), ('B', 1)):
            b = 'lung%s_%s_D%d' % (P, g, D)
            J(b + '_mf3', 'mfeda3', [5, D, 50, 15000, 4352, R0L, 0, 0.5, s2, 3, 0, rs], mfc[D] * (1.1 if rs else 1.0), 'E2')
            J(b + '_ama', 'cmp_algos', [0, D, 50, 15000, R0L, 0.5, s2, 0, 2, rs], amac[D], 'E2')
            J(b + '_amf2', 'cmp_algos', [3, D, 50, 15000, R0L, 0.5, s2, 0, 2, rs], mf3c[D] * 0.7, 'E2')
            J(b + '_amf3', 'cmp_algos', [4, D, 50, 15000, R0L, 0.5, s2, 0, 2, rs], mf3c[D], 'E2')
            J(b + '_cma', 'cmp_algos', [1, D, 50, 15000, R0L, 0.5, s2, 0, 2, rs], cmac[D], 'E2')
            if D <= 30: J(b + '_cam', 'camalgam_re', [D, 50, 15000, R0L, 0.5, s2, 0, rs], camc[D], 'E2')
        J('lung_%s_D%d_ipop' % (g, D), 'cma_pub', [0, 5, D, 50, 15000, R0L, 0.5, s2], cmac[D] * 0.5, 'E2')
        J('lung_%s_D%d_bipop' % (g, D), 'cma_pub', [1, 5, D, 50, 15000, R0L, 0.5, s2], cmac[D] * 0.5, 'E2')
# ---- E3 旋转、病态、各自旋转 | rotated, ill-conditioned, separately rotated ----
for D in (10, 20):
    for cond in ('1', '10', '100'):
        for rot2 in ('0', '1'):
            env = {'FUNNEL_COND': cond, 'FUNNEL_ROT2': rot2}
            b = 'rot_c%s_r%s_G2S_D%d' % (cond, rot2, D)
            J(b + '_mf3', 'mfeda3', [5, D, 50, 15000, 4352, R0L, 0, 0.5, 0.87, 3, 0, 0], mfc[D] * 1.3, 'E3', env)
            J(b + '_eig', 'mfeda3', [5, D, 50, 15000, 4096, R0L, 0, 0.5, 0.87, 3, 0, 0], mfc[D] * 0.9, 'E3', dict(env, MF_ABL='1'))
            J(b + '_ama', 'cmp_algos', [0, D, 50, 15000, R0L, 0.5, 0.87, 0, 2, 0], amac[D] * 1.3, 'E3', env)
            J(b + '_amf3', 'cmp_algos', [4, D, 50, 15000, R0L, 0.5, 0.87, 0, 2, 0], mf3c[D] * 1.3, 'E3', env)
            J(b + '_cma', 'cmp_algos', [1, D, 50, 15000, R0L, 0.5, 0.87, 0, 2, 0], cmac[D] * 1.3, 'E3', env)
            J(b + '_bipop', 'cma_pub', [1, 5, D, 50, 15000, R0L, 0.5, 0.87], cmac[D] * 0.6, 'E3', env)
        env = {'FUNNEL_COND': cond}
        J('rot_c%s_r0_G1_D%d_mf3' % (cond, D), 'mfeda3', [5, D, 50, 15000, 4352, R0L, 0, 0.5, 0, 3, 0, 0], mfc[D] * 1.3, 'E3', env)
# ---- E4 粗糙双漏斗（Lunacek F 型，加余弦项） | rough double funnel (Lunacek F type, cosine term added) ----
for D in (10, 20):
    for A in ('1', '10'):
        env = {'FUNNEL_COS': A}
        for P, rs in (('A', 0), ('B', 1)):
            b = 'rough_A%s_G2S_D%d_%s' % (A, D, P)
            J(b + '_mf3', 'mfeda3', [5, D, 50, 15000, 4352, R0L, 0, 0.5, 0.87, 3, 0, rs], mfc[D] * 1.1, 'E4', env)
            J(b + '_ama', 'cmp_algos', [0, D, 50, 15000, R0L, 0.5, 0.87, 0, 2, rs], amac[D] * 2, 'E4', env)
            J(b + '_amf3', 'cmp_algos', [4, D, 50, 15000, R0L, 0.5, 0.87, 0, 2, rs], mf3c[D] * 1.2, 'E4', env)
            J(b + '_cma', 'cmp_algos', [1, D, 50, 15000, R0L, 0.5, 0.87, 0, 2, rs], cmac[D] * 1.5, 'E4', env)
            J(b + '_cam', 'camalgam_re', [D, 50, 15000, R0L, 0.5, 0.87, 0, rs], camc[D] * 1.5, 'E4', env)
        b = 'rough_A%s_G2S_D%d' % (A, D)
        J(b + '_ipop', 'cma_pub', [0, 5, D, 50, 15000, R0L, 0.5, 0.87], cmac[D], 'E4', env)
        J(b + '_bipop', 'cma_pub', [1, 5, D, 50, 15000, R0L, 0.5, 0.87], cmac[D], 'E4', env)
        J('rough_A%s_G1_D%d_A_mf3' % (A, D), 'mfeda3', [5, D, 50, 15000, 4352, R0L, 0, 0.5, 0, 3, 0, 0], mfc[D] * 1.1, 'E4', env)
# ---- E5 COCO 的 BBOB f1-f24 | COCO BBOB f1-f24 ----
bbc = {2: 2, 5: 5, 10: 15, 20: 50}
for D in (2, 5, 10, 20):
    for f in range(1, 25):
        J('bbob_f%d_D%d_mf3' % (f, D), 'mfeda3', [100 + f, D, 15, 10000, 4352, 0, 30], bbc[D] * (1.4 if f >= 15 else 1.0), 'E5')
        J('bbob_f%d_D%d_bipop' % (f, D), 'cma_pub', [1, 100 + f, D, 15, 10000, 0, 0.5, 0.87, 30], bbc[D] * 0.3, 'E5')
# ---- E6 次优漏斗宽度扫描 | width sweep of the sub-optimal funnel ----
for s2 in ('1.0', '0.95', '0.8', '0.7', '0.6', '0.5'):
    b = 'sweep_s%s_D20' % s2
    J(b + '_mf3', 'mfeda3', [5, 20, 50, 15000, 4352, R0L, 0, 0.5, s2, 3, 0, 0], mfc[20], 'E6')
    J(b + '_ama', 'cmp_algos', [0, 20, 50, 15000, R0L, 0.5, s2, 0, 2, 0], amac[20], 'E6')
    J(b + '_amf3', 'cmp_algos', [4, 20, 50, 15000, R0L, 0.5, s2, 0, 2, 0], mf3c[20], 'E6')
    J(b + '_cmaA', 'cmp_algos', [1, 20, 50, 15000, R0L, 0.5, s2, 0, 2, 0], cmac[20], 'E6')
    J(b + '_cmaB', 'cmp_algos', [1, 20, 50, 15000, R0L, 0.5, s2, 0, 2, 1], cmac[20], 'E6')
    J(b + '_bipop', 'cma_pub', [1, 5, 20, 50, 15000, R0L, 0.5, s2], cmac[20] * 0.5, 'E6')
# ---- E7 多漏斗 | multi-funnel ----
for K in (3, 5):
    for d in ('0.6', '0.7', '0.8'):
        for L in (0, 1, 2):
            for D in (10, 20):
                J('multi_K%d_d%s_L%d_D%d' % (K, d, L, D), 'mfeda3', [4, D, 25, 10000, 4352, R0L, 0, d, 2.5, K, L], {10: 20, 20: 70}[D], 'E7')
# ---- E8 消融（G2-S 与 G1，协议 A） | ablation (G2-S and G1, protocol A) ----
ABL = [2, 4, 128, 1024, 8, 10, 12, 136, 1032, 1, 16, 32, 64, 256, 512]  # 份额×软硬 + 检测/模型各项 | shares x soft/hard + detector/model items
for D in (10, 20, 30):
    for a in ABL:
        J('abl%d_G2S_D%d' % (a, D), 'mfeda3', [5, D, 50, 15000, 4096, R0L, 0, 0.5, 0.87, 3, 0, 0], mfc[D] * 0.7, 'E8', {'MF_ABL': str(a)})
    for a in (1, 256, 512, 16):
        J('abl%d_G1_D%d' % (a, D), 'mfeda3', [5, D, 50, 15000, 4096, R0L, 0, 0.5, 0, 3, 0, 0], mfc[D] * 0.7, 'E8', {'MF_ABL': str(a)})
for a in (256, 2, 4):  # D=50 的三个关键消融：加密度谷检验（3.1 版）、拟合权重、等份额 | three key ablations at D=50: with the dip test (version 3.1), fitted weights, equal shares
    J('abl%d_G2S_D50' % a, 'mfeda3', [5, 50, 50, 15000, 4096, R0L, 0, 0.5, 0.87, 3, 0, 0], mfc[50] * 0.7, 'E8', {'MF_ABL': str(a)})
J('abl256_G1_D50', 'mfeda3', [5, 50, 50, 15000, 4096, R0L, 0, 0.5, 0, 3, 0, 0], mfc[50] * 0.7, 'E8', {'MF_ABL': '256'})
# ---- E9 灵敏度：容许量系数 c 与密度谷阈值 δ | sensitivity: allowance factor c and dip threshold δ ----
for D in (10, 20, 30):
    for g, s2 in (('G2S', 0.87), ('G1', 0)):
        for c in ('0', '1', '3', '4'):
            J('penc%s_%s_D%d' % (c, g, D), 'mfeda3', [5, D, 50, 15000, 4096, R0L, 0, 0.5, s2, 3, 0, 0], mfc[D] * 0.7, 'E9', {'MF_PENC': c})
        for dl in ('0.3', '0.4', '0.5', '0.6', '0.7'):
            J('dip%s_%s_D%d' % (dl, g, D), 'mfeda3', [5, D, 50, 15000, 4096, R0L, 0, 0.5, s2, 3, 0, 0], mfc[D] * 0.7, 'E9', {'MF_DIP': dl})
# ---- E13 固定种群规模（维数与检测样本量分开变化） | fixed population size (dimension and detection sample size varied independently) ----
for D in (10, 20, 30):
    for g, s2 in (('G2S', 0.87), ('G1', 0)):
        for N in (115, 285, 510):
            J('popN%d_%s_D%d' % (N, g, D), 'mfeda3', [5, D, 50, 15000, 4352, R0L, 0, 0.5, s2, 3, 0, 0], mfc[D] * N / {10: 112, 20: 285, 30: 510}[D], 'E13', {'MF_N': str(N)})
# ---- 写出 | write out ----
def line(j, win):
    name, env, prog, args, cost, group = j
    e = ' '.join('%s=%s' % kv for kv in env.items())
    p = (prog + '.exe') if win else ('./' + prog)
    return ('%s %s %s > %s%s.csv' % (e, p, ' '.join(args), R, name)).strip()
os.makedirs('pkg7', exist_ok=True)
with open('pkg7/jobs5_linux.txt', 'w') as f:
    for j in jobs: f.write(line(j, False) + '\n')
# LPT 均分到 3 台 | LPT split over 3 servers
order = sorted(range(len(jobs)), key=lambda i: -jobs[i][4])
load = [0.0, 0.0, 0.0]; assign = [[] for _ in range(3)]
for i in order:
    k = load.index(min(load)); assign[k].append(i); load[k] += jobs[i][4]
for k in range(3):
    d = 'pkg7/server%d' % (k + 1); os.makedirs(d, exist_ok=True)
    with open(d + '/jobs.txt', 'w') as f:
        f.write('# ASNMEDA-v15-E5 server %d: %d jobs, estimated %.1f single-thread hours (2.3 GHz Xeon) | 服务器 %d：%d 个作业，估计单线程 %.1f 小时\n' % (k + 1, len(assign[k]), load[k] / 3600, k + 1, len(assign[k]), load[k] / 3600))
        for i in sorted(assign[k], key=lambda i: -jobs[i][4]): f.write(line(jobs[i], True) + '\n')
man = {'n_jobs': len(jobs), 'groups': {}, 'servers': [len(a) for a in assign], 'est_hours': [l / 3600 for l in load]}
for j in jobs: man['groups'][j[5]] = man['groups'].get(j[5], 0) + 1
expect = {}
for j in jobs:
    name, env, prog, args, cost, group = j
    runs = int(args[2]) if prog == 'mfeda3' else (int(args[3]) if prog == 'cma_pub' else (int(args[2]) if prog == 'cmp_algos' else int(args[1])))
    nalg = 2 if (prog == 'mfeda3' and args[4] == '4352') else 1
    expect[name + '.csv'] = runs * nalg
json.dump({'manifest': man, 'expected_lines': expect}, open('pkg7/manifest.json', 'w'), indent=1)
print(json.dumps(man, indent=1)); print('total est hours', sum(load) / 3600)


==> anc/scripts/make_jobs7.py <==
# make_jobs7.py  生成 E7 补充包的作业表：(1) G2-S D=50 其余 12 个消融变体（补齐消融表的 D=50 列）；(2) 检测器校准的全部 det_test 调用（与 calib32/run_calib.sh 同序，每个调用一个单行结果文件） | generate the job list of the E7 supplement: (1) the remaining 12 ablation variants on G2-S at D=50 (completing the D=50 column of the ablation table); (2) every det_test call of the detector calibration (same order as calib32/run_calib.sh, one single-line result file per call)
# 用法: python3 -I make_jobs7.py <输出目录>  → jobs7_linux.txt、jobs7_windows.txt、expected7.txt、calib_order.txt | usage: python3 -I make_jobs7.py <output dir>
import sys, os  # 标准库 | standard library
OUT = sys.argv[1]; os.makedirs(OUT, exist_ok=True)  # 输出目录 | output directory
jobs = []  # (环境变量前缀, 程序, 参数, 结果文件, 行数) | (env prefix, program, arguments, result file, lines)
# (1) 消融 D=50：E5 已有 256、2、4 三个变体，这里补其余 12 个 | ablation at D=50: E5 has variants 256, 2 and 4; the other 12 are added here
for a in (1, 8, 10, 12, 16, 32, 64, 128, 136, 512, 1024, 1032):  # 变体掩码 | variant masks
    jobs.append((f'MF_ABL={a}', 'mfeda3', '5 50 50 15000 4096 5000 0 0.5 0.87 3 0 0', f'abl{a}_G2S_D50.csv', 50))  # 50 次运行、只 MF-EDA | 50 runs, MF-EDA only
# (2) 校准：与 calib32/run_calib.sh 完全同序 | calibration: exactly the order of calib32/run_calib.sh
cal = []  # (环境变量前缀, 参数) | (env prefix, arguments)
for D in (5, 10, 20, 30):  # 零假设网格 | null grid
    for n in (40, 100, 180, 300): cal.append(('', f'0 {D} {n} 2000'))
for D in (10, 20):  # 病态零假设 | ill-conditioned null
    for n in (40, 100):
        for c in (10, 100, 1000): cal.append((f'DT_COND={c}', f'5 {D} {n} 2000'))
for D in (10, 20):  # 重尾零假设 | heavy-tailed null
    for n in (40, 100): cal.append(('', f'6 {D} {n} 2000'))
for D in (10, 20):  # 等权两峰检出 | detection, equal weights
    for n in (40, 100):
        for d in (3, 4, 5, 6): cal.append(('', f'3 {D} {n} 500 {d}'))
for D in (10, 20):  # 不等权两峰检出 | detection, unequal weights
    for n in (40, 100, 180):
        for d in (4, 5, 6):
            for w in ('0.1', '0.2'): cal.append((f'DT_W={w}', f'4 {D} {n} 500 {d}'))
for D in (2, 10, 20):  # 情形 1 与 2 | cases 1 and 2
    for n in (40, 100): cal.append(('', f'1 {D} {n} 500')); cal.append(('', f'2 {D} {n} 500'))
for c in (1, 3):  # 惩罚常数 | penalty constant
    cal += [(f'MF_PENC={c}', '0 10 40 2000'), (f'MF_PENC={c}', '0 20 100 2000'), (f'MF_PENC={c}', '3 10 40 500 5'), (f'MF_PENC={c}', '3 20 100 500 4')]
for dl in ('0.3', '0.7'):  # 谷阈值 | dip threshold
    cal += [(f'MF_DIP={dl}', '0 10 40 2000'), (f'MF_DIP={dl}', '0 20 100 2000'), (f'MF_DIP={dl}', '3 10 40 500 5'), (f'MF_DIP={dl}', '3 20 100 500 4')]
for a in (1, 256):  # 检测器消融 | detector ablations
    cal += [(f'MF_ABL={a}', '0 10 40 2000'), (f'MF_ABL={a}', '0 20 100 2000'), (f'MF_ABL={a}', '6 10 40 2000'), (f'MF_ABL={a}', '3 10 40 500 5'), (f'MF_ABL={a}', '1 10 100 500')]
for D in (10, 20):  # 审稿人反例 | the reviewer's counterexample
    for n in (40, 100, 377): cal.append(('DT_W=0.01', f'4 {D} {n} 2000 2.1')); cal.append(('DT_W=0.01 MF_ABL=256', f'4 {D} {n} 2000 2.1'))
for D in (10, 20):  # 加谷检验变体 | the dip-test variant
    for n in (40, 100):
        cal.append(('MF_ABL=256', f'0 {D} {n} 2000')); cal.append(('MF_ABL=256', f'6 {D} {n} 2000'))
        for d in (4, 5): cal.append(('MF_ABL=256', f'3 {D} {n} 500 {d}')); cal.append(('DT_W=0.1 MF_ABL=256', f'4 {D} {n} 500 {d}'))
        cal.append(('MF_ABL=256', f'1 {D} {n} 500'))
for i, (env, args) in enumerate(cal): jobs.append((env, 'det_test', args, f'calib_{i:03d}.csv', 1))  # 每个调用一个文件 | one file per call
with open(os.path.join(OUT, 'jobs7_linux.txt'), 'w') as fl, open(os.path.join(OUT, 'jobs7_windows.txt'), 'w', newline='') as fw, open(os.path.join(OUT, 'expected7.txt'), 'w', newline='') as fe:  # 三个文件 | three files
    head = f'# ASNMEDA-v15-E7: {len(jobs)} jobs (12 ablation variants on G2-S at D=50, about 20 single-thread minutes each; {len(cal)} detector-calibration calls, seconds to a few minutes each) | 补充包：{len(jobs)} 个作业（12 个 D=50 消融变体，每个单线程约 20 分钟；{len(cal)} 个检测器校准调用，每个几秒到几分钟）'
    fl.write(head + '\n'); fw.write(head + '\r\n')
    for env, prog, args, res, nl in jobs:  # 每个作业 | each job
        pre = env + ' ' if env else ''  # 前缀 | prefix
        fl.write(f'{pre}./{prog} {args} > results/{res}\n'); fw.write(f'{pre}{prog}.exe {args} > results/{res}\r\n'); fe.write(f'{res} {nl}\r\n')
with open(os.path.join(OUT, 'calib_order.txt'), 'w') as f:  # 校准文件的拼接顺序（与 calib32/calib.csv 同序） | concatenation order of the calibration files (same order as calib32/calib.csv)
    for i in range(len(cal)): f.write(f'calib_{i:03d}.csv\n')
print(len(jobs), 'jobs;', len(cal), 'calibration calls')  # 汇总 | summary


==> anc/scripts/make_nums.py <==
# make_nums.py  由 nums_v3.json 生成正文数字宏 nums.tex（整理脚本） | generate the in-text number macros nums.tex from nums_v3.json (organising script)
# 用法: python3 -I make_nums.py <nums_v3.json> <nums.tex> [xp.json] | usage: python3 -I make_nums.py <nums_v3.json> <nums.tex> [xp.json]
import sys, json, math  # 标准库 | standard library
N = json.load(open(sys.argv[1])); OUTF = sys.argv[2]; XP = json.load(open(sys.argv[3])) if len(sys.argv) > 3 else None  # 输入输出 | input and output
import os  # 环境 | environment
V32 = bool(os.environ.get('V32'))  # 3.2 版标签 | version-3.2 labels
DIPLAB = 'with density-dip test ($\\delta=0.5$)' if V32 else 'no density-dip test'  # 256 变体 | variant 256
M = {}  # 宏 | macros
def put(k, v): M[k] = str(v)  # 存 | store
def fk(v): return '$\\infty$' if v in (None, float('inf')) or v != v else (f'{v/1000:.1f}k' if v < 99950 else f'{v/1000:.0f}k')  # 千 | thousands
def pct(v, d=0): return f'{100*v:.{d}f}'  # 百分比 | percentage
def pts(v, d=0): return f'{100*v:+.{d}f}'  # 百分点 | percentage points
# 跨平台 | cross-platform
if XP: put('xp_same', XP['same']); put('xp_cells', XP['cells']); put('xp_maxdiff', XP['maxdiff'])
else: put('xp_same', '??'); put('xp_cells', '??'); put('xp_maxdiff', '??')
# 平台说明（§V-A）：有 xp.json（钱通的 Windows 结果为主、云端复现为核）时自动生成；环境变量 SERVER_DESC 为服务器描述（来自 test_info.txt），CALIB_SAME 为校准拼接后与云端相同的行数 | platform statement (§V-A): generated when xp.json is present (the Windows results of a co-author are primary, the cloud replication is the check); SERVER_DESC describes the servers (from test_info.txt), CALIB_SAME the number of calibration lines identical to the cloud run
if XP:
    sd = os.environ.get('SERVER_DESC', 'three Windows servers of a co-author'); cs = os.environ.get('CALIB_SAME')
    same_pct = 100.0 * XP['same'] / XP['cells'] if XP['cells'] else 0.0
    txt = (f"Apart from the HillVallEA runs, every result file behind the tables and figures of this paper was computed on {sd} with the released executables (mingw-w64 gcc 13, \\texttt{{-std=c99 -O2}}), and recomputed independently on a Linux machine ({os.environ.get('CPU_MODEL', 'Intel Xeon 2.1 GHz')}, gcc 13.3, same flags) from the same job lists and seeds: of the {XP['cells']} (file, algorithm) cells, {XP['same']} ({same_pct:.1f}\\%) have identical success counts and the largest difference is {XP['maxdiff']} run{'s' if XP['maxdiff'] != 1 else ''}; the mean evaluations of the successful runs differ by {100*XP['ert_rel_median']:.1f}\\% in the median and by {100*XP['ert_rel_q90']:.0f}\\% at the 90th percentile over the cells where both succeed; the programs are deterministic for a given seed, so the remaining differences come from the floating-point arithmetic and mathematical libraries of the two tool chains. The tables use the Windows results. "
           + (f"The calibration of Section~\\ref{{sec:calib}} was run on both platforms, with {cs} of 162 identical rates. " if cs else "") + "The HillVallEA runs, the traces of Section~\\ref{sec:mech} and the timing of Section~\\ref{sec:time} are from the Linux machine.")
    put('platform_note', txt)
else: put('platform_note', 'All result files were computed on one Linux machine (' + os.environ.get('CPU_MODEL', 'Intel Xeon 2.1 GHz') + ', gcc 13.3, \\texttt{-std=c99 -O2}); the independent recomputation on the Windows servers of a co-author had not been received when this version was prepared.')
# 双漏斗族 | family
if 'fam' in N:
    f = N['fam']; put('fam_curg', f['curg']); put('fam_mf', f['mf']); put('fam_runs', f['runs']); put('fam_sig', f['sig']); put('fam_rdmean', pts(f['rd_mean'])); put('fam_rdlo', pts(f['rd_lo'])); put('fam_rdhi', pts(f['rd_hi'])); put('fam_rdmin', pts(f['min_rd'])); put('fam_rdmax', pts(f['max_rd']))  # 合计 | totals
if 'fam_bydelta' in N:
    for dd, (c, m) in N['fam_bydelta'].items(): put('fam_curg_d' + dd.replace('.', ''), c); put('fam_mf_d' + dd.replace('.', ''), m)  # 按深度差 | by depth gap
if 'noloss_frac2' in N: put('noloss_frac2', f'{N["noloss_frac2"]:.1f}')
# Lunacek | Lunacek
for mode in 'AB':
    for fn in ('G1', 'G2S', 'G2L'):
        for D in (10, 20, 30, 50):
            for key, short in (('CUR-G', 'curg'), ('MF-EDA', 'mf'), ('AMaLGaM', 'ama'), ('AMF3', 'amf'), ('AMF2', 'amf2'), ('CMA', 'cma'), ('IPOP', 'ipop'), ('BIPOP', 'bipop'), ('CAM', 'cam'), ('HV1', 'hv1'), ('HV0', 'hv0')):
                v = N.get(f'{mode}_{fn}_D{D}_{key}')  # 数字 | numbers
                if v: put(f'{mode}_{fn}_D{D}_{short}', v['hits']); put(f'{mode}_{fn}_D{D}_{short}_ert', fk(v['ert'])); put(f'{mode}_{fn}_D{D}_{short}_fin', f'{v["fin"]:.2g}')
                else: put(f'{mode}_{fn}_D{D}_{short}', '??'); put(f'{mode}_{fn}_D{D}_{short}_ert', '??')
def g(k, d='??'):  # 取宏 | get a macro
    return M.get(k, d)
# 口径 B 小结 | protocol-B summary
try:
    b = [(D, int(g(f'B_G2S_D{D}_curg')), int(g(f'B_G2S_D{D}_mf')), int(g(f'B_G2S_D{D}_ama')), int(g(f'B_G2S_D{D}_amf'))) for D in (10, 20, 30, 50) if g(f'B_G2S_D{D}_mf') != '??']
    put('B_summary', 'raises the successes on G2-S from ' + ', '.join(f'{c}' for D, c, m, a, f in b) + ' to ' + ', '.join(f'{m}' for D, c, m, a, f in b) + ' for CUR-G and from ' + ', '.join(f'{a}' for D, c, m, a, f in b) + ' to ' + ', '.join(f'{f}' for D, c, m, a, f in b) + ' for AMaLGaM at $D=' + ', '.join(str(D) for D, *_ in b) + '$')
except ValueError: put('B_summary', '??')
try:
    bp = [(D, g(f'A_G2S_D{D}_bipop')) for D in (10, 20, 30, 50) if g(f'A_G2S_D{D}_bipop') != '??']
    put('bipop_g2s_summary', (f'{bp[0][1]} of 50 runs at every dimension' if len(set(v for D, v in bp)) == 1 else ', '.join(f'{v} of 50 at $D={D}$' for D, v in bp)))
    put('bipop_ert_summary', ', '.join(g(f'A_G2S_D{D}_bipop_ert') for D in (10, 20, 30, 50) if g(f'A_G2S_D{D}_bipop') != '??') + ' evaluations')
    put('mf_ert_summary', ', '.join(g(f'A_G2S_D{D}_mf_ert') for D in (10, 20, 30, 50) if g(f'A_G2S_D{D}_mf') != '??'))
    put('cma_g2s_summary', ', '.join(g(f'A_G2S_D{D}_cma') for D in (10, 20, 30, 50) if g(f'A_G2S_D{D}_cma') != '??') + ' of 50 runs under protocol A and ' + ', '.join(g(f'B_G2S_D{D}_cma') for D in (10, 20, 30, 50) if g(f'B_G2S_D{D}_cma') != '??') + ' with restarts')
    put('cam_summary', 'succeeds in ' + ', '.join(g(f'A_G2S_D{D}_cam') for D in (10, 20, 30) if g(f'A_G2S_D{D}_cam') != '??') + ' runs on G2-S at $D=10$, 20 and 30 under protocol A')
    put('hv_summary', 'succeeds in ' + ', '.join(g(f'B_G2S_D{D}_hv1') for D in (10, 20, 30) if g(f'B_G2S_D{D}_hv1') != '??') + ' runs with its univariate optimiser and ' + ', '.join(g(f'B_G2S_D{D}_hv0') for D in (10, 20, 30) if g(f'B_G2S_D{D}_hv0') != '??') + ' with full-covariance AMaLGaM')
except Exception: pass
# 轨迹 | traces
if 'trace' in N:
    t = N['trace']; rc = {int(k): v for k, v in t['rt_cg'].items()}; rm = {int(k): v for k, v in t['rt_mf'].items()}; acg = {int(k): v for k, v in t['a_cg'].items()}; amf = {int(k): v for k, v in t['a_mf'].items()}; fr = {int(k): v for k, v in t['frac2_by_g'].items()}
    put('tr_a0', pct(acg[0])); put('tr_rt0', f'{rc[0]:.2f}'); put('tr_rt1', f'{rc[1]:.2f}'); put('tr_rt2', f'{rc[2]:.2f}'); put('tr_a_cg1', pct(acg[1])); put('tr_a_cg5', pct(acg[5]))
    al = {int(k): v for k, v in t['a_cg_lost'].items()}; rl = {int(k): v for k, v in t['rt_cg_lost'].items()}; rk = {int(k): v for k, v in t['rt_cg_kept'].items()}  # 子集 | subsets
    put('tr_cg_lost', t['cg_lost']); put('tr_cg_kept', t['runs'] - t['cg_lost']); put('tr_a_cgl1', pct(al[1])); put('tr_a_cgl3', pct(al[3])); put('tr_zero_med', int(t['zero_lost_med'])); put('tr_zero_min', t['zero_lost_min']); put('tr_zero_max', t['zero_lost_max']); put('tr_recover', {0: 'none', 1: 'one'}.get(t['cg_recover'], str(t['cg_recover'])))
    put('tr_rtl1', f'{rl[1]:.2f}'); put('tr_rtl3', f'{rl[3]:.2f}'); put('tr_rtk_cross', next((gg for gg in sorted(rk) if rk[gg] > 1.0), '??')); put('tr_mf_never2', {0: 'none', 1: 'one', 2: 'both'}.get(t['mf_lost_never2'], str(t['mf_lost_never2'])))
    put('tr_a_cg_zero', next((gg for gg in sorted(acg) if acg[gg] == 0.0), '??')); put('tr_frac2_g1', pct(fr[1])); put('tr_frac2_g2', pct(fr[2])); put('tr_pA_q1', f'{t["pA_q"][0]:.2f}'); put('tr_pA_q3', f'{t["pA_q"][2]:.2f}'); put('tr_pA_min', f'{t["pA_min"]:.2f}'); put('tr_a_mf5', pct(amf[5]))
    _lost = t['lost']; _fail = t.get('cg_lost') if False else None  # 占位 | placeholder
    if t['lost'] == 0: put('tr_lost_sentence', 'In no run did $b_t$ fall to zero, and every run reached the target.')
    else: put('tr_lost_sentence', f"$b_t$ fell to zero in {t['lost']} run{'s' if t['lost'] != 1 else ''}, which are the run{'s' if t['lost'] != 1 else ''} that failed at $D=20$: in " + {0: 'none', 1: 'one', 2: 'both'}.get(t['mf_lost_never2'], str(t['mf_lost_never2'])) + ' of them no candidate was admissible during the first generations, when both funnels were still populated, and by the time a direction passed the tests the deeper funnel had emptied.')
    put('tr_rt_cross', next((gg for gg in sorted(rm) if rm[gg] > 1.0), '??')); put('tr_agree', pct(t['agree_mean'], 1)); put('tr_ovl_med', f'{t["ovl_median"]:.3f}'); put('tr_ovl_max', f'{t["ovl_max"]:.2f}'); put('tr_reopen', t['reopen']); put('tr_lost', {0: 'no run', 1: 'one run'}.get(t['lost'], f"{t['lost']} runs")); put('tr_fail', 50 - int(g('A_G2S_D20_mf', 0)) if g('A_G2S_D20_mf') != '??' else '??')
# 消融 | ablation
if 'abl' in N:
    a = N['abl']; full = a['full']
    def succ(key, j): return a[key][j][0] if key in a else None
    alloc = [('2', 'fitted weights, soft'), ('10', 'fitted weights, hard'), ('4', 'equal shares, soft'), ('12', 'equal shares, hard'), ('128', 'width-weighted mixture, soft'), ('136', 'width-weighted mixture, hard'), ('1024', 'floored weights, soft'), ('1032', 'floored weights, hard'), ('8', 'union, hard')]
    tot_full = sum(full[j][0] for j in range(3)); parts = []
    for key, lab in alloc:
        if key in a: parts.append((lab, sum(a[key][j][0] for j in range(3)), [a[key][j][3]['mcnemar_p'] if a[key][j][3] else None for j in range(3)]))
    txt = f'Over the three dimensions the full method succeeds in {tot_full} of 150 runs; ' + ', '.join(f'{lab} in {s}' for lab, s, p in parts) + '.'
    put('abl_alloc_summary', txt)
    hc = sum(a['2'][j][0] for j in range(3)) if '2' in a else None; eq = sum(a['4'][j][0] for j in range(3)) if '4' in a else None; mx = sum(a['128'][j][0] for j in range(3)) if '128' in a else None
    if hc is not None and eq is not None:
        if tot_full - hc >= 5 and abs(tot_full - eq) <= 3 and mx is not None and abs(tot_full - mx) <= 3: put('abl_union_verdict', 'All these rules compose the same two membership functions and local Gaussians. The composition by the fitted weights, which is the mixture, is the one that falls behind; the compositions whose shares do not follow the head count (the union, equal shares, the width-weighted sum and the floored weights) perform alike, and the union is the one whose density and shares are given by Proposition~\\ref{prop:union}.')
        elif tot_full - hc >= 5 and tot_full - max(eq, mx if mx is not None else 0) >= 5: put('abl_union_verdict', 'The union is ahead of every other composition of the same membership functions: the fitted weights, the equal shares and the width-weighted sum all lose successes against it.')
        else: put('abl_union_verdict', 'The differences among the compositions whose shares do not follow the head count are small compared with their difference to the fitted weights of the mixture.')
    det = [('1', 'principal directions only'), ('256', 'the dip-test variant' if V32 else 'no dip test'), ('512', 'rank weights in the detector'), ('16', 'diagonal local Gaussians'), ('32', 'no cap'), ('64', 'single-start EM')]
    put('abl_det_summary', '; '.join(f'{lab} gives {sum(a[k][j][0] for j in range(3))}' for k, lab in det if k in a) + ' successes of 150 against ' + str(tot_full) + ' for the full method')
if 'ablx' in N:
    X = N['ablx']  # (label, curg, union, fitted, s2, equal, s4)
    tot_u = sum(r[2] for r in X); tot_2 = sum(r[3] for r in X if r[3] is not None); tot_4 = sum(r[5] for r in X if r[5] is not None); nset = len(X); ncell = 50 * nset
    worse2 = [r for r in X if r[3] is not None and r[3] < r[2]]; sig2 = [r for r in X if r[4] and r[4]['mcnemar_p'] < 0.05]
    put('ablx_summary', f'Over the {nset} settings the union succeeds in {tot_u} of {ncell} runs, the fitted weights in {tot_2} and the equal shares in {tot_4}; the fitted weights are behind the union in {len(worse2)} of the {nset} settings (by ' + ', '.join(str(r[2] - r[3]) for r in worse2) + ' runs), whereas the equal shares ' + ('have the same success count as the union in every setting' if max(abs(r[2] - r[5]) for r in X if r[5] is not None) == 0 else 'differ from the union by at most ' + str(max(abs(r[2] - r[5]) for r in X if r[5] is not None)) + ' run' + ('s' if max(abs(r[2] - r[5]) for r in X if r[5] is not None) != 1 else '')) + '.')
if 'abl50' in N:  # D=50 的消融（3.2 版：256 加谷检验、2 拟合权重、4 等份额） | ablation at D=50 (version 3.2: 256 with dip test, 2 fitted weights, 4 equal shares)
    A5 = N['abl50']; fu = A5.get('full'); d = A5.get('256')
    if fu and d: put('abl_dip_D50_text', f'{d[0]} against {fu[0]} of 50 successes with and without it'); put('abl50_full', fu[0]); put('abl50_dip_lost', fu[0] - d[0])
    else: put('abl_dip_D50_text', '??')
    # D=50 列的小结：与完整方法差 ≤2 次的变体一句带过，差得多的逐个点名（按数字） | summary of the D=50 column: variants within 2 runs of the full method in one clause, the others named with their counts
    LAB50 = {'2': 'fitted weights, soft', '10': 'fitted weights, hard', '4': 'equal shares, soft', '12': 'equal shares, hard', '128': 'the width-weighted mixture, soft', '136': 'the width-weighted mixture, hard', '1024': 'floored weights, soft', '1032': 'floored weights, hard', '8': 'the union with hard assignment', '1': 'principal directions only', '256': 'the density-dip test', '512': 'rank weights in the detector', '16': 'diagonal local Gaussians', '32': 'no cap', '64': 'the single-start EM with 40 iterations'}
    if fu:
        close = [k for k in LAB50 if k in A5 and fu[0] - A5[k][0] <= 2]; far = [k for k in LAB50 if k in A5 and fu[0] - A5[k][0] > 2]
        if far: put('abl50_summary', f'At $D=50$ (fourth column) the full method succeeds in {fu[0]} of 50 runs and every variant stays within two runs of it except ' + ' and '.join(f'{LAB50[k]} ({A5[k][0]} of 50)' for k in far) + ': the detections of the first generations at $D=50$ are unequal and moderately separated groups, which a single EM start fits as a scale mixture and which the dip test rejects (Section~\\ref{sec:calib}); the two elements of the detector that the test runs of Section~\\ref{sec:setup} changed are exactly the ones that this dimension exposes.')
        else: put('abl50_summary', f'At $D=50$ (fourth column) every variant stays within two runs of the full method ({fu[0]} of 50).')
    else: put('abl50_summary', '')
if 'ablg1' in N:
    ag = N['ablg1']
    def gg1(lab, j): return ag.get(lab, [[None, None]] * 3)[j]
    v = gg1('\\ALG{} (full)', 1); put('ablg1_full_D20', f'{v[0]:.1f}' if v[0] is not None else '??'); put('ablg1_full_ratio_D20', f'{v[1]["gmr_BoverA"]:.3f}' if v[1] else '??'); put('ablg1_full_ci_D20', f'[{v[1]["gmr_lo90"]:.3f}, {v[1]["gmr_hi90"]:.3f}]' if v[1] else '??')
    v = gg1(DIPLAB, 1); put('ablg1_nodip_D20', f'{v[0]:.1f}' if v[0] is not None else '??')
    v = gg1(DIPLAB, 0); put('ablg1_nodip_D10', f'{v[0]:.1f}' if v[0] is not None else '??'); v = gg1('\\ALG{} (full)', 0); put('ablg1_full_D10', f'{v[0]:.1f}' if v[0] is not None else '??')
# 校准 | calibration
if 'calib' in N:
    rows = N['calib']
    def cal(cs, D, n, abl=0, **kw):
        for r in rows:
            if int(r['case']) == cs and int(r['D']) == D and int(r['n']) == n and int(r['abl']) == abl and abs(float(r['penc']) - 2) < 1e-9 and abs(float(r['dip']) - 0.5) < 1e-9 and all(abs(float(r[k]) - float(v)) < 1e-9 for k, v in kw.items()): return 100 * float(r['rate'])
        return None
    def p1(v): return f'{v:.1f}' if v is not None else '??'
    put('cal_null_10_40', p1(cal(0, 10, 40))); put('cal_null_max100', p1(max(x for x in (cal(0, D, 100) for D in (5, 10, 20, 30)) if x is not None))); put('cal_t3_10_40', p1(cal(6, 10, 40))); _t3 = [x for x in (cal(6, D, n) for D in (10, 20) for n in (40, 100)) if x is not None]; put('cal_t3_lo', f'{min(_t3):.0f}' if _t3 else '??'); put('cal_t3_hi', f'{max(_t3):.0f}' if _t3 else '??')
    put('cal_d4_10_40', p1(cal(3, 10, 40, d=4))); put('cal_d4_10_100', p1(cal(3, 10, 100, d=4))); put('cal_d5_10_40', p1(cal(3, 10, 40, d=5))); put('cal_d5_10_100', p1(cal(3, 10, 100, d=5)))
    put('cal_w01d5_10_40', p1(cal(4, 10, 40, d=5, wmin=0.1))); put('cal_w01d5_10_100', p1(cal(4, 10, 100, d=5, wmin=0.1))); put('cal_corr_10_100', p1(cal(1, 10, 100))); put('cal_corr_20_100', p1(cal(1, 20, 100)))
    for D in (10, 20):  # 审稿人反例（单峰混合） | the reviewer's one-peak mixture
        for n in (40, 100, 377): put(f'cal_ce_{D}_{n}', p1(cal(4, D, n, d=2.1, wmin=0.01)))
    put('cal_ce_max40', p1(max(cal(4, D, 40, d=2.1, wmin=0.01) for D in (10, 20)))); put('cal_ce_max377', p1(max(cal(4, D, 377, d=2.1, wmin=0.01) for D in (10, 20))))  # 最大值 | maxima
    for D in (10, 20):  # 加谷检验变体 | the dip-test variant
        for n in (40, 100):
            put(f'cal_dip_null_{D}_{n}', p1(cal(0, D, n, abl=256))); put(f'cal_dip_t3_{D}_{n}', p1(cal(6, D, n, abl=256))); put(f'cal_dip_d4_{D}_{n}', p1(cal(3, D, n, d=4, abl=256))); put(f'cal_dip_d5_{D}_{n}', p1(cal(3, D, n, d=5, abl=256))); put(f'cal_dip_w01d5_{D}_{n}', p1(cal(4, D, n, d=5, wmin=0.1, abl=256))); put(f'cal_dip_corr_{D}_{n}', p1(cal(1, D, n, abl=256)))
            put(f'cal_t3_{D}_{n}', p1(cal(6, D, n))); put(f'cal_d4_{D}_{n}', p1(cal(3, D, n, d=4))); put(f'cal_d5_{D}_{n}', p1(cal(3, D, n, d=5))); put(f'cal_w01d5_{D}_{n}', p1(cal(4, D, n, d=5, wmin=0.1))); put(f'cal_corr_{D}_{n}', p1(cal(1, D, n)))
if 'pipenull' in N:
    for D in (10, 20, 30, 50): put(f'pipe_null_D{D}', f'{N["pipenull"][str(D)][0]:.1f}' if str(D) in N['pipenull'] else '??')
if 'pipenull_alpha' in N:
    pa = N['pipenull_alpha']; put('pipe_null_alpha', 'at $D=20$ in ' + ', '.join(f'{pa[b][1]:.1f}\\% of the generations with $\\alpha$ ' + {'1': '$=1$', '1-3': 'in $(1,3]$', '3-10': 'in $(3,10)$', '10': '$=10$'}[b] for b in ('1', '1-3', '3-10', '10') if b in pa))
if 'rotg1' in N and N['rotg1']:
    put('pipe_null_cond', ', '.join(f"{N['rotg1'][k][2]:.1f}\\%" for k in ('c1_D10', 'c10_D10', 'c100_D10') if k in N['rotg1']) + ' of the generations at $D=10$ and ' + ', '.join(f"{N['rotg1'][k][2]:.1f}\\%" for k in ('c1_D20', 'c10_D20', 'c100_D20') if k in N['rotg1']) + ' at $D=20$ (condition numbers 1, 10 and 100)')
# 无损 | no loss
try:
    lp = N['lungpair']; cells = [(k, v) for k, v in lp.items() if ('G1' in k or 'G2L' in k)]
    gm = [v[x]['gmr_BoverA'] for k, v in cells for x in ('mf', 'amf') if v.get(x)]
    put('noloss_cells', 2 * len(cells)); put('noloss_gmr_min', f'{min(gm):.2f}'); put('noloss_gmr_max', f'{max(gm):.2f}')
    NAME = {'G1': 'G1', 'G2L': 'G2-L'}; HOST = {'mf': 'CUR-G', 'amf': 'AMaLGaM'}
    def cellname(k, x): m, fn, D = k.split('_'); return f'{NAME[fn]}, $D={D[1:]}$, protocol {m}, {HOST[x]}'  # 格名 | cell name
    diff = [(k, x, v[x]) for k, v in cells for x in ('mf', 'amf') if v.get(x) and v[x]['succA'] != v[x]['succB']]  # 成功数不同的格 | cells with different counts
    if not diff: put('noloss_counts', f'are identical in all {2 * len(cells)} cells')
    else: put('noloss_counts', f'are identical in {2 * len(cells) - len(diff)} of the {2 * len(cells)} cells and differ by ' + ('one run' if all(abs(d[2]['succA'] - d[2]['succB']) == 1 for d in diff) else 'at most ' + str(int(max(abs(d[2]['succA'] - d[2]['succB']) for d in diff))) + ' runs') + ' in the other' + ('s' if len(diff) > 1 else '') + ' (' + '; '.join(f'{cellname(k, x)}: {int(v["succA"])} against {int(v["succB"])}, exact McNemar $p={v["mcnemar_p"]:.2f}$' for k, x, v in diff) + ')')
    out = [(k, x, v[x]) for k, v in cells for x in ('mf', 'amf') if v.get(x) and not (0.90 <= v[x]['gmr_lo90'] and v[x]['gmr_hi90'] <= 1.11)]  # 区间出界的格 | intervals outside the margin
    put('noloss_in', 2 * len(cells) - len(out)); _outdesc = ''  # 出界格的描述 | description of the cells outside the margin
    if out:
        _hosts = {('AMaLGaM' if x == 'amf' else 'the rank-weighted EDA') for k, x, v in out}; _fns = {NAME[k.split('_')[1]] for k, x, v in out}  # 宿主与函数 | hosts and functions
        _outdesc = f' in {2 * len(cells) - len(out)} of {2 * len(cells)} cells (the other {len(out)}, ' + ('all ' if len(out) > 1 else '') + ' and '.join(sorted(_hosts)) + ' on ' + ' and '.join(sorted(_fns)) + f', reach at most {max(v["gmr_hi90"] for k, x, v in out):.2f})'
    put('noloss_conc', 'no loss of successes on single-funnel functions and evaluations within a margin of ten percent' + _outdesc)
    if not out: put('noloss_inside', 'every 90\\% interval inside the margin $[0.90,1.11]$')
    else: put('noloss_inside', f'{2 * len(cells) - len(out)} of the {2 * len(cells)} 90\\% intervals inside the margin $[0.90,1.11]$ (outside: ' + '; '.join(f'{cellname(k, x)}: [{v["gmr_lo90"]:.2f}, {v["gmr_hi90"]:.2f}]' for k, x, v in out) + ')')
except Exception as e: print('noloss macros failed:', e)
# BBOB | BBOB
if 'bbob' in N:
    b = N['bbob']; put('bbob_wins', b['wins']); put('bbob_losses', b['losses']); put('bbob_mf', b['mf']); put('bbob_curg', b['curg']); put('bbob_bipop', b['bipop'])
    put('bbob_sig_list', 'the significant pairs are ' + ', '.join(f'$f_{{{k[0]}}}$ at $D={k[1]}$ ({"for" if d == 1 else "against"})' for k, d in b['sig']) if b['sig'] else 'no pair is significant')
    f24 = b['f24'].get('20'); put('bbob_f24_D20', (f'{f24[2]:.1f}, {f24[3]:.1f} and {f24[5]:.1f}' if f24 and len(f24) > 5 and f24[5] is not None else (f'{f24[2]:.1f} and {f24[3]:.1f}' if f24 else '??')))
    put('bbob_sig_tail', '' if not b['sig'] else ' (the significant pairs are ' + ', '.join(f'$f_{{{k[0]}}}$ at $D={k[1]}$ ({"for" if d == 1 else "against"})' for k, d in b['sig']) + ')')
# 旋转/病态与粗糙漏斗的小结（由数字生成） | summaries of the rotated/ill-conditioned and rough tables (generated from the numbers)
if 'rot' in N and N['rot']:
    R = {(int(r[0]), str(r[1]), str(r[2])): r[3] for r in N['rot']}  # (D, κ, rot2) -> {alg: [hits, n, ert]}
    def h(D, k, r, alg): return R[(D, k, r)][alg][0] if (D, k, r) in R and alg in R[(D, k, r)] else None  # 成功数 | successes
    same = [(D, k) for D in (10, 20) for k in ('10', '100') if h(D, k, '0', 'MF-EDA') is not None]
    _rd = N.get('rotdiag', {}); _a, _b = _rd.get('D20_c10_r1'), _rd.get('D20_c100_r1')  # 各自旋转、D=20 两格的诊断 | diagnostics of the two own-rotation cells at D=20
    if _a and _b:  # 措辞随数字 | wording follows the numbers
        _open = 'A second membership function is opened in every one of these runs' if _a[1] == 50 and _b[1] == 50 else f'A second membership function is opened in {_a[1]} and {_b[1]} of the 50 runs'
        _end = 'every failed run ends in the wider funnel' if _a[3] == _a[2] and _b[3] == _b[2] else f'{_a[3] + _b[3]} of the {_a[2] + _b[2]} failed runs end in the wider funnel'
        _rotdiag_txt = f'. {_open} (in {_a[0]:.1f}\\% and {_b[0]:.1f}\\% of the generations), and {_end}: detecting two groups along one direction is then not enough to keep the deeper funnel, and we report the case as a limit without having traced which step fails.'
    else: _rotdiag_txt = '.'
    txt = 'Rotation alone changes nothing, because the functions are spherical: the cells with $\\kappa=1$ repeat the unrotated results. Ill-conditioning along the same axes leaves the gain intact: with $\\kappa=10$ and 100 the successes of CUR-G / \\ALG{} are ' + ', '.join(f'{h(D, k, "0", "CUR-G")} / {h(D, k, "0", "MF-EDA")}' for D, k in same) + f' at ($D$, $\\kappa$) = ' + ', '.join(f'({D}, {k})' for D, k in same) + '. When the two funnels are elongated along different axes the picture changes with the dimension: at $D=10$ \\ALG{} still succeeds in ' + f'{h(10, "10", "1", "MF-EDA")} and {h(10, "100", "1", "MF-EDA")} of 50 runs ($\\kappa=10$ and 100), but at $D=20$ in only {h(20, "10", "1", "MF-EDA")} and {h(20, "100", "1", "MF-EDA")}' + ', where CUR-G succeeds in ' + f'{h(20, "10", "1", "CUR-G")} and {h(20, "100", "1", "CUR-G")}' + _rotdiag_txt + ' Restricting the candidates to the principal directions (\\ALG{}-ax) changes the counts by at most ' + (lambda m: f'{m} run' + ('s' if m != 1 else ''))(max(abs(h(D, k, r, "MF-EDA") - h(D, k, r, "EIG")) for D in (10, 20) for k in ('1', '10', '100') for r in ('0', '1') if h(D, k, r, "EIG") is not None)) + ', so the two-means direction neither helps nor harms here. BIPOP-CMA-ES solves every rotated cell in ' + (lambda mn: 'all 50 runs' if mn == 50 else f'at least {mn} of 50 runs')(min(h(D, k, r, "BIPOP") for D in (10, 20) for k in ('1', '10', '100') for r in ('0', '1') if h(D, k, r, "BIPOP") is not None)) + ', as its covariance adapts to either elongation within one run.'
    put('rot_summary', txt)
    rot_fail_D20 = min(h(20, '100', '1', 'MF-EDA') or 0, 50)
if 'rough' in N and N['rough']:
    Q = {(str(r[0]), int(r[1]), str(r[2])): r[3] for r in N['rough']}  # (A, D, prot) -> {alg: [hits, n, inglobal, med]}
    def q(A, D, p, alg, i=0): return Q[(A, D, p)][alg][i] if (A, D, p) in Q and alg in Q[(A, D, p)] else None
    def _rise(a, b): return 'raises' if b > a else ('lowers' if b < a else 'leaves unchanged')  # 措辞随数字 | wording follows the numbers
    g10c, g10m, g20c, g20m = q('1', 10, 'A', 'CUR-G', 2), q('1', 10, 'A', 'MF-EDA', 2), q('1', 20, 'A', 'CUR-G', 2), q('1', 20, 'A', 'MF-EDA', 2)  # 终点在全局漏斗 | end in the global funnel
    s10c, s10m, s20c, s20m = q('1', 10, 'A', 'CUR-G'), q('1', 10, 'A', 'MF-EDA'), q('1', 20, 'A', 'CUR-G'), q('1', 20, 'A', 'MF-EDA')  # 成功数 | successes
    b10c, b10m, b20c, b20m = q('1', 10, 'B', 'CUR-G'), q('1', 10, 'B', 'MF-EDA'), q('1', 20, 'B', 'CUR-G'), q('1', 20, 'B', 'MF-EDA')  # 口径 B | protocol B
    both_up = g10m > g10c and g20m > g20c
    txt = ('On the rough functions with $A=1$ the component ' + ('raises' if both_up else 'changes') + f' the runs that end in the global funnel from {g10c} to {g10m} at $D=10$ and from {g20c} to {g20m} at $D=20$ under protocol A, while the successes to the target go from {s10c} to {s10m} and from {s20c} to {s20m}'
           + f' (the target lies at the bottom of the global funnel, and ending in that funnel does not mean reaching it); under protocol B it ' + ('costs' if b10m < b10c else 'does not cost') + f' successes at $D=10$ ({b10m} against {b10c} for CUR-G)' + (f' and {_rise(b20c, b20m)} them at $D=20$ ({b20m} against {b20c})' if b20m != b20c else f' and leaves them unchanged at $D=20$ ({b20m})') + ': on a rough landscape the detector also separates two neighbouring local optima of the global funnel, the union keeps both alive, the population does not collapse, and the restart that would have rescued the run never comes. '
           + f'With $A=10$ (the bi-Rastrigin function) the EDAs reach the target in at most {max(q("10", D, p, alg) for D in (10, 20) for p in ("A", "B") for alg in ("CUR-G", "MF-EDA", "AMaLGaM", "AMF3", "CAM") if q("10", D, p, alg) is not None)} of 50 runs; \\ALG{{}} ends in the global funnel in {q("10", 10, "A", "MF-EDA", 2)}, {q("10", 20, "A", "MF-EDA", 2)} (protocol A) and {q("10", 10, "B", "MF-EDA", 2)}, {q("10", 20, "B", "MF-EDA", 2)} (protocol B) of 50 runs against {q("10", 10, "A", "CUR-G", 2)}, {q("10", 20, "A", "CUR-G", 2)} and {q("10", 10, "B", "CUR-G", 2)}, {q("10", 20, "B", "CUR-G", 2)} for CUR-G, but the local optima inside the funnel stop every EDA short of the target, whereas IPOP-CMA-ES reaches it in {q("10", 10, "A", "IPOP")} runs at $D=10$ and {q("10", 20, "A", "IPOP")} at $D=20$ through its restarts with large populations.')
    put('rough_summary', txt)
    rotfail = min(r[3]['MF-EDA'][0] for r in N['rot'] if int(r[0]) == 20 and str(r[1]) == '100' and str(r[2]) == '1') if 'rot' in N and any(int(r[0]) == 20 and str(r[1]) == '100' and str(r[2]) == '1' for r in N['rot']) else None  # D=20, κ=100, 各自旋转 | D=20, κ=100, own rotations
    put('disc_hard', 'Two further limits appeared in Section~\\ref{sec:hard}: when the two funnels are elongated along different axes at a condition number of 100 in 20 dimensions, the component succeeds in only ' + (str(rotfail) if rotfail is not None else '??') + ' of 50 runs although a second membership function is opened in ' + (lambda z: 'every run' if z and z[1] == 50 else (f'{z[1]} of them' if z else 'the runs'))(N.get('rotdiag', {}).get('D20_c100_r1')) + '; and on a rough double funnel under restarts the detector also separates neighbouring local optima, so that a run does not collapse and restart, which at $D=10$ costs ' + str(q('1', 10, 'B', 'CUR-G') - q('1', 10, 'B', 'MF-EDA')) + ' successes against the host.')
if 'bbob' in N:
    b = N['bbob']
    put('disc_bbob', f'the final errors of host and component differ significantly on {b["wins"] + b["losses"]} of the 96 function--dimension pairs and the success counts over the 1440 runs are {b["mf"]} against {b["curg"]}' if (b['wins'] + b['losses']) == 0 else f'the final errors differ significantly on {b["wins"]} pairs in favour of the component and {b["losses"]} against it, and the success counts over the 1440 runs are {b["mf"]} against {b["curg"]}')
    put('conc_bbob', ('no significant difference on any of the 96 function--dimension pairs' if (b['wins'] + b['losses']) == 0 else f'{b["wins"]} significant gains and {b["losses"]} significant losses over the 96 function--dimension pairs'))
if 'abl' in N:
    put('disc_union', 'composing the two membership functions with the head-count weights of a mixture loses runs, whereas the union, equal shares and a width-weighted sum of the same functions perform alike')
# 多漏斗 | multi-funnel
if 'multi' in N:
    m = N['multi']; put('multi_curg', m['curg']); put('multi_mf', m['mf']); put('multi_runs', m['runs']); put('multi_rdmean', pts(m['rd_mean'])); put('multi_rdlo', pts(m['rd_lo'])); put('multi_rdhi', pts(m['rd_hi'])); put('multi_sig', m['sig']); put('multi_open', '??' if 'open_runs' not in m else ('in every run' if m['open_runs'] == m['runs'] else f"in {m['open_runs']} of the {m['runs']} runs")); put('multi_frac2', f"{m['frac2']:.0f}" if 'frac2' in m else '??')
# 扫描 | sweep
if 'sweep' in N:
    s = N['sweep']
    def h(s2, k): return s.get(s2, {}).get(k, (None,))[0]
    put('sweep_mf_06', h('0.6', 'MF-EDA')); put('sweep_knee', next((s2 for s2 in ('0.8', '0.7', '0.6', '0.5') if h(s2, 'MF-EDA') is not None and h(s2, 'MF-EDA') < 25), '??'))
    put('sweep_others_06', f'CUR-G ({h("0.6", "CUR-G")}), AMaLGaM ({h("0.6", "AMaLGaM")}) and \\AMF{{}} ({h("0.6", "AMF3")})')
    put('sweep_cma_06', f'succeed in {h("0.6", "CMAB")} (CMA-ES with restarts) and {h("0.6", "BIPOP")} (BIPOP) runs')
# 灵敏度 | sensitivity
if 'sens' in N:
    S = N['sens']
    def sh(k): return S[k][0] if k in S else None  # 成功数 | successes
    def sf(k): return f'{S[k][3]:.1f}' if k in S else '??'  # 双隶属函数代比例 | share of two-MF generations
    g2 = {D: [sh(f'c{c}_G2S_D{D}') for c in '01234'] for D in (10, 20, 30)}; g2d = {D: [sh(f'd{d}_G2S_D{D}') for d in ('0.3', '0.4', '0.5', '0.6', '0.7')] for D in (10, 20, 30)}  # G2-S 成功数 | G2-S successes
    rng = lambda L: ((f'{min(x for x in L if x is not None)} to {max(x for x in L if x is not None)}' if min(x for x in L if x is not None) != max(x for x in L if x is not None) else f'{min(x for x in L if x is not None)}') if any(x is not None for x in L) else '??')  # 范围 | range
    if V32:
        put('pen_summary', 'over $c\\in\\{0,\\dots,4\\}$ the successes on G2-S are ' + ', '.join(rng(g2[D]) + f' of 50 at $D={D}$' for D in (10, 20, 30)) + ', while the share of generations with two membership functions on G1 at $D=10$ falls from ' + sf('c0_G1_D10') + '\\% at $c=0$ to ' + sf('c4_G1_D10') + '\\% at $c=4$ (' + sf('c2_G1_D10') + '\\% at the default $c=2$); switching the dip-test variant on with $\\delta$ from 0.7 down to 0.3 lowers that share to ' + sf('d0.7_G1_D10') + '\\%--' + sf('d0.3_G1_D10') + '\\% but also the successes on G2-S to ' + ', '.join(rng(g2d[D]) + f' at $D={D}$' for D in (10, 20, 30)) + '; at $D=20$ and 30 the share on G1 is at most ' + f"{max(S[k][3] for k in S if '_G1_D20' in k or '_G1_D30' in k):.1f}" + '\\% for every setting.')
    else:
        put('pen_summary', 'on G2-S the successes stay within ' + ', '.join(rng(g2[D] + g2d[D]) + f' of 50 at $D={D}$' for D in (10, 20, 30)) + ' over $c\\in\\{0,\\dots,4\\}$ and $\\delta\\in\\{0.3,\\dots,0.7\\}$, while on G1 the share of generations with two membership functions at $D=10$ falls from ' + sf('c0_G1_D10') + '\\% at $c=0$ to ' + sf('c4_G1_D10') + '\\% at $c=4$ (' + sf('c2_G1_D10') + '\\% at the default $c=2$) and from ' + sf('d0.7_G1_D10') + '\\% at $\\delta=0.7$ to ' + sf('d0.3_G1_D10') + '\\% at $\\delta=0.3$; at $D=20$ and 30 it is below ' + f"{max(S[k][3] for k in S if '_G1_D20' in k or '_G1_D30' in k):.1f}" + '\\% for every setting.')

# 固定种群 | fixed N
if 'popn' in N:
    p = N['popn']; txt = []
    for D in (10, 20, 30):
        txt.append(f'at $D={D}$ the successes of CUR-G / \\ALG{{}} are ' + ', '.join(f'{p[f"G2S_N{Nn}_D{D}"][0]}/{p[f"G2S_N{Nn}_D{D}"][1]}' for Nn in (115, 285, 510) if f'G2S_N{Nn}_D{D}' in p) + ' for $N=115$, 285 and 510')
    put('popn_summary', (lambda z: z[0].upper() + z[1:])('; '.join(txt)) + '.')
    _small = [k.replace('G2S_', 'G1_') for k in p if k.startswith('G2S_') and p[k][0] == 0 and p[k][1] == 0]  # 两个算法在 G2-S 上都为 0 的（N, D）格，对应的 G1 格 | the (N, D) cells where both algorithms have 0 successes on G2-S, and their G1 cells
    _m = max(max(p[k][0], p[k][1]) for k in _small if k in p) if any(k in p for k in _small) else None  # 这些格在 G1 上的最大成功数 | the largest success count on G1 in those cells
    put('popn_g1_small', '??' if _m is None else ('no run of 50' if _m == 0 else f'at most {_m} of 50 runs'))
    put('popn_small_cells', ', '.join(sorted(k.replace('G1_', '') for k in _small)))  # 供核对 | for checking
# 计时 | timing
if 'time' in N:
    T = {(r['fn'], int(r['D']), r['alg']): float(r['us_per_eval']) for r in N['time']}  # 每次评估微秒 | microseconds per evaluation
    def ratio(fn, D, a, b): return T[(fn, D, a)] / T[(fn, D, b)] if (fn, D, a) in T and (fn, D, b) in T else None  # 比值 | ratio
    rs = [ratio('G2S', D, 'mf', 'curg') for D in (10, 20, 30, 50)]; rs = [x for x in rs if x is not None]  # G2-S 上的倍数 | factors on G2-S
    ra = [ratio('G2S', D, 'amf', 'ama') for D in (10, 20, 30, 50)]; ra = [x for x in ra if x is not None]  # AMaLGaM 宿主 | AMaLGaM host
    put('time_summary', 'On G2-S a generation of \\ALG{} takes ' + ', '.join(f'{x:.1f}' for x in rs) + ' times the user CPU time of a generation of CUR-G at $D=10$, 20, 30 and 50, including the evaluations of the test function, and \\AMF{} ' + ', '.join(f'{x:.1f}' for x in ra) + ' times that of AMaLGaM. The public BIPOP-CMA-ES, with its small populations and lazy eigendecompositions, costs ' + ', '.join(f'{T[("G2S", D, "bipop")]:.1f}' for D in (10, 20, 30, 50) if ('G2S', D, 'bipop') in T) + '~$\\mu$s per evaluation at $D=10$, 20, 30 and 50; our CMA-ES re-implementation, which recomputes the eigendecomposition in every generation, ' + ', '.join(f'{T[("G2S", D, "cma")]:.0f}' if T[("G2S", D, "cma")] >= 10 else f'{T[("G2S", D, "cma")]:.1f}' for D in (10, 20, 30, 50) if ('G2S', D, 'cma') in T) + '~$\\mu$s.')
    put('time_ratio_G1', ' to '.join(f'{x:.0f}' for x in (min(ratio('G1', D, 'mf', 'curg') for D in (10, 20, 30, 50) if ratio('G1', D, 'mf', 'curg')), max(ratio('G1', D, 'mf', 'curg') for D in (10, 20, 30, 50) if ratio('G1', D, 'mf', 'curg')))))
    put('disc_time_auto', ' to '.join(f'{x:.0f}' for x in (min(rs), max(rs))))  # 讨论用倍数范围 | factor range for the discussion
    for D in (10, 20, 30, 50):  # 盈亏平衡：主实验的 ERT（口径 A）与每次评估时间 | break-even: ERT of the main experiment (protocol A) and time per evaluation
        vm, vc = N.get(f'A_G2S_D{D}_MF-EDA'), N.get(f'A_G2S_D{D}_CUR-G')
        if vm and vc and ('G2S', D, 'mf') in T and ('G2S', D, 'curg') in T and vm['ert'] not in (None, float('inf')) and vc['ert'] not in (None, float('inf')):
            em, ec, tm, tc = vm['ert'], vc['ert'], T[('G2S', D, 'mf')], T[('G2S', D, 'curg')]  # ERT 与微秒 | ERT and microseconds
            be = (em * tm - ec * tc) / (ec - em) if ec > em else float('inf')  # 每次评估的盈亏平衡微秒 | break-even microseconds per evaluation
            put(f'be_D{D}', 'never' if be == float('inf') else ('any cost (the component is faster even with free evaluations)' if be <= 0 else (f'{be:.0f}~$\\mu$s' if be < 1000 else f'{be/1000:.1f}~ms')))
        elif vm and vc and vc['ert'] in (None, float('inf')) and vm['ert'] not in (None, float('inf')): put(f'be_D{D}', 'any cost (CUR-G never reached the target)')
        else: put(f'be_D{D}', '--')
with open(OUTF, 'w') as f:  # 写宏 | write the macros
    f.write('% nums.tex generated by make_nums.py; usage in the text: \\nm{key}\n\\makeatletter\\newcommand{\\nm}[1]{\\csname n@#1\\endcsname}\\makeatother\n')
    for k, v in sorted(M.items()): f.write('\\expandafter\\def\\csname n@%s\\endcsname{%s}\n' % (k, v))
print(len(M), 'macros')


==> anc/scripts/make_time3.py <==
# make_time3.py  由 timing3/ 的计时文件与结果文件生成 timing.csv（每次评估的用户态 CPU 微秒）与计算时间表 tab_time.tex（整理脚本） | build timing.csv (user CPU microseconds per evaluation) and the computing-time table tab_time.tex from the files in timing3/ (organising script)
# 用法: python3 -I make_time3.py <timing3 目录> <timing.csv> <tab_time.tex> | usage: python3 -I make_time3.py <timing3 dir> <timing.csv> <tab_time.tex>
import csv, os, sys  # 标准库 | standard library
T, OUTCSV, OUTTEX = sys.argv[1], sys.argv[2], sys.argv[3]  # 参数 | arguments
ALG = [('m256', 'curg', 'CUR-G'), ('m4096', 'mf', '\\ALG{}'), ('a0', 'ama', 'AMaLGaM'), ('a4', 'amf', '\\AMF{}'), ('a1', 'cma', 'CMA-ES'), ('bipop', 'bipop', 'BIPOP')]  # 文件后缀、键、表头 | file suffix, key, column head
rows = []  # timing.csv 的行 | rows of timing.csv
def read_cell(fn, D, suf):  # 一格：用户秒与总评估次数 | one cell: user seconds and total evaluations
    cp, tp = os.path.join(T, f't_{fn}_D{D}_{suf}.csv'), os.path.join(T, f't_{fn}_D{D}_{suf}.time')  # 两个文件 | the two files
    if not (os.path.exists(cp) and os.path.exists(tp)): return None  # 缺 | missing
    ev = sum(float(r[7]) for r in csv.reader(open(cp, newline='')) if len(r) > 8)  # 总评估次数（第 8 列=用掉的评估数） | total evaluations (column 8 = evaluations used)
    u, s, w = (float(x) for x in open(tp).read().split()[:3])  # 用户、系统、实际秒 | user, system, wall seconds
    return u, ev, len([r for r in csv.reader(open(cp, newline='')) if len(r) > 8])  # 用户秒、评估数、运行次数 | user seconds, evaluations, runs
cells = {}  # (fn, D, key) -> 每次评估微秒 | microseconds per evaluation
for fn in ('G1', 'G2S'):  # 函数 | functions
    for D in (10, 20, 30, 50):  # 维数 | dimensions
        for suf, key, head in ALG:  # 算法 | algorithms
            c = read_cell(fn, D, suf)  # 读 | read
            if c is None or c[1] <= 0: continue  # 缺 | missing
            us = 1e6 * c[0] / c[1]; cells[(fn, D, key)] = us  # 微秒/评估 | microseconds per evaluation
            rows.append({'fn': fn, 'D': D, 'alg': key, 'us_per_eval': f'{us:.4f}', 'user_s': f'{c[0]:.3f}', 'evals': int(c[1]), 'runs': c[2]})  # 行 | row
with open(OUTCSV, 'w', newline='') as f:  # 写 timing.csv | write timing.csv
    w = csv.DictWriter(f, fieldnames=['fn', 'D', 'alg', 'us_per_eval', 'user_s', 'evals', 'runs']); w.writeheader(); w.writerows(rows)  # 表头与行 | header and rows
cpu = open(os.path.join(T, 'cpu.txt')).read().strip().replace('\n', '; ') if os.path.exists(os.path.join(T, 'cpu.txt')) else 'see text'  # 处理器说明 | processor note
def g3(v): return f'{v:.2f}' if v < 10 else (f'{v:.1f}' if v < 100 else f'{v:.0f}')  # 三位有效数字 | three significant digits
with open(OUTTEX, 'w') as f:  # 写表 | write the table
    f.write('% generated by make_time3.py from timing3/t_{G1,G2S}_D*_{m256,m4096,a0,a4,a1,bipop}.{csv,time}\n')  # 来源 | provenance
    f.write('\\begin{table}[t]\\centering\\caption{Computing time: user CPU time per fitness evaluation in microseconds, including the evaluation of the test function (5 runs per cell with a budget of $3000D$ evaluations on one core of the Linux machine of Section~\\ref{sec:setup}, single-threaded, gcc~-O2; one measurement per cell). The ratio is \\ALG{} over CUR-G and \\AMF{} over AMaLGaM, which have the same population size and therefore the same number of evaluations per generation.}\\label{tab:time}\n')  # 标题 | caption
    f.write('\\scriptsize\\setlength{\\tabcolsep}{2.1pt}\\begin{tabular}{@{}lr rrr rrr rr@{}}\\toprule\n & & \\multicolumn{3}{c}{Rank-weighted EDA} & \\multicolumn{3}{c}{AMaLGaM host} & \\multicolumn{2}{c}{CMA-ES}\\\\\\cmidrule(lr){3-5}\\cmidrule(lr){6-8}\\cmidrule(lr){9-10}\n')  # 表头 | header
    f.write(' & $D$ & CUR-G & \\ALG{} & ratio & AMaLGaM & \\AMF{} & ratio & single & BIPOP\\\\\\midrule\n')  # 列名 | column names
    for fn, name in (('G1', 'G1'), ('G2S', 'G2-S')):  # 函数块 | function blocks
        for D in (10, 20, 30, 50):  # 行 | rows
            def v(k): return cells.get((fn, D, k))  # 取值 | get
            def r(a, b): return f'{v(a)/v(b):.1f}' if v(a) is not None and v(b) else '--'  # 比值 | ratio
            def s(k): return g3(v(k)) if v(k) is not None else '--'  # 格式 | format
            f.write(f'{name if D == 10 else ""} & {D} & {s("curg")} & {s("mf")} & {r("mf", "curg")} & {s("ama")} & {s("amf")} & {r("amf", "ama")} & {s("cma")} & {s("bipop")}\\\\\n')  # 写行 | write row
        if fn == 'G1': f.write('\\midrule\n')  # 分隔 | separator
    f.write('\\bottomrule\\end{tabular}\\end{table}\n')  # 表尾 | footer
print(len(rows), 'cells;', cpu)  # 完成 | done


==> anc/scripts/make_v3.py <==
# make_v3.py  由第 3 版结果文件生成修订稿 v15 的图、表和正文数字（整理/画图脚本；统计检验由纯 C 的 stats3 完成） | build the figures, tables and in-text numbers of manuscript v15 from the version-3 result files (organising/plotting script; the statistical tests are done by the pure-C program stats3)
# 用法: python3 -I make_v3.py <结果目录> <输出目录> [轨迹目录] [校准目录] [计时文件] | usage: python3 -I make_v3.py <results dir> <output dir> [trace dir] [calib dir] [timing file]
import sys, os, csv, statistics, math, subprocess, json, re  # 标准库 | standard library
import numpy as np  # 数值 | numerics
import matplotlib  # 画图 | plotting
import matplotlib.ticker  # 刻度 | ticks
matplotlib.use('Agg')  # 无显示后端 | headless backend
import matplotlib.pyplot as plt  # 画图接口 | plotting API
plt.rcParams.update({'font.family': 'serif', 'font.serif': ['Times New Roman', 'Liberation Serif', 'TeX Gyre Termes'], 'mathtext.fontset': 'stix', 'pdf.fonttype': 42})  # Times 字体 | Times fonts

R = sys.argv[1]; OUT = sys.argv[2]  # 结果目录与输出目录 | results and output directories
TR = sys.argv[3] if len(sys.argv) > 3 else None; CAL = sys.argv[4] if len(sys.argv) > 4 else None; TIM = sys.argv[5] if len(sys.argv) > 5 else None  # 可选输入 | optional inputs
STATS3 = os.environ.get('STATS3', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'stats3'))  # 统计程序 | the statistics program
WM = bool(os.environ.get('WATERMARK'))  # 审查版水印 | watermark for review copies
V32 = bool(os.environ.get('V32'))  # 3.2 版（默认无密度谷检验；MF_ABL=256 为"加谷检验"变体） | version 3.2 (no dip test by default; MF_ABL=256 is the "with dip test" variant)
DIPLAB = 'with density-dip test ($\\delta=0.5$)' if V32 else 'no density-dip test'  # 256 变体的标签 | label of variant 256
FIG = os.path.join(OUT, 'figs_wm' if WM else 'figs'); os.makedirs(FIG, exist_ok=True); os.makedirs(OUT, exist_ok=True)  # 目录 | directories
CPF = [0.01, 0.02, 0.05, 0.10, 0.20, 0.50, 1.00]  # 检查点 | checkpoints
NUM = {}; MISSING = []; CACHE = {}  # 正文数字、缺文件、检验缓存 | in-text numbers, missing files, test cache
def wm(fig):  # 水印 | watermark
    if WM: fig.text(0.5, 0.5, 'Prof. Jun Zhang', fontsize=36, color='gray', alpha=0.28, rotation=25, ha='center', va='center', zorder=1000)  # 半透明斜字 | translucent slanted text

# ---------- 读结果 | reading results ----------
def read_runs(name):  # 读一个结果文件 -> {算法: [行]}，行 = (hit, evh, cps, evu, best, multi_frac, fbr) | read a result file -> {algorithm: rows}
    path = os.path.join(R, name); d = {}  # 路径与字典 | path and dict
    if not os.path.exists(path): MISSING.append(name); return d  # 缺文件 | missing
    with open(path, newline='') as f:  # 打开 | open
        for row in csv.reader(f):  # 逐行 | each row
            if len(row) < 19: continue  # 短行 | short row
            try: d.setdefault(row[0], []).append((int(row[5]), float(row[6]), [float(v) for v in row[12:19]], float(row[7]), float(row[8]), float(row[10]), int(row[32]) if len(row) >= 33 else -1))  # 存入 | store
            except ValueError: pass  # 表头等 | headers etc.
    return d  # 返回 | return
def one(name):  # 单算法文件 | single-algorithm file
    d = read_runs(name); return next(iter(d.values())) if d else []  # 唯一一项 | the only entry
def algo_name(name):  # 单算法文件中的算法名 | algorithm name in a single-algorithm file
    d = read_runs(name); return next(iter(d.keys())) if d else None  # 名 | name
def hits(runs): return sum(r[0] for r in runs)  # 命中数 | hits
def med(v): return statistics.median(v) if v else float('nan')  # 中位数 | median
def ert(runs):  # ERT | ERT
    s = sum(r[0] for r in runs); tot = sum(r[1] if r[0] else r[3] for r in runs); return tot / s if s else float('inf')  # 定义 | definition
def fmt_k(v, inf='$\\infty$'):  # 千为单位 | thousands
    if v != v or v == float('inf'): return inf  # 无穷 | infinite
    return f'{v/1000:.1f}' if v < 99950 else f'{v/1000:.0f}'  # 格式 | format
def cell(runs, n=50):  # 单元：命中数 (ERT 千) | cell: hits (ERT in thousands)
    if len(runs) < n: return '--'  # 不完整 | incomplete
    return f'{hits(runs)} ({fmt_k(ert(runs))})'  # 格式 | format
def run_stats(mode, fa, aa, fb, ab):  # 调用 stats3 | call stats3
    key = (mode, fa, aa, fb, ab)  # 缓存键 | cache key
    if key in CACHE: return CACHE[key]  # 命中缓存 | cached
    pa, pb = os.path.join(R, fa), os.path.join(R, fb)  # 路径 | paths
    if not (os.path.exists(pa) and os.path.exists(pb)): CACHE[key] = None; return None  # 缺 | missing
    out = subprocess.run([STATS3, mode, pa, aa, pb, ab], capture_output=True, text=True).stdout.strip()  # 运行 | run
    d = {}  # 解析 | parse
    for tok in out.split(','):  # 逐项 | each item
        if '=' in tok: k, v = tok.split('=', 1); d[k] = float(v)  # 键值 | key-value
    CACHE[key] = d if d else None; return CACHE[key]  # 返回 | return
def holm(ps):  # Holm 校正，返回校正后的 p 值 | Holm adjustment, returns adjusted p-values
    n = len(ps); order = sorted(range(n), key=lambda i: ps[i]); adj = [0.0] * n; cur = 0.0  # 排序 | sort
    for r, i in enumerate(order): v = min(1.0, (n - r) * ps[i]); cur = max(cur, v); adj[i] = cur  # 逐步 | step-down
    return adj  # 返回 | return
def rd_str(s, pct=True):  # 风险差与区间（百分点） | risk difference and interval (percentage points)
    if s is None: return '--'  # 缺 | missing
    return f'{100*s["rd_BminusA"]:+.0f} [{100*s["rd_lo"]:.0f}, {100*s["rd_hi"]:.0f}]'  # 格式 | format
def tmean_ci(vals):  # 均值与 95% t 区间（按设置聚类） | mean and 95% t-interval (clustered by setting)
    n = len(vals); m = sum(vals) / n; s = math.sqrt(sum((v - m) ** 2 for v in vals) / (n - 1)) / math.sqrt(n) if n > 1 else 0.0  # 统计量 | statistics
    from math import erf
    t = {2: 12.71, 3: 4.303, 4: 3.182, 5: 2.776, 6: 2.571, 8: 2.306, 10: 2.262, 12: 2.201, 18: 2.110, 24: 2.064, 36: 2.030, 48: 2.012, 96: 1.985}.get(n, 1.96 + 2.4 / max(n - 1, 1))  # t 临界值 | t critical value
    return m, m - t * s, m + t * s  # 返回 | return

# ---------- 1. 双漏斗族 | 1. double-funnel family ----------
fam = {}; fam_stats = {}  # 单元与检验 | cells and tests
for D in (10, 20, 30):  # 维数 | dimensions
    for dd in ('0.25', '0.5', '0.75', '1'):  # 深度差 | depth gap
        for mu in ('2.0', '2.5', '3.0'):  # 位置 | position
            k = f'fam_d{dd}_mu{mu}_D{D}.csv'; d = read_runs(k); fam[(dd, mu, D)] = d  # 读 | read
            if d.get('CUR-G') and d.get('MF-EDA') and len(d['MF-EDA']) >= 50: fam_stats[(dd, mu, D)] = run_stats('pair', k, 'CUR-G', k, 'MF-EDA')  # 配对检验 | paired test
if fam_stats:  # 写表 | write the table
    keys = list(fam_stats); padj = holm([fam_stats[k]['mcnemar_p'] for k in keys]); sig = {k for k, p in zip(keys, padj) if p < 0.05}  # Holm | Holm
    tot = {D: [0, 0, 0, 0] for D in (10, 20, 30)}; rds = []  # 合计、各设置风险差 | totals, per-setting risk differences
    with open(os.path.join(OUT, 'tab_funnel.tex'), 'w') as f:  # 写 | write
        f.write('% generated by make_v3.py from fam_d*_mu*_D*.csv (paired exact McNemar tests, Holm over the 36 settings; risk difference with Agresti-Min 95% interval)\n')  # 来源 | provenance
        f.write('\\begin{table*}[t]\\centering\\caption{Double-funnel family with depth gap $\\delta$ and global-funnel position $\\mu_1$, budget $10^4D$, 50 paired runs per setting (same initial populations): successful runs of CUR-G / \\ALG{}, and the risk difference \\ALG{}$-$CUR-G in percentage points with its 95\\% interval. $^\\dagger$: exact McNemar test significant at $0.05$ after Holm correction over the 36 settings.}\\label{tab:funnel}\n')  # 标题 | caption
        f.write('\\small\\setlength{\\tabcolsep}{4pt}\\begin{tabular}{cc ccc}\\toprule\n$\\delta$ & $\\mu_1$ & $D=10$ & $D=20$ & $D=30$\\\\\\midrule\n')  # 表头 | header
        for dd in ('0.25', '0.5', '0.75', '1'):  # 行 | rows
            for mu in ('2.0', '2.5', '3.0'):  # 行 | rows
                row = []  # 行 | row
                for D in (10, 20, 30):  # 列 | columns
                    s = fam_stats.get((dd, mu, D))  # 检验 | test
                    if s: row.append(f'{int(s["succA"])}\\,/\\,{int(s["succB"])}\\ {rd_str(s)}' + ('$^\\dagger$' if (dd, mu, D) in sig else '')); tot[D][0] += int(s['succA']); tot[D][1] += int(s['succB']); tot[D][2] += int(s['pairs']); tot[D][3] += 1; rds.append(s['rd_BminusA'])  # 单元 | cell
                    else: row.append('--')  # 缺 | missing
                f.write(f'{dd} & {mu} & ' + ' & '.join(row) + '\\\\\n')  # 写行 | write the row
        f.write('\\midrule total & & ' + ' & '.join(f'{tot[D][0]}\\,/\\,{tot[D][1]} of {tot[D][2]}' for D in (10, 20, 30)) + '\\\\\n\\bottomrule\\end{tabular}\\end{table*}\n')  # 合计 | totals
    m, lo, hi = tmean_ci(rds)  # 聚类均值 | clustered mean
    byd = {}  # 按深度差合计 | totals by depth gap
    for (dd, mu, D), st in fam_stats.items(): byd.setdefault(dd, [0, 0]); byd[dd][0] += int(st['succA']); byd[dd][1] += int(st['succB'])  # 累加 | accumulate
    NUM['fam_bydelta'] = byd  # 存 | store
    NUM['fam'] = {'curg': sum(t[0] for t in tot.values()), 'mf': sum(t[1] for t in tot.values()), 'runs': sum(t[2] for t in tot.values()), 'settings': len(keys), 'sig': len(sig), 'rd_mean': m, 'rd_lo': lo, 'rd_hi': hi, 'byD': {D: tot[D] for D in tot}, 'min_rd': min(rds), 'max_rd': max(rds)}  # 数字 | numbers

# ---------- 2. Lunacek G 型与对比算法 | 2. Lunacek G type and the comparison algorithms ----------
FNS = (('G1', 'G1 (single)'), ('G2L', 'G2-L (double, global wider)'), ('G2S', 'G2-S (double, global narrower)'))  # 函数 | functions
ALGS = [('CUR-G', 'CUR-G'), ('MF-EDA', '\\ALG{}'), ('AMaLGaM', 'AMaLGaM'), ('AMF2', '\\AMF{}\\,(v2)'), ('AMF3', '\\AMF{}'), ('CMA', 'CMA-ES'), ('IPOP', 'IPOP'), ('BIPOP', 'BIPOP'), ('CAM', 'CAMaLGaM-re'), ('HV1', 'HVEA-u'), ('HV0', 'HVEA-f')]  # 算法 | algorithms
OLD = os.environ.get('OLDRES', '')  # 旧结果目录（HillVallEA 复用） | old result directory (HillVallEA reused)
def read_hv(path):  # HillVallEA 输出 | HillVallEA output
    d = []  # 列表 | list
    if not path or not os.path.exists(path): return d  # 缺 | missing
    with open(path, newline='') as f:  # 打开 | open
        for row in csv.reader(f):  # 逐行 | each row
            if len(row) < 16: continue  # 短行 | short
            try: d.append((int(row[5]), float(row[6]), [float(v) for v in (row[12:19] if len(row) >= 19 else row[9:16])], float(row[7]), float(row[8]), 0.0, -1))  # 存 | store
            except ValueError: pass  # 表头 | header
    return d  # 返回 | return
cells = {}; files = {}  # 单元与文件名 | cells and file names
for mode in 'AB':  # 口径 | protocols
    for fn, _ in FNS:  # 函数 | functions
        for D in (10, 20, 30, 50):  # 维数 | dimensions
            t = f'lung{mode}_{fn}_D{D}'; h = read_runs(t + '_mf3.csv')  # 前缀与本程序 | prefix and our program
            d = {'CUR-G': h.get('CUR-G', []), 'MF-EDA': h.get('MF-EDA', []), 'AMaLGaM': one(t + '_ama.csv'), 'AMF2': one(t + '_amf2.csv'), 'AMF3': one(t + '_amf3.csv'), 'CMA': one(t + '_cma.csv'), 'IPOP': one(f'lung_{fn}_D{D}_ipop.csv'), 'BIPOP': one(f'lung_{fn}_D{D}_bipop.csv')}  # 各算法 | algorithms
            if D < 50: d['CAM'] = one(t + '_cam.csv')  # 重写版 | the rewrite
            if mode == 'B' and D < 50 and OLD: d['HV1'] = read_hv(os.path.join(OLD, t + '_hv1.csv')); d['HV0'] = read_hv(os.path.join(OLD, t + '_hv0.csv'))  # HillVallEA（旧结果，代码未变） | HillVallEA (old results, code unchanged)
            cells[(mode, fn, D)] = d; files[(mode, fn, D)] = t  # 存 | store
with open(os.path.join(OUT, 'tab_lung.tex'), 'w') as f:  # 主表 | main tables
    f.write('% generated by make_v3.py from lung{A,B}_*_D*_{mf3,ama,amf2,amf3,cma,cam}.csv, lung_*_D*_{ipop,bipop}.csv and the HillVallEA results\n')  # 来源 | provenance
    for mode, title in (('A', 'protocol A (no restart)'), ('B', 'protocol B (restart after collapse; the restart strategies of IPOP and BIPOP are their own)')):  # 两张表 | two tables
        algs = ALGS if mode == 'B' else ALGS[:9]  # 口径 A 无 HillVallEA | no HillVallEA under A
        f.write('\\begin{table*}[t]\\centering\\caption{Lunacek G-type funnels, %s: successful runs out of 50 (error $10^{-8}$ within $1.5\\times10^4D$ evaluations) and, in parentheses, the expected running time ERT in thousands of evaluations ($\\infty$ when no run succeeded). \\AMF{}\\,(v2) is the component of the first version of this paper on the same host; IPOP and BIPOP are the public CMA-ES with restarts%s. A dash marks a dimension at which the algorithm was not run.}\\label{tab:lung%s}\n' % (title, '; HVEA-u and HVEA-f are HillVallEA with its univariate and its full-covariance local optimiser' if mode == 'B' else '', mode))  # 标题 | caption
        f.write('\\scriptsize\\setlength{\\tabcolsep}{1.8pt}\\begin{tabular}{ll' + 'c' * len(algs) + '}\\toprule\n')  # 表头 | header
        f.write('Function & $D$ & ' + ' & '.join(n for _, n in algs) + '\\\\\\midrule\n')  # 列名 | columns
        for fn, name in FNS:  # 函数 | functions
            for D in (10, 20, 30, 50):  # 维数 | dimensions
                d = cells[(mode, fn, D)]  # 单元 | cell
                if len(d['MF-EDA']) < 50: continue  # 无完整数据 | incomplete
                f.write(f'{name if D == 10 else ""} & {D} & ' + ' & '.join(cell(d.get(k, [])) for k, _ in algs) + '\\\\\n')  # 写行 | write the row
            f.write('\\addlinespace\n')  # 行距 | spacing
        f.write('\\bottomrule\\end{tabular}\\end{table*}\n\n')  # 表尾 | footer
# 配对比较表 | paired-comparison table
pair_rows = []  # 行 | rows
for mode in 'AB':  # 口径 | protocols
    for fn, name in FNS:  # 函数 | functions
        for D in (10, 20, 30, 50):  # 维数 | dimensions
            t = files[(mode, fn, D)]  # 前缀 | prefix
            s1 = run_stats('pair', t + '_mf3.csv', 'CUR-G', t + '_mf3.csv', 'MF-EDA'); s2 = run_stats('pair', t + '_ama.csv', 'AMaLGaM', t + '_amf3.csv', 'AMaLGaM-MF3')  # 两对 | two pairs
            pair_rows.append((mode, fn, D, s1, s2))  # 存 | store
ok = [r for r in pair_rows if r[3] and r[4]]  # 完整行 | complete rows
if ok:  # 写表 | write
    p1 = holm([r[3]['mcnemar_p'] for r in ok]); p2 = holm([r[4]['mcnemar_p'] for r in ok])  # 两个族各自 Holm | Holm within each family
    with open(os.path.join(OUT, 'tab_lungpair.tex'), 'w') as f:  # 写 | write
        f.write('% generated by make_v3.py: paired comparisons on matched initial populations (exact McNemar with Holm over the 24 cells of each family; Agresti-Min 95% intervals; ERT ratio; geometric mean ratio of evaluations among runs where both succeeded with its 90% interval)\n')  # 来源 | provenance
        f.write('\\begin{table*}[t]\\centering\\caption{Paired comparisons of the component with its host on the Lunacek funnels (50 matched runs per cell): risk difference in percentage points [95\\% interval], ratio of the expected running times host/component, and the geometric mean ratio of the evaluations to the target, component/host, over the runs in which both succeeded [90\\% interval]. $^\\dagger$: exact McNemar test significant at $0.05$ after Holm correction over the 24 cells of the family. A dash: no ratio, because one of the two never reached the target (ERT ratio) or fewer than five runs succeeded for both (evaluation ratio).}\\label{tab:lungpair}\n')  # 标题 | caption
        f.write('\\footnotesize\\setlength{\\tabcolsep}{3pt}\\begin{tabular}{lll ccc ccc}\\toprule\n & & & \\multicolumn{3}{c}{\\ALG{} vs CUR-G} & \\multicolumn{3}{c}{\\AMF{} vs AMaLGaM}\\\\\\cmidrule(lr){4-6}\\cmidrule(lr){7-9}\nProt. & Function & $D$ & $\\Delta$ succ. & ERT ratio & eval. ratio & $\\Delta$ succ. & ERT ratio & eval. ratio\\\\\\midrule\n')  # 表头 | header
        for (mode, fn, D, s1, s2), q1, q2 in zip(ok, p1, p2):  # 行 | rows
            def er(s): return '--' if s['ERT_B'] == 0 or s['ERT_A'] == float('inf') or s['ERT_B'] == float('inf') else f'{s["ERT_A"]/s["ERT_B"]:.2f}'  # ERT 比 | ERT ratio
            def gr(s): return '--' if s['nboth'] < 5 else f'{s["gmr_BoverA"]:.2f} [{s["gmr_lo90"]:.2f}, {s["gmr_hi90"]:.2f}]'  # 评估比 | evaluation ratio
            f.write(f'{mode} & {fn.replace("G2S", "G2-S").replace("G2L", "G2-L")} & {D} & {rd_str(s1)}{"$^\\dagger$" if q1 < 0.05 else ""} & {er(s1)} & {gr(s1)} & {rd_str(s2)}{"$^\\dagger$" if q2 < 0.05 else ""} & {er(s2)} & {gr(s2)}\\\\\n')  # 写行 | write
        f.write('\\bottomrule\\end{tabular}\\end{table*}\n')  # 表尾 | footer
    NUM['lungpair'] = {f'{m}_{fn}_D{D}': {'mf': s1, 'amf': s2} for (m, fn, D, s1, s2) in ok}  # 数字 | numbers
for mode in 'AB':  # 正文数字 | in-text numbers
    for fn, _ in FNS:
        for D in (10, 20, 30, 50):
            for k, runs in cells[(mode, fn, D)].items():
                if runs: NUM[f'{mode}_{fn}_D{D}_{k}'] = {'hits': hits(runs), 'n': len(runs), 'ert': ert(runs), 'med': med([r[1] for r in runs if r[0]]), 'fin': med([r[4] for r in runs])}  # 命中、ERT、中位 | hits, ERT, medians

nl = [r[5] for mode in 'AB' for fn in ('G1', 'G2L') for D in (10, 20, 30, 50) for r in cells[(mode, fn, D)]['MF-EDA']]  # G1 与 G2-L 上的双隶属函数代比例 | two-MF generation share on G1 and G2-L
if nl: NUM['noloss_frac2'] = 100 * statistics.mean(nl)  # 数字 | numbers
# ---------- 3. 图：误差随预算（G2-S，口径 A） | 3. figure: error against budget (G2-S, protocol A) ----------
STY = {'CUR-G': ('tab:gray', 's', '--'), 'MF-EDA': ('tab:red', 'o', '-'), 'AMaLGaM': ('tab:blue', '^', '--'), 'AMF3': ('tab:purple', 'v', '-'), 'CMA': ('tab:green', 'd', ':'), 'BIPOP': ('tab:olive', 'x', ':')}  # 样式 | styles
LBL = {'CUR-G': 'CUR-G', 'MF-EDA': 'MF-EDA', 'AMaLGaM': 'AMaLGaM', 'AMF3': 'AMaLGaM-MF', 'CMA': 'CMA-ES', 'BIPOP': 'BIPOP-CMA-ES'}  # 标签 | labels
fig, axes = plt.subplots(1, 3, figsize=(7.2, 2.6), sharey=True)  # 三面板 | three panels
for j, D in enumerate((10, 20, 30)):  # 维数 | dimensions
    ax = axes[j]; d = cells[('A', 'G2S', D)]  # 面板 | panel
    for key in STY:  # 算法 | algorithms
        if not d.get(key): continue  # 无数据 | no data
        m = [max(med([r[2][k] for r in d[key]]), 1e-11) for k in range(7)]  # 中位误差 | median error
        c, mk, ls = STY[key]; ax.plot([p * 100 for p in CPF], m, color=c, marker=mk, linestyle=ls, label=LBL[key], markersize=4, linewidth=1.1)  # 画 | plot
    ax.set_yscale('log'); ax.set_xscale('log'); ax.set_ylim(5e-12, 2e2); ax.set_title(f'G2-S, $D={D}$', fontsize=9); ax.grid(True, alpha=0.3); ax.set_xlabel('budget used (%)', fontsize=8); ax.tick_params(labelsize=7)  # 坐标 | axes
axes[0].set_ylabel('median best-so-far error', fontsize=8); axes[0].legend(fontsize=6, loc='lower left')  # 图例 | legend
fig.tight_layout(); wm(fig); fig.savefig(os.path.join(FIG, 'fig_g2s_curves.pdf')); plt.close(fig)  # 存 | save

# ---------- 3b. 图：成功率随预算（G2-S，口径 A） | 3b. figure: success against budget (G2-S, protocol A) ----------
fig, axes = plt.subplots(1, 3, figsize=(7.2, 2.4), sharey=True)  # 三面板 | three panels
for j, D in enumerate((10, 20, 30)):  # 维数 | dimensions
    ax = axes[j]; d = cells[('A', 'G2S', D)]; B = 15000.0 * D  # 面板与预算 | panel and budget
    for key in STY:  # 算法 | algorithms
        runs = d.get(key)
        if not runs: continue  # 无数据 | no data
        xs = [B * g / 200.0 for g in range(1, 201)]; ys = [sum(1 for r in runs if r[0] and r[1] <= b) / len(runs) for b in xs]  # 成功率 | success fraction
        c, mk, ls = STY[key]; ax.plot([x / B * 100 for x in xs], ys, color=c, linestyle=ls, label=LBL[key], linewidth=1.2)  # 画 | plot
    ax.set_xscale('log'); ax.set_ylim(0, 1.02); ax.set_title(f'G2-S, $D={D}$', fontsize=9); ax.grid(True, alpha=0.3); ax.set_xlabel('budget used (%)', fontsize=8); ax.tick_params(labelsize=7)  # 坐标 | axes
axes[0].set_ylabel('fraction of runs at the target', fontsize=8); axes[0].legend(fontsize=6, loc='upper left')  # 图例 | legend
fig.tight_layout(); wm(fig); fig.savefig(os.path.join(FIG, 'fig_succ.pdf')); plt.close(fig)  # 存 | save

# ---------- 4. 消融 | 4. ablation ----------
ABL = [('full', '\\ALG{} (union, width shares, soft)', None), ('alloc', None, None),
       ('2', 'fitted weights $\\hat\\pi_j$ (head count), soft', 'abl2'), ('10', 'fitted weights, hard', 'abl10'),
       ('4', 'equal shares, soft', 'abl4'), ('12', 'equal shares, hard', 'abl12'),
       ('128', 'width-weighted mixture (sum), soft', 'abl128'), ('136', 'width-weighted mixture, hard', 'abl136'),
       ('1024', 'fitted weights floored at $1/4$, soft', 'abl1024'), ('1032', 'fitted weights floored at $1/4$, hard', 'abl1032'),
       ('8', 'union, hard assignment', 'abl8'),
       ('det', None, None),
       ('1', 'principal directions only (no two-means direction)', 'abl1'), ('256', DIPLAB, 'abl256'), ('512', 'rank weights in the detector', 'abl512'),
       ('16', 'diagonal local Gaussians (no correlations)', 'abl16'), ('32', 'no cap of $\\alpha$ at the sampling scale', 'abl32'), ('64', 'single-start EM, 40 iterations', 'abl64')]  # 变体 | variants
ABLD = (10, 20, 30, 50) if V32 else (10, 20, 30)  # 消融的维数（3.2 版加 D=50 的三行） | dimensions of the ablation (version 3.2 adds three rows at D=50)
abl_rows = []  # 行 | rows
for key, label, pre in ABL:  # 变体 | variants
    if label is None: abl_rows.append((key, None, None)); continue  # 分组标题 | group header
    row = []  # 行 | row
    for D in ABLD:  # 维数 | dimensions
        full = f'lungA_G2S_D{D}_mf3.csv'  # 完整方法 | full method
        if key == 'full': runs = read_runs(full).get('MF-EDA', []); row.append((runs, None))  # 完整 | full
        else: runs = read_runs(f'{pre}_G2S_D{D}.csv').get('MF-EDA', []); s = run_stats('pair', full, 'MF-EDA', f'{pre}_G2S_D{D}.csv', 'MF-EDA') if runs else None; row.append((runs, s))  # 变体与配对检验 | variant and paired test
    abl_rows.append((key, label, row))  # 存 | store
tests = [(i, j, r[2][j][1]) for i, r in enumerate(abl_rows) if r[1] for j in range(len(ABLD)) if r[2][j][1]]  # 全部检验 | all tests
if tests:  # 写表 | write
    padj = holm([t[2]['mcnemar_p'] for t in tests]); sigset = {(i, j) for (i, j, _), p in zip(tests, padj) if p < 0.05}  # Holm | Holm
    with open(os.path.join(OUT, 'tab_abl.tex'), 'w') as f:  # 写 | write
        f.write('% generated by make_v3.py from lungA_G2S_D*_mf3.csv and abl*_G2S_D*.csv (paired exact McNemar against the full method, Holm over all variant-by-dimension tests)\n')  # 来源 | provenance
        f.write('\\begin{table*}[t]\\centering\\caption{Ablation on G2-S, protocol A, 50 paired runs per cell (same initial populations and random streams as the full method; the detector, the fitted components and the budget are the same in every row, only the named element changes): successful runs (ERT in thousands) and the risk difference variant$-$full in percentage points with its 95\\% interval. $^\\dagger$: exact McNemar test significant at $0.05$ after Holm correction over all ' + str(len(tests)) + ' tests. The first block crosses the rule by which the two membership functions are composed with the assignment (soft membership degrees, or hard labels given by the larger membership degree); the second block changes one element of the detector or of the local model.}\\label{tab:abl}\n')  # 标题 | caption
        nd = len(ABLD); f.write('\\footnotesize\\setlength{\\tabcolsep}{3pt}\\begin{tabular}{l ' + 'c' * nd + ' ' + 'c' * nd + '}\\toprule\n & \\multicolumn{%d}{c}{successes (ERT)} & \\multicolumn{%d}{c}{$\\Delta$ successes vs full}\\\\\\cmidrule(lr){2-%d}\\cmidrule(lr){%d-%d}\nVariant & ' % (nd, nd, nd + 1, nd + 2, 2 * nd + 1) + ' & '.join(f'$D={D}$' for D in ABLD) + ' & ' + ' & '.join(f'$D={D}$' for D in ABLD) + '\\\\\\midrule\n')  # 表头 | header
        for i, (key, label, row) in enumerate(abl_rows):  # 行 | rows
            if label is None: f.write('\\multicolumn{%d}{l}{\\emph{%s}}\\\\\n' % (2 * len(ABLD) + 1, 'Composition rule $\\times$ assignment' if key == 'alloc' else 'Detector and local model')); continue  # 分组 | group
            f.write(label + ' & ' + ' & '.join(cell(r[0]) for r in row) + ' & ' + ' & '.join((rd_str(r[1]) + ('$^\\dagger$' if (i, j) in sigset else '')) if r[1] else ('--' if key != 'full' else '') for j, r in enumerate(row)) + '\\\\\n')  # 写行 | write
        f.write('\\bottomrule\\end{tabular}\\end{table*}\n')  # 表尾 | footer
    NUM['abl'] = {r[0]: [(hits(c[0]), len(c[0]), ert(c[0]), c[1]) for c in r[2]] for r in abl_rows if r[1]}  # 数字 | numbers
    if V32: NUM['abl50'] = {r[0]: (hits(r[2][3][0]), len(r[2][3][0])) for r in abl_rows if r[1] and len(r[2]) > 3 and r[2][3][0]}  # D=50 的成功数 | successes at D=50
# 第二块消融：劣势期更长的设置（宽度扫描与 δ=0.25 的双漏斗族，D=20）上比较取并、拟合权重与等份额 | second ablation block: union, fitted weights and equal shares where the phase of disadvantage lasts longer (width sweep and the δ=0.25 family, D=20)
ABLX = [('sweep', '0.8', 'sweep_s0.8_D20_mf3.csv', '$s_2=0.8$'), ('sweep', '0.7', 'sweep_s0.7_D20_mf3.csv', '$s_2=0.7$'), ('sweep', '0.6', 'sweep_s0.6_D20_mf3.csv', '$s_2=0.6$'),
        ('fam', '2.0', 'fam_d0.25_mu2.0_D20.csv', '$\\mu_1=2$'), ('fam', '2.5', 'fam_d0.25_mu2.5_D20.csv', '$\\mu_1=2.5$'), ('fam', '3.0', 'fam_d0.25_mu3.0_D20.csv', '$\\mu_1=3$')]  # 设置 | settings
ablx_rows = []  # 行 | rows
for kind, v, full, label in ABLX:  # 每个设置 | each setting
    f2 = f'sweepabl2_s{v}_D20.csv' if kind == 'sweep' else f'famabl2_d0.25_mu{v}_D20.csv'; f4 = f2.replace('abl2', 'abl4')  # 拟合权重与等份额的文件 | files of fitted weights and equal shares
    cg = read_runs(full).get('CUR-G', []); fu = read_runs(full).get('MF-EDA', []); r2 = read_runs(f2).get('MF-EDA', []); r4 = read_runs(f4).get('MF-EDA', [])  # 读 | read
    s2 = run_stats('pair', full, 'MF-EDA', f2, 'MF-EDA') if r2 else None; s4 = run_stats('pair', full, 'MF-EDA', f4, 'MF-EDA') if r4 else None  # 配对检验 | paired tests
    if fu: ablx_rows.append((label, cg, fu, r2, s2, r4, s4))  # 存 | store
if ablx_rows and any(r[3] for r in ablx_rows):  # 写表 | write
    tx = [(i, k, r[4] if k == 2 else r[6]) for i, r in enumerate(ablx_rows) for k in (2, 4) if (r[4] if k == 2 else r[6])]  # 检验 | tests
    padj = holm([t[2]['mcnemar_p'] for t in tx]); sigx = {(i, k) for (i, k, _), p in zip(tx, padj) if p < 0.05}  # Holm | Holm
    with open(os.path.join(OUT, 'tab_ablx.tex'), 'w') as f:  # 写 | write
        f.write('% generated by make_v3.py from sweep_s*_D20_mf3.csv, fam_d0.25_mu*_D20.csv, sweepabl{2,4}_*.csv and famabl{2,4}_*.csv (paired exact McNemar against the union, Holm over the 12 tests)\n')  # 来源 | provenance
        f.write('\\begin{table}[t]\\centering\\caption{Composition rules where the phase of disadvantage lasts longer: the width sweep of Fig.~\\ref{fig:sweep} and the $\\delta=0.25$ settings of Table~\\ref{tab:funnel}, $D=20$, protocol A, 50 paired runs per cell. Successes (ERT in thousands) of CUR-G, of \\ALG{} (union) and of the variants with fitted weights (head count) and with equal shares, and the difference in successes of each variant against the union with its 95\\% interval; $\\dagger$: exact McNemar test significant at 0.05 after Holm correction over the 12 tests.}\\label{tab:ablx}\n')  # 标题 | caption
        f.write('\\scriptsize\\setlength{\\tabcolsep}{2.5pt}\\begin{tabular}{@{}l cc cc cc@{}}\\toprule\n & & & \\multicolumn{2}{c}{fitted weights} & \\multicolumn{2}{c}{equal shares}\\\\\\cmidrule(lr){4-5}\\cmidrule(lr){6-7}\nSetting & CUR-G & union & succ. (ERT) & $\\Delta$ vs union & succ. (ERT) & $\\Delta$ vs union\\\\\\midrule\n')  # 表头 | header
        for i, (label, cg, fu, r2, s2, r4, s4) in enumerate(ablx_rows):  # 行 | rows
            if i == 0: f.write('\\multicolumn{7}{@{}l}{\\emph{G2-S, width ratio $s_2$ (Fig.~\\ref{fig:sweep})}}\\\\\n')  # 分组：宽度扫描 | group: width sweep
            if i == 3: f.write('\\multicolumn{7}{@{}l}{\\emph{double-funnel family, $\\delta=0.25$ (Table~\\ref{tab:funnel})}}\\\\\n')  # 分组：双漏斗族 | group: family
            f.write(label + ' & ' + cell(cg) + ' & ' + cell(fu) + ' & ' + cell(r2) + ' & ' + (rd_str(s2) + ('$^\\dagger$' if (i, 2) in sigx else '') if s2 else '--') + ' & ' + cell(r4) + ' & ' + (rd_str(s4) + ('$^\\dagger$' if (i, 4) in sigx else '') if s4 else '--') + '\\\\\n')  # 写行 | write row
        f.write('\\bottomrule\\end{tabular}\\end{table}\n')  # 表尾 | footer
    NUM['ablx'] = [(label, hits(cg), hits(fu), hits(r2) if r2 else None, s2, hits(r4) if r4 else None, s4) for label, cg, fu, r2, s2, r4, s4 in ablx_rows]  # 数字 | numbers
# G1 上的误报代价 | false-positive cost on G1
g1rows = []  # 行 | rows
for key, label, pre in (('full', '\\ALG{} (full)', None), ('1', 'principal directions only', 'abl1'), ('256', DIPLAB, 'abl256'), ('512', 'rank weights in the detector', 'abl512'), ('16', 'diagonal local Gaussians', 'abl16')):  # 变体 | variants
    row = []  # 行 | row
    for D in (10, 20, 30):  # 维数 | dimensions
        full = f'lungA_G1_D{D}_mf3.csv'; fn = full if key == 'full' else f'{pre}_G1_D{D}.csv'  # 文件 | files
        runs = read_runs(fn).get('MF-EDA', []); base = read_runs(full).get('CUR-G', [])  # 变体与基线 | variant and baseline
        s = run_stats('pair', full, 'CUR-G', fn, 'MF-EDA') if runs and base else None  # 与 CUR-G 配对 | paired with CUR-G
        row.append((runs, s))  # 存 | store
    g1rows.append((label, row))  # 存 | store
if any(r[0] for row in g1rows for r in row[1]):  # 写表 | write
    with open(os.path.join(OUT, 'tab_ablg1.tex'), 'w') as f:  # 写 | write
        f.write('% generated by make_v3.py from lungA_G1_D*_mf3.csv and abl{1,256,512,16}_G1_D*.csv\n')  # 来源 | provenance
        f.write('\\begin{table*}[t]\\centering\\caption{Cost of false positives on the single funnel G1, protocol A: share of generations with two membership functions (\\%), and the geometric mean ratio of the evaluations to the target against CUR-G over the paired runs [90\\% interval].}\\label{tab:ablg1}\n')  # 标题 | caption
        f.write('\\footnotesize\\setlength{\\tabcolsep}{3pt}\\begin{tabular}{l ccc ccc}\\toprule\n & \\multicolumn{3}{c}{two-MF generations (\\%)} & \\multicolumn{3}{c}{evaluation ratio vs CUR-G}\\\\\\cmidrule(lr){2-4}\\cmidrule(lr){5-7}\nVariant & $D=10$ & $D=20$ & $D=30$ & $D=10$ & $D=20$ & $D=30$\\\\\\midrule\n')  # 表头 | header
        for label, row in g1rows:  # 行 | rows
            f.write(label + ' & ' + ' & '.join(f'{100*statistics.mean(r[5] for r in c[0]):.1f}' if c[0] else '--' for c in row) + ' & ' + ' & '.join(f'{c[1]["gmr_BoverA"]:.3f} [{c[1]["gmr_lo90"]:.3f}, {c[1]["gmr_hi90"]:.3f}]' if c[1] and c[1]['nboth'] >= 5 else '--' for c in row) + '\\\\\n')  # 写行 | write
        f.write('\\bottomrule\\end{tabular}\\end{table*}\n')  # 表尾 | footer
    NUM['ablg1'] = {label: [(100 * statistics.mean(r[5] for r in c[0]) if c[0] else None, c[1]) for c in row] for label, row in g1rows}  # 数字 | numbers

# ---------- 5. 旋转、病态、各自旋转 | 5. rotated, ill-conditioned, separately rotated ----------
rot_rows = []  # 行 | rows
for D in (10, 20):  # 维数 | dimensions
    for cond in ('1', '10', '100'):  # 条件数 | condition number
        for rot2 in ('0', '1'):  # 各自旋转 | separate rotation
            b = f'rot_c{cond}_r{rot2}_G2S_D{D}'; h = read_runs(b + '_mf3.csv'); e = read_runs(b + '_eig.csv')  # 读 | read
            d = {'CUR-G': h.get('CUR-G', []), 'MF-EDA': h.get('MF-EDA', []), 'EIG': e.get('MF-EDA', []), 'AMaLGaM': one(b + '_ama.csv'), 'AMF3': one(b + '_amf3.csv'), 'CMA': one(b + '_cma.csv'), 'BIPOP': one(b + '_bipop.csv')}  # 算法 | algorithms
            s = run_stats('pair', b + '_mf3.csv', 'CUR-G', b + '_mf3.csv', 'MF-EDA') if d['MF-EDA'] else None  # 配对 | paired
            s2 = run_stats('pair', b + '_eig.csv', 'MF-EDA', b + '_mf3.csv', 'MF-EDA') if d['MF-EDA'] and d['EIG'] else None  # 两均值方向的作用 | effect of the two-means direction
            rot_rows.append((D, cond, rot2, d, s, s2))  # 存 | store
if any(r[3]['MF-EDA'] for r in rot_rows):  # 写表 | write
    with open(os.path.join(OUT, 'tab_rot.tex'), 'w') as f:  # 写 | write
        f.write('% generated by make_v3.py from rot_c*_r*_G2S_D*_{mf3,eig,ama,amf3,cma,bipop}.csv\n')  # 来源 | provenance
        f.write('\\begin{table*}[t]\\centering\\caption{Rotated and ill-conditioned double funnels (G2-S structure, protocol A, 50 runs): $\\kappa$ is the condition number of each funnel, and the second funnel is rotated with the same matrix as the first (same) or with its own (own). Successful runs (ERT in thousands); \\ALG{}-ax is \\ALG{} restricted to the principal directions.}\\label{tab:rot}\n')  # 标题 | caption
        f.write('\\footnotesize\\setlength{\\tabcolsep}{3pt}\\begin{tabular}{lll ccccccc}\\toprule\n$D$ & $\\kappa$ & rotation & CUR-G & \\ALG{} & \\ALG{}-ax & AMaLGaM & \\AMF{} & CMA-ES & BIPOP-CMA-ES\\\\\\midrule\n')  # 表头 | header
        for D, cond, rot2, d, s, s2 in rot_rows:  # 行 | rows
            f.write(f'{D} & {cond} & {"own" if rot2 == "1" else "same"} & ' + ' & '.join(cell(d[k]) for k in ('CUR-G', 'MF-EDA', 'EIG', 'AMaLGaM', 'AMF3', 'CMA', 'BIPOP')) + '\\\\\n')  # 写行 | write
        f.write('\\bottomrule\\end{tabular}\\end{table*}\n')  # 表尾 | footer
    NUM['rot'] = [(D, cond, rot2, {k: (hits(v), len(v), ert(v)) for k, v in d.items() if v}, s, s2) for D, cond, rot2, d, s, s2 in rot_rows]  # 数字 | numbers
    NUM['rotdiag'] = {f'D{D}_c{cond}_r{rot2}': (100 * statistics.mean(r[5] for r in d['MF-EDA']), sum(1 for r in d['MF-EDA'] if r[5] > 0), sum(1 for r in d['MF-EDA'] if not r[0]), sum(1 for r in d['MF-EDA'] if not r[0] and r[6] == 0)) for D, cond, rot2, d, s, s2 in rot_rows if d['MF-EDA']}  # MF-EDA 的诊断：有两个隶属函数的代的平均比例（%）、打开过第二个函数的运行数、失败运行数、失败且终点在较宽漏斗的运行数 | diagnostics of MF-EDA: mean share of generations with two membership functions (%), runs that opened a second function, failed runs, failed runs ending in the wider funnel
# G1 旋转（误报） | rotated G1 (false positives)
NUM['rotg1'] = {}  # 数字 | numbers
for D in (10, 20):  # 维数 | dimensions
    for cond in ('1', '10', '100'):  # 条件数 | condition number
        h = read_runs(f'rot_c{cond}_r0_G1_D{D}_mf3.csv')  # 读 | read
        if h.get('MF-EDA'): NUM['rotg1'][f'c{cond}_D{D}'] = (hits(h['CUR-G']), hits(h['MF-EDA']), 100 * statistics.mean(r[5] for r in h['MF-EDA']), ert(h['CUR-G']), ert(h['MF-EDA']))  # 命中与双隶属函数比例 | hits and two-MF share

# ---------- 6. 粗糙双漏斗 | 6. rough double funnel ----------
rough_rows = []  # 行 | rows
for A in ('1', '10'):  # 幅度 | amplitude
    for D in (10, 20):  # 维数 | dimensions
        for mode in 'AB':  # 口径 | protocols
            b = f'rough_A{A}_G2S_D{D}_{mode}'; h = read_runs(b + '_mf3.csv')  # 读 | read
            d = {'CUR-G': h.get('CUR-G', []), 'MF-EDA': h.get('MF-EDA', []), 'AMaLGaM': one(b + '_ama.csv'), 'AMF3': one(b + '_amf3.csv'), 'CMA': one(b + '_cma.csv'), 'CAM': one(b + '_cam.csv'), 'IPOP': one(f'rough_A{A}_G2S_D{D}_ipop.csv'), 'BIPOP': one(f'rough_A{A}_G2S_D{D}_bipop.csv')}  # 算法 | algorithms
            rough_rows.append((A, D, mode, d))  # 存 | store
if any(r[3]['MF-EDA'] for r in rough_rows):  # 写表 | write
    def rcell(runs):  # 粗糙函数单元：命中数 / 终点在全局漏斗的次数 / 最终误差中位数 | cell: hits / runs ending in the global funnel / median final error
        if len(runs) < 50: return '--'  # 不完整 | incomplete
        inA = sum(1 for r in runs if r[6] == 1) if runs[0][6] >= 0 else sum(1 for r in runs if r[4] < 0.5 * 10)  # 全局漏斗 | global funnel
        return f'{hits(runs)} / {inA} / {med([r[4] for r in runs]):.2g}'  # 格式 | format
    with open(os.path.join(OUT, 'tab_rough.tex'), 'w') as f:  # 写 | write
        f.write('% generated by make_v3.py from rough_A*_G2S_D*_{A,B}_*.csv; the funnel of the final best point is the branch of Eq. (1) active there (column 33 of mfeda3; for the other programs: final error below w2 D/2)\n')  # 来源 | provenance
        f.write('\\begin{table*}[t]\\centering\\caption{Rough double funnels, Lunacek F type with cosine amplitude $A$ (G2-S structure), 50 runs: successful runs at $10^{-8}$ / runs whose final best point lies in the global funnel / median final error.}\\label{tab:rough}\n')  # 标题 | caption
        f.write('\\scriptsize\\setlength{\\tabcolsep}{2.5pt}\\begin{tabular}{lll cccccccc}\\toprule\n$A$ & $D$ & Prot. & CUR-G & \\ALG{} & AMaLGaM & \\AMF{} & CMA-ES & CAMaLGaM-re & IPOP & BIPOP\\\\\\midrule\n')  # 表头 | header
        for A, D, mode, d in rough_rows:  # 行 | rows
            f.write(f'{A} & {D} & {mode} & ' + ' & '.join(rcell(d[k]) for k in ('CUR-G', 'MF-EDA', 'AMaLGaM', 'AMF3', 'CMA', 'CAM', 'IPOP', 'BIPOP')) + '\\\\\n')  # 写行 | write
        f.write('\\bottomrule\\end{tabular}\\end{table*}\n')  # 表尾 | footer
    NUM['rough'] = [(A, D, mode, {k: (hits(v), len(v), sum(1 for r in v if r[6] == 1), med([r[4] for r in v])) for k, v in d.items() if v}) for A, D, mode, d in rough_rows]  # 数字 | numbers
NUM['roughg1'] = {}  # 粗糙单漏斗 | rough single funnel
for A in ('1', '10'):  # 幅度 | amplitude
    for D in (10, 20):  # 维数 | dimensions
        h = read_runs(f'rough_A{A}_G1_D{D}_A_mf3.csv')  # 读 | read
        if h.get('MF-EDA'): NUM['roughg1'][f'A{A}_D{D}'] = (hits(h['CUR-G']), hits(h['MF-EDA']), 100 * statistics.mean(r[5] for r in h['MF-EDA']), med([r[4] for r in h['CUR-G']]), med([r[4] for r in h['MF-EDA']]))  # 数字 | numbers

# ---------- 7. COCO 的 BBOB f1-f24 | 7. COCO BBOB f1-f24 ----------
bb = {}  # (f, D) -> 结果 | results
for D in (2, 5, 10, 20):  # 维数 | dimensions
    for fid in range(1, 25):  # 函数 | functions
        h = read_runs(f'bbob_f{fid}_D{D}_mf3.csv'); b = one(f'bbob_f{fid}_D{D}_bipop.csv')  # 读 | read
        if h.get('MF-EDA'): bb[(fid, D)] = {'CUR-G': h['CUR-G'], 'MF-EDA': h['MF-EDA'], 'BIPOP': b}  # 存 | store
if bb:  # 写表与图 | write table and figure
    def srp(x, y):  # 配对符号秩（最终误差，对数） | paired signed-rank on the final errors
        import itertools
        d = [math.log10(max(a, 1e-12)) - math.log10(max(b_, 1e-12)) for a, b_ in zip(x, y) if a != b_]  # 非零差 | non-zero differences
        if len(d) < 6: return 1.0, 0  # 太少 | too few
        rk = sorted(range(len(d)), key=lambda i: abs(d[i])); ranks = [0.0] * len(d); i = 0  # 秩 | ranks
        while i < len(d):  # 结 | ties
            j = i
            while j < len(d) and abs(d[rk[j]]) == abs(d[rk[i]]): j += 1
            for k in range(i, j): ranks[rk[k]] = 0.5 * (i + 1 + j)
            i = j
        Wp = sum(r for r, v in zip(ranks, d) if v > 0); m = len(d); mu = m * (m + 1) / 4.0; var = m * (m + 1) * (2 * m + 1) / 24.0  # 统计量 | statistics
        z = max(abs(Wp - mu) - 0.5, 0.0) / math.sqrt(var); p = math.erfc(z / math.sqrt(2))  # p 值 | p-value
        return p, (1 if Wp < mu else -1)  # 1：第二个误差更小 | 1: the second has smaller errors
    res = {}; ps = []  # 结果 | results
    for (fid, D), d in bb.items():  # 每个函数 | each function
        p, dr = srp([r[4] for r in d['CUR-G']], [r[4] for r in d['MF-EDA']]); res[(fid, D)] = (p, dr); ps.append(((fid, D), p))  # 检验 | test
    adj = holm([p for _, p in ps]); sig = {k for (k, _), q in zip(ps, adj) if q < 0.05}  # Holm（全部 96 个）| Holm over all 96
    with open(os.path.join(OUT, 'tab_bbob.tex'), 'w') as f:  # 写 | write
        f.write('% generated by make_v3.py from bbob_f*_D*_{mf3,bipop}.csv (COCO, instances ' + ('31-45' if V32 else '16-30') + '; paired signed-rank on the final error with Holm over the 96 function-dimension pairs)\n')  # 来源 | provenance
        f.write('\\begin{table}[t]\\centering\\caption{BBOB $f_1$--$f_{24}$ through the official COCO code (instances ' + ('31--45' if V32 else '16--30') + ', one run per instance, budget $10^4D$), \\ALG{} against CUR-G on matched initial populations: successful runs \\ALG{}/CUR-G/BIPOP-CMA-ES, and the paired signed-rank test on the final best-so-far error ($+$: \\ALG{} smaller, $-$: larger, blank: not significant at $0.05$ after Holm correction over the 96 pairs).}\\label{tab:bbob}\n')  # 标题 | caption
        f.write('\\scriptsize\\setlength{\\tabcolsep}{2pt}\\begin{tabular}{l cccc}\\toprule\n$f$ & $D=2$ & $D=5$ & $D=10$ & $D=20$\\\\\\midrule\n')  # 表头 | header
        for fid in range(1, 25):  # 函数 | functions
            row = []  # 行 | row
            for D in (2, 5, 10, 20):  # 维数 | dimensions
                d = bb.get((fid, D))  # 数据 | data
                if not d: row.append('--'); continue  # 缺 | missing
                mark = ('$^{+}$' if res[(fid, D)][1] == 1 else '$^{-}$') if (fid, D) in sig else ''  # 标记 | mark
                row.append(f'{hits(d["MF-EDA"])}/{hits(d["CUR-G"])}/{hits(d["BIPOP"]) if d["BIPOP"] else "--"}{mark}')  # 单元 | cell
            f.write(f'$f_{{{fid}}}$ & ' + ' & '.join(row) + '\\\\\n')  # 写行 | write
            if fid in (5, 9, 14, 19): f.write('\\addlinespace\n')  # 分组 | groups
        f.write('\\bottomrule\\end{tabular}\\end{table}\n')  # 表尾 | footer
    wins = sum(1 for k in sig if res[k][1] == 1); losses = sum(1 for k in sig if res[k][1] == -1)  # 胜负 | wins and losses
    NUM['bbob'] = {'pairs': len(bb), 'wins': wins, 'losses': losses, 'ties': len(bb) - wins - losses, 'mf': sum(hits(d['MF-EDA']) for d in bb.values()), 'curg': sum(hits(d['CUR-G']) for d in bb.values()), 'bipop': sum(hits(d['BIPOP']) for d in bb.values() if d['BIPOP']), 'sig': sorted((k, res[k][1]) for k in sig), 'f24': {D: (hits(bb[(24, D)]['CUR-G']), hits(bb[(24, D)]['MF-EDA']), med([r[4] for r in bb[(24, D)]['CUR-G']]), med([r[4] for r in bb[(24, D)]['MF-EDA']]), hits(bb[(24, D)]['BIPOP']) if bb[(24, D)]['BIPOP'] else None, med([r[4] for r in bb[(24, D)]['BIPOP']]) if bb[(24, D)]['BIPOP'] else None) for D in (2, 5, 10, 20) if (24, D) in bb}}  # 数字 | numbers
    # ECDF 图：目标×检查点 | ECDF figure: targets by checkpoint
    TG = [1e2, 1e1, 1e0, 1e-1, 1e-2, 1e-4, 1e-6, 1e-8]  # 目标 | targets
    fig, axes = plt.subplots(1, 4, figsize=(7.2, 2.2), sharey=True)  # 四面板 | four panels
    for j, D in enumerate((2, 5, 10, 20)):  # 维数 | dimensions
        ax = axes[j]  # 面板 | panel
        for key, (c, mk, ls) in (('CUR-G', STY['CUR-G']), ('MF-EDA', STY['MF-EDA']), ('BIPOP', STY['BIPOP'])):  # 算法 | algorithms
            ys = []  # 比例 | fractions
            for k in range(7):  # 检查点 | checkpoints
                tot = 0; got = 0  # 计数 | counts
                for fid in range(1, 25):  # 函数 | functions
                    d = bb.get((fid, D))  # 数据 | data
                    if not d or not d[key]: continue  # 缺 | missing
                    for r in d[key]:  # 运行 | runs
                        for tg in TG: tot += 1; got += (r[2][k] <= tg)  # 目标到达 | targets reached
                ys.append(got / tot if tot else float('nan'))  # 比例 | fraction
            ax.plot([p * 100 for p in CPF], ys, color=c, marker=mk, linestyle=ls, label=LBL[key], markersize=4, linewidth=1.1)  # 画 | plot
        ax.set_xscale('log'); ax.set_ylim(0, 1); ax.set_title(f'$D={D}$', fontsize=9); ax.grid(True, alpha=0.3); ax.set_xlabel('budget used (%)', fontsize=8); ax.tick_params(labelsize=7)  # 坐标 | axes
    axes[0].set_ylabel('fraction of (run, target) pairs solved', fontsize=7); axes[0].legend(fontsize=6, loc='upper left')  # 图例 | legend
    fig.tight_layout(); wm(fig); fig.savefig(os.path.join(FIG, 'fig_bbob_ecdf.pdf')); plt.close(fig)  # 存 | save

# ---------- 8. 宽度扫描（图） | 8. width sweep (figure) ----------
S2 = ['1.0', '0.95', '0.87', '0.8', '0.7', '0.6', '0.5']  # 宽度 | widths
sw = {}  # 数据 | data
for s2 in S2:  # 宽度 | widths
    if s2 == '0.87': d = cells[('A', 'G2S', 20)]; sw[s2] = {'CUR-G': d['CUR-G'], 'MF-EDA': d['MF-EDA'], 'AMaLGaM': d['AMaLGaM'], 'AMF3': d['AMF3'], 'CMA': d['CMA'], 'CMAB': cells[('B', 'G2S', 20)]['CMA'], 'BIPOP': d['BIPOP']}  # 主格 | main cell
    else:
        b = f'sweep_s{s2}_D20'; h = read_runs(b + '_mf3.csv')  # 读 | read
        sw[s2] = {'CUR-G': h.get('CUR-G', []), 'MF-EDA': h.get('MF-EDA', []), 'AMaLGaM': one(b + '_ama.csv'), 'AMF3': one(b + '_amf3.csv'), 'CMA': one(b + '_cmaA.csv'), 'CMAB': one(b + '_cmaB.csv'), 'BIPOP': one(b + '_bipop.csv')}  # 算法 | algorithms
if any(sw[s]['MF-EDA'] for s in S2):  # 画图 | plot
    fig, ax = plt.subplots(figsize=(3.5, 2.5))  # 单图 | one panel
    STY2 = dict(STY); STY2['CMAB'] = ('tab:green', 'd', '--'); LBL2 = dict(LBL); LBL2['CMAB'] = 'CMA-ES (restarts)'  # 样式 | styles
    for key in ('CUR-G', 'MF-EDA', 'AMaLGaM', 'AMF3', 'CMA', 'CMAB', 'BIPOP'):  # 算法 | algorithms
        xs = [float(s) for s in S2 if sw[s].get(key)]; ys = [hits(sw[s][key]) for s in S2 if sw[s].get(key)]  # 数据 | data
        if xs: c, mk, ls = STY2[key]; ax.plot(xs, ys, color=c, marker=mk, linestyle=ls, label=LBL2[key], markersize=4, linewidth=1.1)  # 画 | plot
    ax.set_xlabel('width factor $s_2$ of the wider funnel', fontsize=8); ax.set_ylabel('successful runs of 50', fontsize=8); ax.invert_xaxis(); ax.grid(True, alpha=0.3); ax.tick_params(labelsize=7); ax.legend(fontsize=6)  # 坐标 | axes
    fig.tight_layout(); wm(fig); fig.savefig(os.path.join(FIG, 'fig_sweep.pdf')); plt.close(fig)  # 存 | save
    NUM['sweep'] = {s: {k: (hits(v), len(v)) for k, v in sw[s].items() if v} for s in S2}  # 数字 | numbers

# ---------- 9. 多漏斗 | 9. multi-funnel ----------
mu_rows = []  # 行 | rows
for K in (3, 5):  # 漏斗数 | funnels
    for dd in ('0.6', '0.7', '0.8'):  # 深度 | depth
        for L in (0, 1, 2):  # 布局 | layout
            for D in (10, 20):  # 维数 | dimensions
                k = f'multi_K{K}_d{dd}_L{L}_D{D}.csv'; d = read_runs(k)  # 读 | read
                s = run_stats('pair', k, 'CUR-G', k, 'MF-EDA') if d.get('MF-EDA') else None  # 配对 | paired
                mu_rows.append((K, dd, L, D, d, s))  # 存 | store
ok = [r for r in mu_rows if r[5]]  # 完整 | complete
if ok:  # 写表 | write
    padj = holm([r[5]['mcnemar_p'] for r in ok]); sig = {(r[0], r[1], r[2], r[3]) for r, p in zip(ok, padj) if p < 0.05}  # Holm | Holm
    with open(os.path.join(OUT, 'tab_multi.tex'), 'w') as f:  # 写 | write
        f.write('% generated by make_v3.py from multi_K*_d*_L*_D*.csv (paired exact McNemar, Holm over the 36 settings)\n')  # 来源 | provenance
        f.write('\\begin{table}[t]\\centering\\caption{Random multi-funnel landscapes with $K$ funnels (one narrow global funnel and $K-1$ wider ones lifted by $\\delta D$; three layouts $L$ of the centres per $K$), budget $10^4D$, 25 paired runs per setting: successful runs CUR-G / \\ALG{}. $^\\dagger$: exact McNemar significant at $0.05$ after Holm correction over the 36 settings.}\\label{tab:multi}\n')  # 标题 | caption
        f.write('\\small\\setlength{\\tabcolsep}{3pt}\\begin{tabular}{ccc cc}\\toprule\n$K$ & $\\delta$ & $L$ & $D=10$ & $D=20$\\\\\\midrule\n')  # 表头 | header
        tot = [0, 0, 0]  # 合计 | totals
        for K in (3, 5):  # 行 | rows
            for dd in ('0.6', '0.7', '0.8'):
                for L in (0, 1, 2):
                    row = []  # 行 | row
                    for D in (10, 20):  # 列 | columns
                        r = next((x for x in ok if x[0] == K and x[1] == dd and x[2] == L and x[3] == D), None)  # 找 | find
                        if r: s = r[5]; row.append(f'{int(s["succA"])}\\,/\\,{int(s["succB"])}' + ('$^\\dagger$' if (K, dd, L, D) in sig else '')); tot[0] += int(s['succA']); tot[1] += int(s['succB']); tot[2] += int(s['pairs'])  # 单元 | cell
                        else: row.append('--')  # 缺 | missing
                    f.write(f'{K} & {dd} & {L} & ' + ' & '.join(row) + '\\\\\n')  # 写行 | write
        f.write(f'\\midrule total & & & \\multicolumn{{2}}{{c}}{{{tot[0]}\\,/\\,{tot[1]} of {tot[2]}}}\\\\\n\\bottomrule\\end{{tabular}}\\end{{table}}\n')  # 合计 | totals
    rds = [r[5]['rd_BminusA'] for r in ok]; m, lo, hi = tmean_ci(rds)  # 聚类均值 | clustered mean
    NUM['multi'] = {'curg': tot[0], 'mf': tot[1], 'runs': tot[2], 'settings': len(ok), 'sig': len(sig), 'rd_mean': m, 'rd_lo': lo, 'rd_hi': hi, 'open_runs': sum(1 for r in ok for x in r[4]['MF-EDA'] if x[5] > 0), 'frac2': 100 * statistics.mean(x[5] for r in ok for x in r[4]['MF-EDA'])}  # 数字（含：打开过第二个隶属函数的运行数、有两个隶属函数的代的平均比例） | numbers (including the runs that opened a second membership function and the mean share of generations with two)

# ---------- 10. 灵敏度 c 与 δ | 10. sensitivity to c and δ ----------
sens = {}  # 数据 | data
for D in (10, 20, 30):  # 维数 | dimensions
    for g in ('G2S', 'G1'):  # 函数 | functions
        for c in ('0', '1', '2', '3', '4'):  # c | c
            runs = read_runs(f'lungA_{g}_D{D}_mf3.csv').get('MF-EDA', []) if c == '2' else read_runs(f'penc{c}_{g}_D{D}.csv').get('MF-EDA', [])  # 读 | read
            if runs: sens[('c', c, g, D)] = runs  # 存 | store
        for dl in (('off', '0.3', '0.4', '0.5', '0.6', '0.7') if V32 else ('0.3', '0.4', '0.5', '0.6', '0.7')):  # δ（3.2 版：off = 不做谷检验的默认方法，其余为加谷检验变体） | δ (version 3.2: off = the default method without the dip test, the others switch the test on)
            runs = read_runs(f'lungA_{g}_D{D}_mf3.csv').get('MF-EDA', []) if (dl == 'off' or (dl == '0.5' and not V32)) else read_runs(f'dip{dl}_{g}_D{D}.csv').get('MF-EDA', [])  # 读 | read
            if runs: sens[('d', dl, g, D)] = runs  # 存 | store
if sens:  # 写表 | write
    with open(os.path.join(OUT, 'tab_pen.tex'), 'w') as f:  # 写 | write
        f.write('% generated by make_v3.py from penc*_*_D*.csv and dip*_*_D*.csv\n')  # 来源 | provenance
        f.write(('\\begin{table}[t]\\centering\\caption{Sensitivity to the allowance factor $c$ (threshold $c\\ln K$ on the BIC gain), and the dip-test variant with threshold $\\delta$ (off = the method as proposed, without the dip test), protocol A, 50 runs ($c=2$ in all other experiments). G2-S: successful runs (ERT in thousands); G1: share of generations with two membership functions (\\%).}\\label{tab:pen}\n' if V32 else '\\begin{table}[t]\\centering\\caption{Sensitivity to the allowance factor $c$ (threshold $c\\ln K$ on the BIC gain) and to the dip threshold $\\delta$, protocol A, 50 runs ($c=2$, $\\delta=0.5$ in all other experiments). G2-S: successful runs (ERT in thousands); G1: share of generations with two membership functions (\\%).}\\label{tab:pen}\n'))  # 标题 | caption
        f.write('\\footnotesize\\setlength{\\tabcolsep}{3pt}\\begin{tabular}{ll ccc ccc}\\toprule\n & & \\multicolumn{3}{c}{G2-S: successes (ERT)} & \\multicolumn{3}{c}{G1: two-MF generations (\\%)}\\\\\\cmidrule(lr){3-5}\\cmidrule(lr){6-8}\n & & $D=10$ & $D=20$ & $D=30$ & $D=10$ & $D=20$ & $D=30$\\\\\\midrule\n')  # 表头 | header
        for kind, vals, lab in (('c', ('0', '1', '2', '3', '4'), '$c$'), ('d', ('off', '0.3', '0.4', '0.5', '0.6', '0.7') if V32 else ('0.3', '0.4', '0.5', '0.6', '0.7'), '$\\delta$')):  # 两组 | two groups
            for v in vals:  # 值 | values
                f.write(f'{lab if v == vals[0] else ""} & {v} & ' + ' & '.join(cell(sens.get((kind, v, 'G2S', D), [])) for D in (10, 20, 30)) + ' & ' + ' & '.join(f'{100*statistics.mean(r[5] for r in sens[(kind, v, "G1", D)]):.1f}' if (kind, v, 'G1', D) in sens else '--' for D in (10, 20, 30)) + '\\\\\n')  # 写行 | write
            f.write('\\addlinespace\n')  # 行距 | spacing
        f.write('\\bottomrule\\end{tabular}\\end{table}\n')  # 表尾 | footer
    NUM['sens'] = {f'{k[0]}{k[1]}_{k[2]}_D{k[3]}': (hits(v), len(v), ert(v), 100 * statistics.mean(r[5] for r in v)) for k, v in sens.items()}  # 数字 | numbers

# ---------- 11. 固定种群规模 | 11. fixed population size ----------
pn = {}  # 数据 | data
for D in (10, 20, 30):  # 维数 | dimensions
    for g in ('G2S', 'G1'):  # 函数 | functions
        for N in (115, 285, 510):  # 规模 | sizes
            d = read_runs(f'popN{N}_{g}_D{D}.csv')  # 读 | read
            if d.get('MF-EDA'): pn[(g, N, D)] = d  # 存 | store
if pn:  # 写表 | write
    with open(os.path.join(OUT, 'tab_popn.tex'), 'w') as f:  # 写 | write
        f.write('% generated by make_v3.py from popN*_*_D*.csv\n')  # 来源 | provenance
        f.write('\\begin{table}[t]\\centering\\caption{Population size $N$ fixed across dimensions (the default sizes of \\ALG{}, $N=\\max\\{115,\\lfloor17+3D^{1.5}+\\tfrac12\\rfloor\\}$, are 115, 285 and 510 at $D=10$, 20 and 30), protocol A, 50 paired runs: G2-S successful runs CUR-G / \\ALG{} (ERT of \\ALG{} in thousands); G1: two-MF generations of \\ALG{} (\\%).}\\label{tab:popn}\n')  # 标题 | caption
        f.write('\\scriptsize\\setlength{\\tabcolsep}{2.5pt}\\begin{tabular}{@{}l ccc ccc@{}}\\toprule\n & \\multicolumn{3}{c}{G2-S: CUR-G / \\ALG{} (ERT)} & \\multicolumn{3}{c}{G1: two-MF generations (\\%)}\\\\\\cmidrule(lr){2-4}\\cmidrule(lr){5-7}\n$N$ & $D=10$ & $D=20$ & $D=30$ & $D=10$ & $D=20$ & $D=30$\\\\\\midrule\n')  # 表头 | header
        for N in (115, 285, 510):  # 行 | rows
            f.write(f'{N} & ' + ' & '.join(f'{hits(pn[("G2S", N, D)]["CUR-G"])} / {hits(pn[("G2S", N, D)]["MF-EDA"])} ({fmt_k(ert(pn[("G2S", N, D)]["MF-EDA"]))})' if ('G2S', N, D) in pn else '--' for D in (10, 20, 30)) + ' & ' + ' & '.join(f'{100*statistics.mean(r[5] for r in pn[("G1", N, D)]["MF-EDA"]):.1f}' if ('G1', N, D) in pn else '--' for D in (10, 20, 30)) + '\\\\\n')  # 写行 | write
        f.write('\\bottomrule\\end{tabular}\\end{table}\n')  # 表尾 | footer
    NUM['popn'] = {f'{k[0]}_N{k[1]}_D{k[2]}': (hits(v['CUR-G']), hits(v['MF-EDA']), ert(v['MF-EDA']), 100 * statistics.mean(r[5] for r in v['MF-EDA'])) for k, v in pn.items()}  # 数字 | numbers

# ---------- 12. 校准（det_test）与流水线零假设 | 12. calibration (det_test) and the pipeline null ----------
if CAL and os.path.exists(os.path.join(CAL, 'calib.csv')):  # 校准 | calibration
    rows = [r for r in csv.DictReader(open(os.path.join(CAL, 'calib.csv')))]  # 读 | read
    def get(cs, D, n, **kw):  # 找一行 | find a row
        for r in rows:
            if int(r['case']) == cs and int(r['D']) == D and int(r['n']) == n and all(abs(float(r[k]) - float(v)) < 1e-9 for k, v in kw.items()) and (int(r['abl']) == kw.get('abl', 0)) and abs(float(r['penc']) - kw.get('penc', 2.0)) < 1e-9 and abs(float(r['dip']) - kw.get('dip', 0.5)) < 1e-9: return r
        return None
    with open(os.path.join(OUT, 'tab_calib.tex'), 'w') as f:  # 写 | write
        f.write('% generated by make_v3.py from calib/calib.csv (det_test: the detector applied to samples of known distributions, equal weights)\n')  # 来源 | provenance
        f.write('\\begin{table}[t]\\centering\\caption{Calibration of the detector on samples of known distributions ($n$ points in $D$ dimensions, equal weights; 2000 samples for the rates under one component, 500 otherwise): percentage of samples on which a second membership function is opened. One component: standard normal, anisotropic normal with condition number $\\kappa$, and multivariate $t_3$. Two components: isotropic normals at distance $d$ (in standard deviations) with equal weights or with minority weight $w$, and the correlated pair of Section~\\ref{sec:dir} with equal weights (corr.) or weights $0.9/0.1$ (corr.~0.1). The mixture $0.99\\,\\mathcal N(0,I)+0.01\\,\\mathcal N(2.1\\,\\mathbf e_1,I)$ has one peak and is listed with the one-component cases. The last block repeats the key rows for the variant with the density-dip test of Section~\\ref{sec:number} ($\\delta=0.5$).}\\label{tab:calib}\n')  # 标题 | caption
        f.write('\\footnotesize\\setlength{\\tabcolsep}{4pt}\\begin{tabular}{@{}l cccc@{}}\\toprule\n & \\multicolumn{2}{c}{$D=10$} & \\multicolumn{2}{c}{$D=20$}\\\\\\cmidrule(lr){2-3}\\cmidrule(lr){4-5}\nSample & $n=40$ & $n=100$ & $n=40$ & $n=100$\\\\\\midrule\n')  # 表头 | header
        def line(lbl, cs, **kw):  # 一行 | one line
            vals = []  # 值 | values
            for D, n in ((10, 40), (10, 100), (20, 40), (20, 100)):  # 列 | columns
                r = get(cs, D, n, **kw); vals.append(f'{100*float(r["rate"]):.1f}' if r else '--')  # 值 | value
            f.write(lbl + ' & ' + ' & '.join(vals) + '\\\\\n')  # 写 | write
        f.write('\\multicolumn{5}{l}{\\emph{One component (false positives)}}\\\\\n'); line('normal', 0); line('anisotropic, $\\kappa=10$', 5, cond=10); line('anisotropic, $\\kappa=100$', 5, cond=100); line('anisotropic, $\\kappa=1000$', 5, cond=1000); line('multivariate $t_3$', 6); line('$0.99/0.01$ at $d=2.1$ (one peak)', 4, d=2.1, wmin=0.01)  # 零假设与审稿人的单峰反例 | null and the reviewer's one-peak counterexample
        f.write('\\addlinespace\\multicolumn{5}{l}{\\emph{Two components (detections)}}\\\\\n')  # 两分量 | two components
        for d in (3, 4, 5, 6): line(f'equal weights, $d={d}$', 3, d=d)  # 等权 | equal weights
        for d in (4, 5, 6): line(f'$w=0.2$, $d={d}$', 4, d=d, wmin=0.2)  # 少数 0.2 | minority 0.2
        for d in (4, 5, 6): line(f'$w=0.1$, $d={d}$', 4, d=d, wmin=0.1)  # 少数 0.1 | minority 0.1
        line('corr.', 1); line('corr.~0.1', 2)  # 反例 | counterexample
        if V32:  # 3.2 版：加谷检验变体的关键行 | version 3.2: the key rows of the dip-test variant
            f.write('\\addlinespace\\multicolumn{5}{l}{\\emph{With the density-dip test ($\\delta=0.5$)}}\\\\\n')  # 分组 | group
            line('normal', 0, abl=256); line('multivariate $t_3$', 6, abl=256); line('$0.99/0.01$ at $d=2.1$ (one peak)', 4, d=2.1, wmin=0.01, abl=256)  # 零假设 | null
            line('equal weights, $d=4$', 3, d=4, abl=256); line('equal weights, $d=5$', 3, d=5, abl=256); line('$w=0.1$, $d=4$', 4, d=4, wmin=0.1, abl=256); line('$w=0.1$, $d=5$', 4, d=5, wmin=0.1, abl=256); line('corr.', 1, abl=256)  # 检出 | detections
        f.write('\\bottomrule\\end{tabular}\\end{table}\n')  # 表尾 | footer
    NUM['calib'] = rows  # 数字 | numbers
# 流水线零假设：G1 上双隶属函数代的比例（按 D） | pipeline null: share of two-MF generations on G1 by D
NUM['pipenull'] = {}  # 数字 | numbers
for D in (10, 20, 30, 50):  # 维数 | dimensions
    runs = cells[('A', 'G1', D)]['MF-EDA']  # G1 | G1
    if runs: NUM['pipenull'][D] = (100 * statistics.mean(r[5] for r in runs), hits(runs), hits(cells[('A', 'G1', D)]['CUR-G']))  # 比例 | share

# ---------- 13. 轨迹图 | 13. trace figure ----------
if TR and os.path.exists(os.path.join(TR, 'g2s_D20.trace')):  # 轨迹 | traces
    from collections import defaultdict
    def load_trace(path):  # 读轨迹 | read a trace
        mf = defaultdict(list); cg = defaultdict(list)  # 两算法 | two algorithms
        for r in csv.reader(open(path)):  # 逐行 | each row
            if r[0] != 'T': continue  # 非轨迹行 | not a trace row
            (mf if r[1] == 'MF' else cg)[int(r[3])].append(r)  # 按代 | by generation
        return mf, cg  # 返回 | return
    mf, cg = load_trace(os.path.join(TR, 'g2s_D20.trace'))  # D=20 | D=20
    G = [g for g in sorted(mf) if g <= 30]  # 前 30 代 | first 30 generations
    def q(rows, i, qs=(0.25, 0.5, 0.75)):  # 分位数 | quantiles
        v = sorted(float(r[i]) for r in rows); return [v[int(qq * (len(v) - 1))] for qq in qs] if v else [float('nan')] * 3  # 取值 | values
    lostcg = {r[2] for g in cg for r in cg[g] if float(r[17]) == 0.0 and float(r[16]) == 0.0}  # 丢掉深漏斗的 CUR-G 运行 | CUR-G runs that lost the deeper funnel
    cg_lost = {g: [r for r in cg[g] if r[2] in lostcg] for g in cg}; cg_kept = {g: [r for r in cg[g] if r[2] not in lostcg] for g in cg}  # 两个子集 | the two subsets
    fig, axes = plt.subplots(1, 4, figsize=(7.2, 2.2))  # 四面板 | four panels
    for ax, (idx, title, ylab) in zip(axes[:2], ((16, '(a) population share in the deeper funnel $a_t$', 'share'), (17, '(b) selected share in the deeper funnel $b_t$', 'share'))):  # 两个份额 | two shares
        for rows_by_g, key, lab, ls2 in ((cg_lost, 'CUR-G', f'CUR-G, runs that lost the funnel ({len(lostcg)})', '--'), (cg_kept, 'CUR-G', f'CUR-G, runs that kept it ({50 - len(lostcg)})', ':'), (mf, 'MF-EDA', 'MF-EDA, all runs', '-')):  # 子集 | subsets
            Gg = [g for g in G if len(rows_by_g.get(g, [])) >= 3]; qs = [q(rows_by_g[g], idx) for g in Gg]; c, mk, _ = STY[key]  # 分位数 | quantiles
            if not Gg: continue  # 空 | empty
            ax.plot(Gg, [x[1] for x in qs], color=c, linestyle=ls2, marker=mk, markersize=2.5, linewidth=1.1, label=lab)  # 中位 | median
            if ls2 != ':': ax.fill_between(Gg, [x[0] for x in qs], [x[2] for x in qs], color=c, alpha=0.15)  # 四分位带 | quartile band
        ax.set_title(title, fontsize=7); ax.set_xlabel('generation', fontsize=7); ax.set_ylim(0, 1.02); ax.tick_params(labelsize=6); ax.grid(True, alpha=0.3)  # 坐标 | axes
    axes[1].legend(fontsize=5, loc='lower right')  # 图例 | legend
    ax = axes[2]  # 面板 c：双隶属函数的比例与 A 上函数的采样份额 | panel c: share of runs with two MFs and the sampling share of the function on A
    fr = [sum(1 for r in mf[g] if r[5] == '2') / len(mf[g]) for g in G]; ax.plot(G, fr, color='k', linestyle='-', linewidth=1.1, label='runs with two MFs')  # 比例 | fraction
    qs = [q([r for r in mf[g] if r[5] == '2' and r[18] != '-1'], 19) for g in G]; ax.plot(G, [x[1] for x in qs], color='tab:red', marker='o', markersize=2.5, linewidth=1.1, label='share $\\beta_A$ of the MF on the deeper funnel'); ax.fill_between(G, [x[0] for x in qs], [x[2] for x in qs], color='tab:red', alpha=0.15)  # 份额 | share
    ax.set_title('(c) detection and allocation', fontsize=7); ax.set_xlabel('generation', fontsize=7); ax.set_ylim(0, 1.02); ax.tick_params(labelsize=6); ax.grid(True, alpha=0.3); ax.legend(fontsize=5, loc='lower left')  # 坐标 | axes
    ax = axes[3]  # 面板 d：选择比 r_t | panel d: selection ratio r_t
    def rt(rows):  # 实现的 r_t | realised r_t
        v = [((float(r[17]) / (1 - float(r[17]))) / (float(r[16]) / (1 - float(r[16])))) for r in rows if 0 < float(r[16]) < 1 and 0 < float(r[17]) < 1]; v.sort()  # 比值 | ratios
        return [v[int(qq * (len(v) - 1))] for qq in (0.25, 0.5, 0.75)] if len(v) >= 3 else [float('nan')] * 3  # 分位数 | quantiles
    for rows_by_g, key, lab, ls2 in ((cg_lost, 'CUR-G', f'CUR-G, lost ({len(lostcg)})', '--'), (cg_kept, 'CUR-G', f'CUR-G, kept ({50 - len(lostcg)})', ':'), (mf, 'MF-EDA', 'MF-EDA, all runs', '-')):  # 与 (a)(b) 相同的子集 | the same subsets as in (a) and (b)
        Gg = [g for g in G if len(rows_by_g.get(g, [])) >= 3]; qs = [rt(rows_by_g[g]) for g in Gg]; c, mk, _ = STY[key]  # 分位数 | quantiles
        if not Gg: continue  # 空 | empty
        ax.plot(Gg, [x[1] for x in qs], color=c, linestyle=ls2, marker=mk, markersize=2.5, linewidth=1.1, label=lab)  # 中位 | median
        if ls2 != ':': ax.fill_between(Gg, [x[0] for x in qs], [x[2] for x in qs], color=c, alpha=0.15)  # 四分位带 | quartile band
    ax.axhline(1.0, color='k', linewidth=0.6); ax.set_yscale('log'); ax.set_ylim(0.2, 6); ax.set_yticks([0.25, 0.5, 1, 2, 4]); ax.set_yticklabels(['0.25', '0.5', '1', '2', '4']); ax.yaxis.set_minor_formatter(matplotlib.ticker.NullFormatter()); ax.set_title('(d) realised selection ratio $r_t$', fontsize=7); ax.set_xlabel('generation', fontsize=7); ax.tick_params(labelsize=6); ax.grid(True, alpha=0.3); ax.legend(fontsize=5, loc='lower right')  # 坐标 | axes
    fig.tight_layout(); wm(fig); fig.savefig(os.path.join(FIG, 'fig_mech.pdf')); plt.close(fig)  # 存 | save
    # 轨迹数字 | trace numbers
    runs = defaultdict(list)  # 每次运行的序列 | per-run sequences
    for g in sorted(mf):  # 代 | generations
        for r in mf[g]: runs[r[2]].append((g, float(r[17]), int(r[5]), float(r[14]), float(r[20]) if r[18] != '-1' else None, float(r[19]) if r[18] != '-1' else None))  # 存 | store
    lost = sum(1 for s in runs.values() if any(b == 0.0 for g, b, J, o, a, p in s)); reopen = sum(1 for s in runs.values() if '1' in ''.join(str(J) for g, b, J, o, a, p in s).strip('1'))  # 丢失与重开 | losses and reopenings
    first = [next((g for g, b, J, o, a, p in s if J == 2), None) for s in runs.values()]  # 首次打开 | first opening
    agree = [a for s in runs.values() for g, b, J, o, a, p in s if a is not None]; ovl = [o for s in runs.values() for g, b, J, o, a, p in s if J == 2]; pA = [p for s in runs.values() for g, b, J, o, a, p in s if p is not None]  # 一致率、重叠、份额 | agreement, overlap, share
    rt_mf = {g: rt(mf[g])[1] for g in G}; rt_cg = {g: rt(cg[g])[1] for g in G}  # r_t 中位 | median r_t
    def seqa(rows): return [float(x[16]) for x in sorted(rows, key=lambda x: int(x[3]))]  # 某次运行的 a_t 序列 | the a_t sequence of one run
    zl = [seqa([r for g in cg for r in cg[g] if r[2] == run]).index(0.0) for run in lostcg]  # 丢失运行中 a_t 首次为 0 的代 | generation of the first a_t = 0 in the lost runs
    recov = sum(1 for run in lostcg if any(v > 0 for v in seqa([r for g in cg for r in cg[g] if r[2] == run])[seqa([r for g in cg for r in cg[g] if r[2] == run]).index(0.0) + 1:]))  # a_t 归零后又大于 0 的运行数 | runs in which a_t became positive again after zero
    a_cg_lost = {g: med([float(r[16]) for r in cg_lost.get(g, [])]) for g in G if len(cg_lost.get(g, [])) >= 3}; rt_cg_lost = {g: rt(cg_lost[g])[1] for g in G if len(cg_lost.get(g, [])) >= 3}; rt_cg_kept = {g: rt(cg_kept[g])[1] for g in G if len(cg_kept.get(g, [])) >= 3}  # 子集的中位数 | medians of the subsets
    mf_lost_runs = [run for run, s in runs.items() if any(b == 0.0 for g, b, J, o, a, p in s)]; mf_lost_never2 = sum(1 for run in mf_lost_runs if all(J == 1 for g, b, J, o, a, p in runs[run] if g <= next(gg for gg, b, J, o, a, p in runs[run] if b == 0.0)))  # 丢失的 MF-EDA 运行与其中丢失前从未打开的 | lost MF-EDA runs and those that never opened before the loss
    NUM['trace'] = {'runs': len(runs), 'cg_lost': len(lostcg), 'lost': lost, 'reopen': reopen, 'zero_lost_med': med(zl) if zl else None, 'zero_lost_min': min(zl) if zl else None, 'zero_lost_max': max(zl) if zl else None, 'cg_recover': recov, 'a_cg_lost': a_cg_lost, 'rt_cg_lost': rt_cg_lost, 'rt_cg_kept': rt_cg_kept, 'mf_lost_never2': mf_lost_never2, 'first_open_median': med([x for x in first if x is not None]), 'never_open': sum(1 for x in first if x is None), 'agree_mean': statistics.mean(agree) if agree else None, 'agree_min': min(agree) if agree else None, 'ovl_median': med(ovl), 'ovl_max': max(ovl) if ovl else None, 'pA_q': (q([r for g in G for r in mf[g] if r[5] == '2' and r[18] != '-1'], 19)), 'pA_min': min(pA) if pA else None, 'rt_mf': rt_mf, 'rt_cg': rt_cg, 'frac2_by_g': {g: sum(1 for r in mf[g] if r[5] == '2') / len(mf[g]) for g in G}, 'a_cg': {g: q(cg[g], 16)[1] for g in G}, 'a_mf': {g: q(mf[g], 16)[1] for g in G}, 'b_cg': {g: q(cg[g], 17)[1] for g in G}, 'b_mf': {g: q(mf[g], 17)[1] for g in G}}  # 数字 | numbers
    if os.path.exists(os.path.join(TR, 'g1_D20.trace')):  # G1 流水线零假设按 α 分箱 | pipeline null on G1 by α bins
        mf1, _ = load_trace(os.path.join(TR, 'g1_D20.trace')); bins = {}  # 读 | read
        for g in mf1:  # 代 | generations
            for r in mf1[g]: a = float(r[6]); b = '1' if a <= 1.0 else ('1-3' if a <= 3.0 else ('3-10' if a < 10.0 else '10')); bins.setdefault(b, [0, 0]); bins[b][0] += 1; bins[b][1] += (r[5] == '2')  # 分箱 | bin
        NUM['pipenull_alpha'] = {b: (v[0], 100.0 * v[1] / v[0]) for b, v in bins.items()}  # 数字 | numbers

# ---------- 14. 计时 | 14. timing ----------
if TIM and os.path.exists(TIM):  # 计时文件 | timing file
    NUM['time'] = [r for r in csv.DictReader(open(TIM))]  # 原样存入 | stored as is

# ---------- 15. 图：原理示意（二维双漏斗；示意图，不是实验结果） | figure: principle (2-D double funnel; schematic, not an experimental result) ----------
rng = np.random.default_rng(3)  # 固定种子 | fixed seed
mu1 = np.array([2.5, 2.5]); mu2 = np.array([-2.398179, -2.398179])  # 两个漏斗中心 | funnel centres
def g2(X): return np.minimum(((X - mu1) ** 2).sum(-1), 0.5 * 2 + 0.87 * ((X - mu2) ** 2).sum(-1))  # G2-S，D=2 | G2-S in 2-D
xx, yy = np.meshgrid(np.linspace(-5, 5, 300), np.linspace(-5, 5, 300)); Zg = g2(np.stack([xx, yy], -1))  # 网格 | grid
P = np.concatenate([rng.normal(mu2, 1.7, (340, 2)), rng.normal(mu1, 1.7, (60, 2))]).clip(-5, 5); fv = g2(P); sel = P[np.argsort(fv)[:140]]  # 示意种群（宽漏斗个体多）与 35% 截断选择 | schematic population (more individuals in the wider funnel) and 35% truncation
w = np.log(140 + 0.5) - np.log(np.arange(1, 141)); w /= w.sum()  # 对数排名权重 | log-rank weights
m = (w[:, None] * sel).sum(0); C = ((sel - m).T * w) @ (sel - m); ev, V = np.linalg.eigh(C); dstar = V[:, np.argmax(ev)]  # 均值、协方差、主方向 | mean, covariance, principal direction
if dstar.sum() < 0: dstar = -dstar  # 方向取正 | orient
y = (sel - m) @ dstar  # 投影 | projections
pi = np.array([0.5, 0.5]); c = np.array([np.quantile(y, 0.25), np.quantile(y, 0.75)]); v = np.array([y.var() / 4] * 2)  # EM 初值 | EM start
for _ in range(60):  # 加权 EM（仅用于画示意图） | weighted EM (for the schematic only)
    r = pi * np.exp(-0.5 * (y[:, None] - c) ** 2 / v) / np.sqrt(v); r /= r.sum(1, keepdims=True); sp = (w[:, None] * r).sum(0)  # E 步 | E-step
    pi = sp; c = (w[:, None] * r * y[:, None]).sum(0) / sp; v = (w[:, None] * r * (y[:, None] - c) ** 2).sum(0) / sp  # M 步 | M-step
fig = plt.figure(figsize=(7.2, 2.9)); ax1 = fig.add_subplot(1, 2, 1)  # 画布与左图 | canvas and left panel
ax1.contour(xx, yy, Zg, levels=np.linspace(0, 40, 17), cmap='Greys', linewidths=0.6)  # 等高线 | contours
ax1.scatter(sel[:, 0], sel[:, 1], s=6, c='tab:red', alpha=0.7, label='selected individuals')  # 被选个体 | selected individuals
ax1.plot([m[0] - 6 * dstar[0], m[0] + 6 * dstar[0]], [m[1] - 6 * dstar[1], m[1] + 6 * dstar[1]], 'k-', lw=1.1, label='direction $\\mathbf{u}$')  # 双峰方向 | bimodal direction
ax1.plot(*mu1, 'k*', ms=9); ax1.plot(*mu2, 'kx', ms=7)  # 中心 | centres
ax1.set_xlim(-5, 5); ax1.set_ylim(-5, 5); ax1.set_aspect('equal'); ax1.set_xlabel('$x_1$', fontsize=8); ax1.set_ylabel('$x_2$', fontsize=8); ax1.legend(fontsize=6, loc='upper left'); ax1.set_title('(a)', fontsize=9); ax1.tick_params(labelsize=7)  # 坐标 | axes
ax2 = fig.add_subplot(1, 2, 2); t = np.linspace(y.min() - 2.5, y.max() + 2.5, 600)  # 右图 | right panel
mix = sum(pi[j] * np.exp(-0.5 * (t - c[j]) ** 2 / v[j]) / np.sqrt(2 * np.pi * v[j]) for j in range(2))  # 极大似然混合密度 | maximum-likelihood mixture density
mfs = [np.exp(-0.5 * (t - c[j]) ** 2 / v[j]) for j in range(2)]; un = np.maximum(*mfs)  # 等高隶属函数与并 | normal membership functions and their union
ax2.hist(y, bins=24, weights=w, density=True, color='0.85', label='selected individuals (weighted)'); NUM['principle_pi'] = [round(float(x), 3) for x in pi]  # 直方图 | histogram
ax2.plot(t, mix, 'b--', lw=1.1, label='mixture with head-count weights')  # 混合 | mixture
ax3 = ax2.twinx(); ax3.plot(t, mfs[0], 'r-', lw=1.0); ax3.plot(t, mfs[1], 'r-', lw=1.0, label='normal membership functions'); ax3.fill_between(t, 0, un, color='tab:red', alpha=0.12, label='union (sampling density, unnormalised)')  # 隶属函数与并 | membership functions and union
ax3.set_ylim(0, 2.0); ax3.set_ylabel('membership degree', fontsize=8); ax3.tick_params(labelsize=7); ax2.set_ylim(0, ax2.get_ylim()[1] * 2.0)  # 坐标 | axes
ax2.set_xlabel('coordinate along $\\mathbf{u}$', fontsize=8); ax2.set_ylabel('density', fontsize=8); ax2.tick_params(labelsize=7); ax2.set_title('(b)', fontsize=9)  # 标注 | labels
h1, l1 = ax2.get_legend_handles_labels(); h2, l2 = ax3.get_legend_handles_labels(); ax2.legend(h1 + h2, l1 + l2, fontsize=6, loc='upper center', ncol=1)  # 图例 | legend
fig.tight_layout(); wm(fig); fig.savefig(os.path.join(FIG, 'fig_principle.pdf')); plt.close(fig)  # 存图 | save

json.dump(NUM, open(os.path.join(OUT, 'nums_v3.json'), 'w'), indent=1, default=str)  # 全部数字 | all numbers
print('missing files:', len(MISSING)); print('\n'.join(sorted(set(MISSING))[:40]))  # 缺文件 | missing files


==> anc/scripts/pipeline35.sh <==
#!/bin/bash
# pipeline32.sh  v15（3.2 版）从结果到 PDF 的整条流水线：make_v3.py（V32=1）→ make_nums.py → 复制表/图/宏到稿件目录 → build.py → pdflatex（整理脚本） | the whole v15 (version 3.2) pipeline from the result files to the PDFs: make_v3.py (V32=1) → make_nums.py → copy the tables, figures and macros into the manuscript directory → build.py → pdflatex
# 用法: pipeline32.sh <结果目录> <输出目录> <稿件目录> [轨迹目录] [校准目录] [计时文件] [xp.json] | usage: pipeline32.sh <results dir> <output dir> <manuscript dir> [trace dir] [calib dir] [timing csv] [xp.json]
set -u
W=/home/claude/w; R=$1; OUT=$2; P=$3; TRD=${4:-$W/trace32}; CAL=${5:-$W/calib32}; TIM=${6:-$W/timing32/timing.csv}; XP=${7:-}
cd $W
echo "== make_time3"; mkdir -p $OUT; TD=$(dirname $TIM); if [ -e $TD/done ]; then python3 -I an3/make_time3.py $TD $TIM $OUT/tab_time.tex | tail -2; else echo "timing not done ($TD/done missing): keeping the existing tab_time.tex / timing csv"; fi
echo "== make_v3 (V32=1, OLDRES=v2)"; V32=1 OLDRES=v2 STATS3=$W/stats3 python3 -I an3/make_v3.py $R $OUT $TRD $CAL $TIM 2>&1 | tail -15
echo "== make_v3 watermark copies"; V32=1 OLDRES=v2 WATERMARK=1 STATS3=$W/stats3 python3 -I an3/make_v3.py $R $OUT $TRD $CAL $TIM > /dev/null 2>&1; ls $OUT/figs_wm | wc -l
export CPU_MODEL="$(grep -o "Intel(R) Xeon(R) [^;]*GHz" $(dirname $TIM)/cpu.txt 2>/dev/null | head -1 | sed "s/(R)//g; s/ Processor @ / /; s/ *GHz/\\\\,GHz/; s/  */ /g")"   # 计时机器的 CPU（平台说明用） | CPU of the timing machine (for the platform statement)
echo "CPU_MODEL=$CPU_MODEL"
echo "== make_nums"; [ -n "$XP" ] && [ -e "$(dirname $XP)/platform.env" ] && set -a && . "$(dirname $XP)/platform.env" && set +a   # 平台说明用的环境变量 | environment for the platform statement
V32=1 python3 -I an3/make_nums.py $OUT/nums_v3.json $OUT/nums.tex $XP 2>&1 | tail -5
echo "== handnums"; python3 -I an3/handnums.py $OUT/nums.tex 2>&1 | tail -3
echo "== copy into $P"; mkdir -p $P/figs $P/figs_wm; cp $OUT/tab_*.tex $OUT/nums.tex $P/; cp $OUT/figs/*.pdf $P/figs/; cp $OUT/figs_wm/*.pdf $P/figs_wm/ 2>/dev/null; [ -e $OUT/tab_time.tex ] || echo "NOTE: no tab_time.tex in $OUT"
cd $P && echo "== build.py" && python3 build.py 2>&1 | tail -5
for n in ASNMEDA_v18_paper ASNMEDA_v18_review; do pdflatex -interaction=nonstopmode -halt-on-error $n.tex > /dev/null 2>&1; pdflatex -interaction=nonstopmode -halt-on-error $n.tex > /dev/null 2>&1; done
for i in 1 2; do for n in ASNMEDA_v18_supp ASNMEDA_v18_main; do pdflatex -interaction=nonstopmode -halt-on-error $n.tex > /dev/null 2>&1; done; done   # 正文与补充材料用 xr 互相引用，交替编译两轮 | the main text and the supplement cross-reference each other through xr: alternate twice
for n in ASNMEDA_v18_paper ASNMEDA_v18_review ASNMEDA_v18_main ASNMEDA_v18_supp; do
  echo "$n: pages=$(pdfinfo $n.pdf 2>/dev/null | awk '/^Pages/{print $2}') errors=$(grep -c '^!' $n.log) undefined_refs=$(grep -c 'Reference.*undefined\|Citation.*undefined' $n.log) overfull=$(grep -c 'Overfull' $n.log)"
done
grep -h "^!" ASNMEDA_v18_paper.log | head -5


==> anc/scripts/run_calib.sh <==
#!/bin/bash
# run_calib.sh  检测器校准（E12）：零假设误报率与检出率的网格 | detector calibration (E12): grids of false-positive and detection rates
cd /home/claude/w
O=calib32/calib.csv; : > $O  # 3.2 版（默认无谷检验；MF_ABL=256 为加谷检验） | version 3.2 (no dip test by default; MF_ABL=256 switches it on)
echo "case,D,n,trials,d,wmin,cond,abl,penc,dip,opened,rate,by2m" > $O
for D in 5 10 20 30; do for n in 40 100 180 300; do ./v32bin/det_test 0 $D $n 2000 >> $O; done; done
for D in 10 20; do for n in 40 100; do for c in 10 100 1000; do DT_COND=$c ./v32bin/det_test 5 $D $n 2000 >> $O; done; done; done
for D in 10 20; do for n in 40 100; do ./v32bin/det_test 6 $D $n 2000 >> $O; done; done
for D in 10 20; do for n in 40 100; do for d in 3 4 5 6; do ./v32bin/det_test 3 $D $n 500 $d >> $O; done; done; done
for D in 10 20; do for n in 40 100 180; do for d in 4 5 6; do for w in 0.1 0.2; do DT_W=$w ./v32bin/det_test 4 $D $n 500 $d >> $O; done; done; done; done
for D in 2 10 20; do for n in 40 100; do ./v32bin/det_test 1 $D $n 500 >> $O; ./v32bin/det_test 2 $D $n 500 >> $O; done; done
for c in 1 3; do MF_PENC=$c ./v32bin/det_test 0 10 40 2000 >> $O; MF_PENC=$c ./v32bin/det_test 0 20 100 2000 >> $O; MF_PENC=$c ./v32bin/det_test 3 10 40 500 5 >> $O; MF_PENC=$c ./v32bin/det_test 3 20 100 500 4 >> $O; done
for dl in 0.3 0.7; do MF_DIP=$dl ./v32bin/det_test 0 10 40 2000 >> $O; MF_DIP=$dl ./v32bin/det_test 0 20 100 2000 >> $O; MF_DIP=$dl ./v32bin/det_test 3 10 40 500 5 >> $O; MF_DIP=$dl ./v32bin/det_test 3 20 100 500 4 >> $O; done
for a in 1 256; do MF_ABL=$a ./v32bin/det_test 0 10 40 2000 >> $O; MF_ABL=$a ./v32bin/det_test 0 20 100 2000 >> $O; MF_ABL=$a ./v32bin/det_test 6 10 40 2000 >> $O; MF_ABL=$a ./v32bin/det_test 3 10 40 500 5 >> $O; MF_ABL=$a ./v32bin/det_test 1 10 100 500 >> $O; done
# 审稿人的反例 0.99 N(0,1)+0.01 N(2.1,1)（单峰）：情形 4，少数权重 0.01，距离 2.1 | the reviewer's counterexample (one peak): case 4 with minority weight 0.01 at distance 2.1
for D in 10 20; do for n in 40 100 377; do DT_W=0.01 ./v32bin/det_test 4 $D $n 2000 2.1 >> $O; DT_W=0.01 MF_ABL=256 ./v32bin/det_test 4 $D $n 2000 2.1 >> $O; done; done
# 加谷检验变体的零假设与检出（与主表同网格的关键格） | the dip-test variant on the key cells of the main grid
for D in 10 20; do for n in 40 100; do MF_ABL=256 ./v32bin/det_test 0 $D $n 2000 >> $O; MF_ABL=256 ./v32bin/det_test 6 $D $n 2000 >> $O; for d in 4 5; do MF_ABL=256 ./v32bin/det_test 3 $D $n 500 $d >> $O; DT_W=0.1 MF_ABL=256 ./v32bin/det_test 4 $D $n 500 $d >> $O; done; MF_ABL=256 ./v32bin/det_test 1 $D $n 500 >> $O; done; done
echo done > calib32/calib.done


==> anc/scripts/run_timing.sh <==
#!/bin/bash
# run_timing.sh（3.2 版，timing32）  计时（吞吐量）：每格 5 次运行、预算 3000D 次评估，记录用户态 CPU 秒（bash 的 time，TIMEFORMAT=用户 系统 实际）；与结果文件一起由 an3/make_time3.py 换算为每次评估的微秒数 | timing (throughput): 5 runs per cell with a budget of 3000D evaluations, user CPU seconds from bash's time; an3/make_time3.py converts them, with the result files, to microseconds per evaluation
# 只在空闲的机器上单线程运行；种子 1000 起（只量时间，不进任何成功率表） | run single-threaded on an idle machine only; seeds from 1000 (time only, never used in any success table)
cd /home/claude/w; T=timing32; B=/home/claude/w/v32bin; TIMEFORMAT="%U %S %R"
for D in 10 20 30 50; do
  for fn in G1 G2S; do
    s2=0; [ $fn = G2S ] && s2=0.87
    for m in 256 4096; do { time $B/mfeda3 5 $D 5 3000 $m 1000 0 0.5 $s2 3 0 0 > $T/t_${fn}_D${D}_m${m}.csv 2>/dev/null ; } 2> $T/t_${fn}_D${D}_m${m}.time; done
    for a in 0 4 1; do { time $B/cmp_algos $a $D 5 3000 1000 0.5 $s2 0 2 0 > $T/t_${fn}_D${D}_a${a}.csv 2>/dev/null ; } 2> $T/t_${fn}_D${D}_a${a}.time; done
    { time $B/cma_pub 1 5 $D 5 3000 1000 0.5 $s2 > $T/t_${fn}_D${D}_bipop.csv 2>/dev/null ; } 2> $T/t_${fn}_D${D}_bipop.time
  done
done
lscpu | grep "Model name" > $T/cpu.txt; gcc --version | head -1 >> $T/cpu.txt
echo done > $T/done


==> anc/scripts/xplat.py <==
# xplat.py  跨平台比较：两套结果目录（Windows 服务器 vs Linux 云端）逐文件、逐算法比较成功次数，输出 xp.json 与明细 | cross-platform comparison: compare the success counts of two result directories file by file and algorithm by algorithm; writes xp.json and a detailed list
# 用法: python3 -I xplat.py <目录A（主）> <目录B（复现）> <xp.json> [明细.csv] | usage: python3 -I xplat.py <dir A (primary)> <dir B (replication)> <xp.json> [details.csv]
import sys, os, csv, json  # 标准库 | standard library
A, B, OUT = sys.argv[1], sys.argv[2], sys.argv[3]; DET = sys.argv[4] if len(sys.argv) > 4 else None  # 参数 | arguments
def counts(path):  # 文件 -> {算法: (成功数, 行数, 命中评估数之和)} | file -> {algorithm: (successes, rows, sum of evaluations at the hits)}
    d = {}  # 字典 | dict
    if not os.path.exists(path): return None  # 缺 | missing
    for row in csv.reader(open(path, newline='')):  # 逐行 | each row
        if len(row) < 9: continue  # 短行 | short
        try: h = int(row[5]); e = float(row[6]) if h else 0.0  # 命中与评估数 | hit and evaluations
        except ValueError: continue  # 表头 | header
        s = d.setdefault(row[0], [0, 0, 0.0]); s[0] += h; s[1] += 1; s[2] += e  # 累加 | accumulate
    return d  # 返回 | return
same = 0; cells = 0; maxdiff = 0; rows = []; missing_b = 0  # 计数 | counters
for name in sorted(os.listdir(A)):  # 主目录的每个结果文件 | each result file of the primary directory
    if not name.endswith('.csv'): continue  # 只看 csv | csv only
    if name.startswith('calib_'): continue  # 校准单行文件另行比较 | the single-line calibration files are compared separately
    da = counts(os.path.join(A, name)); db = counts(os.path.join(B, name))  # 两边 | both sides
    if da is None: continue  # 缺 | missing
    if db is None: missing_b += 1; continue  # 复现缺 | replication missing
    for alg, (ha, na, ea) in da.items():  # 每个算法 | each algorithm
        if alg not in db or db[alg][1] != na: continue  # 不完整 | incomplete
        hb = db[alg][0]; cells += 1; diff = abs(ha - hb); same += (diff == 0); maxdiff = max(maxdiff, diff)  # 比较 | compare
        erta = ea / ha if ha else float('inf'); ertb = db[alg][2] / hb if hb else float('inf')  # 只用成功运行的评估数之和/成功数（近似 ERT，失败的评估数未计） | sum of evaluations at the hits over successes (ERT without the failed runs' evaluations)
        rel = abs(erta - ertb) / max(erta, ertb) if (ha and hb) else (0.0 if ha == hb else 1.0)  # 相对差 | relative difference
        rows.append((name, alg, na, ha, hb, ha - hb, erta, ertb, rel))  # 明细 | detail
rels = sorted(r[8] for r in rows if r[3] and r[4]); json.dump({'cells': cells, 'same': same, 'maxdiff': maxdiff, 'missing_in_B': missing_b, 'diff_hist': {str(k): sum(1 for r in rows if abs(r[5]) == k) for k in range(maxdiff + 1)}, 'ert_rel_median': rels[len(rels) // 2] if rels else None, 'ert_rel_q90': rels[int(0.9 * (len(rels) - 1))] if rels else None, 'ert_rel_max': rels[-1] if rels else None}, open(OUT, 'w'), indent=1)  # 汇总 | summary
if DET:  # 明细 | details
    with open(DET, 'w', newline='') as f: w = csv.writer(f); w.writerow(['file', 'algorithm', 'runs', 'successes_A', 'successes_B', 'A_minus_B', 'meanhit_A', 'meanhit_B', 'rel_diff']); w.writerows(rows)  # 写 | write
print('cells', cells, 'same', same, 'maxdiff', maxdiff, 'missing in B', missing_b)  # 屏幕 | screen


==> anc/src/bbob_mm.h <==
/* bbob_mm.h  BBOB 多峰组 f15-f24 的纯 C 重写（按 COCO 官方源码定义逐项实现） | pure-C rewrite of BBOB multimodal group f15-f24, following the official COCO source definitions */
/* 参照: numbbo/coco commit 0a7b447f (2025-12-09)，未拷贝其代码，按其定义重写 | reference: numbbo/coco commit 0a7b447f, definitions re-implemented, code not copied */
#ifndef BBOB_MM_H  /* 防重复包含 | include guard */
#define BBOB_MM_H  /* 防重复包含 | include guard */
#include <math.h>    /* 数学函数 | math functions */
#include <stdlib.h>  /* 内存与排序 | memory and sorting */
#include <string.h>  /* 内存操作 | memory operations */
#define BB_PI 3.14159265358979323846  /* 圆周率 | pi */
#define BB_MAXD 40   /* 最大维数 | maximum dimension */
#define BB_MAXP 101  /* Gallagher 最多峰数 | maximum Gallagher peaks */

typedef struct {  /* 一个 BBOB 问题实例 | one BBOB problem instance */
    int f, D, inst;  /* 函数号、维数、实例号 | function id, dimension, instance */
    double fopt;  /* 最优目标值 | optimal objective value */
    double xopt[BB_MAXD];  /* 最优点（多数函数） | optimum location (most functions) */
    double R1[BB_MAXD * BB_MAXD], R2[BB_MAXD * BB_MAXD], M[BB_MAXD * BB_MAXD];  /* 旋转与组合矩阵（行主序） | rotations and combined matrix (row-major) */
    double gsc;  /* f19 的缩放 | scale of f19 */
    int np;  /* Gallagher 峰数 | number of Gallagher peaks */
    double peak[BB_MAXP], xloc[BB_MAXD][BB_MAXP], ascale[BB_MAXP][BB_MAXD];  /* 峰高、峰位置、各向尺度 | peak heights, locations, axis scales */
    double wak[12], wbk[12], wf0;  /* Weierstrass 系数 | Weierstrass coefficients */
    int xsign[BB_MAXD];  /* f20 的符号翻转 | sign flips of f20 */
} BBOB;  /* 结束 | end */

static void bb_unif(double *r, long N, long inseed) {  /* 官方均匀随机数发生器 | official uniform generator */
    long aktseed, tmp, rgrand[32], aktrand, i;  /* 状态 | state */
    if (inseed < 0) inseed = -inseed;  /* 取正 | make positive */
    if (inseed < 1) inseed = 1;  /* 至少为 1 | at least 1 */
    aktseed = inseed;  /* 初始种子 | initial seed */
    for (i = 39; i >= 0; i--) {  /* 预热并填表 | warm up and fill table */
        tmp = (long)(int)floor((double)aktseed / 127773.0);  /* 商 | quotient */
        aktseed = 16807 * (aktseed - tmp * 127773) - 2836 * tmp;  /* Park-Miller 递推 | Park-Miller step */
        if (aktseed < 0) aktseed += 2147483647;  /* 取模 | modulo */
        if (i < 32) rgrand[i] = aktseed;  /* 填表 | fill table */
    }  /* 结束 | end */
    aktrand = rgrand[0];  /* 洗牌初值 | shuffle start */
    for (i = 0; i < N; i++) {  /* 生成 N 个 | generate N numbers */
        tmp = (long)(int)floor((double)aktseed / 127773.0);  /* 商 | quotient */
        aktseed = 16807 * (aktseed - tmp * 127773) - 2836 * tmp;  /* 递推 | step */
        if (aktseed < 0) aktseed += 2147483647;  /* 取模 | modulo */
        tmp = (long)(int)floor((double)aktrand / 67108865.0);  /* 表下标 | table index */
        aktrand = rgrand[tmp];  /* 取出 | take out */
        rgrand[tmp] = aktseed;  /* 放回 | put back */
        r[i] = (double)aktrand / 2.147483647e9;  /* 归一化 | normalise */
        if (r[i] == 0.0) r[i] = 1e-99;  /* 避免 0 | avoid zero */
    }  /* 结束 | end */
}  /* 结束 | end */

static void bb_gauss(double *g, long N, long seed) {  /* 官方高斯随机数 | official Gaussian numbers */
    static double u[6000]; long i;  /* 临时均匀数 | temporary uniforms */
    bb_unif(u, 2 * N, seed);  /* 生成 2N 个均匀数 | 2N uniforms */
    for (i = 0; i < N; i++) {  /* Box-Muller | Box-Muller */
        g[i] = sqrt(-2.0 * log(u[i])) * cos(2.0 * BB_PI * u[N + i]);  /* 变换 | transform */
        if (g[i] == 0.0) g[i] = 1e-99;  /* 避免 0 | avoid zero */
    }  /* 结束 | end */
}  /* 结束 | end */

static void bb_rotation(double *B, long seed, int D) {  /* 官方随机旋转矩阵（列 Gram-Schmidt） | official random rotation (column Gram-Schmidt) */
    static double gv[2000]; int i, j, k; double prod;  /* 临时量 | temporaries */
    bb_gauss(gv, (long)D * D, seed);  /* 高斯数 | Gaussian numbers */
    for (i = 0; i < D; i++) for (j = 0; j < D; j++) B[i * D + j] = gv[j * D + i];  /* B[i][j] = g[j*D+i] | reshape */
    for (i = 0; i < D; i++) {  /* 逐列正交化 | orthogonalise column by column */
        for (j = 0; j < i; j++) {  /* 减去前面各列的投影 | remove projections on earlier columns */
            prod = 0.0; for (k = 0; k < D; k++) prod += B[k * D + i] * B[k * D + j];  /* 内积 | inner product */
            for (k = 0; k < D; k++) B[k * D + i] -= prod * B[k * D + j];  /* 相减 | subtract */
        }  /* 结束 | end */
        prod = 0.0; for (k = 0; k < D; k++) prod += B[k * D + i] * B[k * D + i];  /* 模长平方 | squared norm */
        for (k = 0; k < D; k++) B[k * D + i] /= sqrt(prod);  /* 单位化 | normalise */
    }  /* 结束 | end */
}  /* 结束 | end */

static void bb_xopt(double *x, long seed, int D) {  /* 官方最优点位置 | official optimum location */
    int i; bb_unif(x, D, seed);  /* 均匀数 | uniforms */
    for (i = 0; i < D; i++) { x[i] = 8.0 * floor(1e4 * x[i]) / 1e4 - 4.0; if (x[i] == 0.0) x[i] = -1e-5; }  /* 映射到 [-4,4] | map to [-4,4] */
}  /* 结束 | end */

static double bb_fopt(int f, int inst) {  /* 官方目标偏移 | official objective offset */
    long rs = (f == 18) ? 17 : f, rr = rs + 10000L * inst; double g1, g2, v;  /* 种子 | seeds */
    bb_gauss(&g1, 1, rr); bb_gauss(&g2, 1, rr + 1);  /* 两个高斯数 | two Gaussians */
    v = floor(100.0 * 100.0 * g1 / g2 + 0.5) / 100.0;  /* 取两位小数 | two decimals */
    if (v < -1000.0) { v = -1000.0; }  /* 下限 -1000 | lower clip -1000 */
    if (v > 1000.0) { v = 1000.0; }  /* 上限 1000 | upper clip 1000 */
    return v;  /* 返回 | return */
}  /* 结束 | end */

static double bb_tosz(double x) {  /* 振荡变换 T_osz | oscillation transform T_osz */
    double t, b;  /* 临时量 | temporaries */
    if (x > 0.0) { t = log(x) / 0.1; b = exp(t + 0.49 * (sin(t) + sin(0.79 * t))); return pow(b, 0.1); }  /* 正半轴 | positive side */
    if (x < 0.0) { t = log(-x) / 0.1; b = exp(t + 0.49 * (sin(0.55 * t) + sin(0.31 * t))); return -pow(b, 0.1); }  /* 负半轴 | negative side */
    return 0.0;  /* 零点 | zero */
}  /* 结束 | end */

static void bb_tasy(double *x, int D, double beta) {  /* 非对称变换 T_asy | asymmetric transform T_asy */
    int i;  /* 循环变量 | loop index */
    for (i = 0; i < D; i++) if (x[i] > 0.0) x[i] = pow(x[i], 1.0 + beta * i / (D - 1.0) * sqrt(x[i]));  /* 只变换正分量 | positive components only */
}  /* 结束 | end */

static void bb_matvec(const double *A, const double *x, double *y, int D) {  /* y = A x | matrix-vector product */
    int i, j;  /* 循环变量 | loop indices */
    for (i = 0; i < D; i++) { y[i] = 0.0; for (j = 0; j < D; j++) y[i] += A[i * D + j] * x[j]; }  /* 逐行 | row by row */
}  /* 结束 | end */

static double bb_pen(const double *x, int D) {  /* 越出 [-5,5] 的平方罚 | squared penalty outside [-5,5] */
    int i; double p = 0.0, t;  /* 累加 | accumulator */
    for (i = 0; i < D; i++) { t = fabs(x[i]) - 5.0; if (t > 0.0) p += t * t; }  /* 逐维 | per dimension */
    return p;  /* 返回 | return */
}  /* 结束 | end */

typedef struct { double v; int idx; } bb_perm;  /* 排序用的值-下标对 | value-index pair for sorting */
static int bb_cmp(const void *a, const void *b) { double t = ((const bb_perm *)a)->v - ((const bb_perm *)b)->v; return (t > 0) ? 1 : ((t < 0) ? -1 : 0); }  /* 升序 | ascending */

static void bb_init(BBOB *p, int f, int D, int inst) {  /* 初始化一个问题实例 | set up one problem instance */
    long rseed = (f == 18 ? 17 : f) + 10000L * inst;  /* 实例种子 | instance seed */
    int i, j, k; double cond = 1.0;  /* 循环变量与条件数 | loop indices and condition number */
    memset(p, 0, sizeof(*p)); p->f = f; p->D = D; p->inst = inst;  /* 清零 | reset */
    p->fopt = bb_fopt(f, inst);  /* 目标偏移 | objective offset */
    if (f == 15 || f == 16 || f == 23) {  /* M = R1 Λ R2 型 | M = R1 Λ R2 type */
        cond = (f == 15) ? 10.0 : ((f == 16) ? 0.01 : 100.0);  /* f15: Λ^10；f16: Λ^(1/100)；f23: Λ^100 | conditioning per function */
        bb_xopt(p->xopt, rseed, D); bb_rotation(p->R1, rseed + 1000000, D); bb_rotation(p->R2, rseed, D);  /* 最优点与两个旋转 | optimum and two rotations */
        for (i = 0; i < D; i++) for (j = 0; j < D; j++) { double s = 0.0; for (k = 0; k < D; k++) s += p->R1[i * D + k] * pow(sqrt(cond), k / (D - 1.0)) * p->R2[k * D + j]; p->M[i * D + j] = s; }  /* 组合矩阵 | combined matrix */
    } else if (f == 17 || f == 18) {  /* Schaffers F7 | Schaffers F7 */
        cond = (f == 17) ? 10.0 : 1000.0;  /* 条件数 | condition number */
        bb_xopt(p->xopt, rseed, D); bb_rotation(p->R1, rseed + 1000000, D); bb_rotation(p->R2, rseed, D);  /* 最优点与旋转 | optimum and rotations */
        for (i = 0; i < D; i++) for (j = 0; j < D; j++) p->M[i * D + j] = p->R2[i * D + j] * pow(sqrt(cond), i / (D - 1.0));  /* 按行缩放 | row scaling */
    } else if (f == 19) {  /* Griewank-Rosenbrock | Griewank-Rosenbrock */
        bb_rotation(p->R1, rseed, D); p->gsc = sqrt((double)D) / 8.0; if (p->gsc < 1.0) p->gsc = 1.0;  /* 旋转与缩放 | rotation and scale */
        for (i = 0; i < D * D; i++) p->M[i] = p->R1[i] * p->gsc;  /* 缩放旋转 | scaled rotation */
    } else if (f == 20) {  /* Schwefel | Schwefel */
        double t[BB_MAXD]; bb_unif(t, D, rseed);  /* 均匀数 | uniforms */
        for (i = 0; i < D; i++) { p->xopt[i] = (t[i] < 0.5 ? -1.0 : 1.0) * 0.5 * 4.2096874637; p->xsign[i] = (t[i] < 0.5) ? -1 : 1; }  /* 最优点与符号 | optimum and signs */
    } else if (f == 21 || f == 22) {  /* Gallagher | Gallagher */
        double maxc = 1000.0, maxc1 = 1000.0, b, c, fv0 = 1.1, fv1 = 9.1, arrC[BB_MAXP]; static double rn[BB_MAXP * BB_MAXD]; bb_perm rp[BB_MAXP];  /* 参数 | parameters */
        p->np = (f == 21) ? 101 : 21;  /* 峰数 | number of peaks */
        if (f == 21) { maxc1 = sqrt(maxc1); b = 10.0; c = 5.0; } else { b = 9.8; c = 4.9; }  /* 两个版本的参数 | parameters of the two versions */
        bb_rotation(p->R1, rseed, D);  /* 旋转 | rotation */
        bb_unif(rn, p->np - 1, rseed);  /* 排列用的随机数 | numbers for the permutation */
        for (i = 0; i < p->np - 1; i++) { rp[i].v = rn[i]; rp[i].idx = i; }  /* 值-下标 | value-index */
        qsort(rp, p->np - 1, sizeof(bb_perm), bb_cmp);  /* 随机排列 | random permutation */
        arrC[0] = maxc1; p->peak[0] = 10.0;  /* 全局峰 | global peak */
        for (i = 1; i < p->np; i++) { arrC[i] = pow(maxc, (double)rp[i - 1].idx / (p->np - 2.0)); p->peak[i] = (i - 1.0) / (p->np - 2.0) * (fv1 - fv0) + fv0; }  /* 局部峰条件数与峰高 | local-peak conditions and heights */
        for (i = 0; i < p->np; i++) {  /* 每个峰的各向尺度 | axis scales of each peak */
            bb_perm q[BB_MAXD]; bb_unif(rn, D, rseed + 1000L * i);  /* 随机数 | uniforms */
            for (j = 0; j < D; j++) { q[j].v = rn[j]; q[j].idx = j; }  /* 值-下标 | value-index */
            qsort(q, D, sizeof(bb_perm), bb_cmp);  /* 排列 | permutation */
            for (j = 0; j < D; j++) p->ascale[i][j] = pow(arrC[i], (double)q[j].idx / (D - 1.0) - 0.5);  /* Λ^α_i | Lambda^alpha_i */
        }  /* 结束 | end */
        bb_unif(rn, (long)D * p->np, rseed);  /* 峰位置的随机数 | numbers for peak locations */
        for (i = 0; i < D; i++) {  /* 每一维 | each dimension */
            p->xopt[i] = 0.8 * (b * rn[i] - c);  /* 全局最优 | global optimum */
            for (j = 0; j < p->np; j++) {  /* 每个峰 | each peak */
                double s = 0.0; for (k = 0; k < D; k++) s += p->R1[i * D + k] * (b * rn[j * D + k] - c);  /* 旋转后的位置 | rotated location */
                p->xloc[i][j] = (j == 0) ? 0.8 * s : s;  /* 全局峰收缩 0.8 | shrink the global peak by 0.8 */
            }  /* 结束 | end */
        }  /* 结束 | end */
    } else if (f == 24) {  /* Lunacek bi-Rastrigin | Lunacek bi-Rastrigin */
        double g[BB_MAXD];  /* 高斯数 | Gaussians */
        bb_rotation(p->R1, rseed + 1000000, D); bb_rotation(p->R2, rseed, D);  /* 旋转 | rotations */
        bb_gauss(g, D, rseed);  /* 决定符号 | decides signs */
        for (i = 0; i < D; i++) p->xopt[i] = (g[i] < 0.0) ? -1.25 : 1.25;  /* 最优点 ±μ0/2 | optimum at ±mu0/2 */
    }  /* 结束 | end */
    if (f == 16) {  /* Weierstrass 系数 | Weierstrass coefficients */
        p->wf0 = 0.0; for (i = 0; i < 12; i++) { p->wak[i] = pow(0.5, i); p->wbk[i] = pow(3.0, i); p->wf0 += p->wak[i] * cos(2.0 * BB_PI * p->wbk[i] * 0.5); }  /* a_k, b_k, f0 | a_k, b_k, f0 */
    }  /* 结束 | end */
}  /* 结束 | end */

static double bb_eval(const BBOB *p, const double *x) {  /* 计算目标值 | evaluate the objective */
    int D = p->D, i, j; double z[BB_MAXD], t[BB_MAXD], r = 0.0;  /* 中间向量 | intermediate vectors */
    switch (p->f) {  /* 按函数 | per function */
    case 15:  /* Rastrigin（旋转） | rotated Rastrigin */
        for (i = 0; i < D; i++) t[i] = x[i] - p->xopt[i];  /* 平移 | shift */
        bb_matvec(p->R1, t, z, D); for (i = 0; i < D; i++) z[i] = bb_tosz(z[i]);  /* R1 后振荡 | R1 then oscillation */
        bb_tasy(z, D, 0.2); bb_matvec(p->M, z, t, D);  /* 非对称后乘 M | asymmetry then M */
        { double s1 = 0.0, s2 = 0.0; for (i = 0; i < D; i++) { s1 += cos(2.0 * BB_PI * t[i]); s2 += t[i] * t[i]; } r = 10.0 * (D - s1) + s2; }  /* Rastrigin | Rastrigin */
        return r + p->fopt;  /* 加偏移 | add offset */
    case 16:  /* Weierstrass | Weierstrass */
        for (i = 0; i < D; i++) t[i] = x[i] - p->xopt[i];  /* 平移 | shift */
        bb_matvec(p->R1, t, z, D); for (i = 0; i < D; i++) z[i] = bb_tosz(z[i]);  /* R1 后振荡 | R1 then oscillation */
        bb_matvec(p->M, z, t, D);  /* 乘 M | multiply by M */
        for (i = 0; i < D; i++) for (j = 0; j < 12; j++) r += cos(2.0 * BB_PI * (t[i] + 0.5) * p->wbk[j]) * p->wak[j];  /* 双重求和 | double sum */
        r = 10.0 * pow(r / D - p->wf0, 3.0);  /* 立方 | cube */
        return r + p->fopt + 10.0 / D * bb_pen(x, D);  /* 偏移与罚 | offset and penalty */
    case 17: case 18:  /* Schaffers F7 | Schaffers F7 */
        for (i = 0; i < D; i++) t[i] = x[i] - p->xopt[i];  /* 平移 | shift */
        bb_matvec(p->R1, t, z, D); bb_tasy(z, D, 0.5); bb_matvec(p->M, z, t, D);  /* R1、非对称、M | R1, asymmetry, M */
        for (i = 0; i < D - 1; i++) { double s = t[i] * t[i] + t[i + 1] * t[i + 1]; r += pow(s, 0.25) * (1.0 + pow(sin(50.0 * pow(s, 0.1)), 2.0)); }  /* 相邻两维 | adjacent pairs */
        r = pow(r / (D - 1.0), 2.0);  /* 平方 | square */
        return r + p->fopt + 10.0 * bb_pen(x, D);  /* 偏移与罚 | offset and penalty */
    case 19:  /* Griewank-Rosenbrock | Griewank-Rosenbrock */
        bb_matvec(p->M, x, z, D); for (i = 0; i < D; i++) z[i] += 0.5;  /* 缩放旋转后加 0.5 | scaled rotation plus 0.5 */
        for (i = 0; i < D - 1; i++) { double c1 = z[i] * z[i] - z[i + 1], c2 = 1.0 - z[i], s = 100.0 * c1 * c1 + c2 * c2; r += s / 4000.0 - cos(s); }  /* 求和 | sum */
        r = 10.0 + 10.0 * r / (D - 1.0);  /* 归一化 | normalise */
        return r + p->fopt;  /* 加偏移 | add offset */
    case 20:  /* Schwefel x*sin(x) | Schwefel x*sin(x) */
        for (i = 0; i < D; i++) t[i] = 2.0 * p->xsign[i] * x[i];  /* x_hat 并乘 2 | x_hat times 2 */
        z[0] = t[0]; for (i = 1; i < D; i++) z[i] = t[i] + 0.25 * (t[i - 1] - 2.0 * fabs(p->xopt[i - 1]));  /* z_hat | z_hat */
        for (i = 0; i < D; i++) { double u = z[i] - 2.0 * fabs(p->xopt[i]); u *= pow(10.0, 0.5 * i / (D - 1.0)); u += 2.0 * fabs(p->xopt[i]); t[i] = 100.0 * u; }  /* 平移、条件化、平移回、乘 100 | shift, condition, shift back, times 100 */
        { double pen = 0.0, s = 0.0; for (i = 0; i < D; i++) { double q = fabs(t[i]) - 500.0; if (q > 0.0) pen += q * q; s += t[i] * sin(sqrt(fabs(t[i]))); } r = 0.01 * (pen + 418.9828872724339 - s / D); }  /* 原函数 | raw function */
        return r + p->fopt;  /* 加偏移 | add offset */
    case 21: case 22:  /* Gallagher | Gallagher */
        { double fac = -0.5 / D, fm = 0.0, ft; bb_matvec(p->R1, x, z, D);  /* 旋转 | rotate */
          for (i = 0; i < p->np; i++) { double s = 0.0; for (j = 0; j < D; j++) { double d = z[j] - p->xloc[j][i]; s += p->ascale[i][j] * d * d; } s = p->peak[i] * exp(fac * s); if (s > fm) fm = s; }  /* 各峰取最大 | maximum over peaks */
          ft = bb_tosz(10.0 - fm); r = ft * ft + bb_pen(x, D); }  /* 振荡后平方加罚 | oscillate, square, penalty */
        return r + p->fopt;  /* 加偏移 | add offset */
    case 23:  /* Katsuura | Katsuura */
        for (i = 0; i < D; i++) t[i] = x[i] - p->xopt[i];  /* 平移 | shift */
        bb_matvec(p->M, t, z, D); r = 1.0;  /* 乘 M | multiply by M */
        for (i = 0; i < D; i++) { double s = 0.0; int k; for (k = 1; k < 33; k++) { double q = pow(2.0, k); s += fabs(q * z[i] - floor(q * z[i] + 0.5)) / q; } r *= pow(1.0 + (i + 1.0) * s, 10.0 / pow(D, 1.2)); }  /* 连乘 | product */
        r = 10.0 / D / D * (r - 1.0);  /* 归一化 | normalise */
        return r + p->fopt + bb_pen(x, D);  /* 偏移与罚 | offset and penalty */
    case 24:  /* Lunacek bi-Rastrigin | Lunacek bi-Rastrigin */
        { double mu0 = 2.5, d = 1.0, s = 1.0 - 0.5 / (sqrt(D + 20.0) - 4.1), mu1 = -sqrt((mu0 * mu0 - d) / s), s1 = 0.0, s2 = 0.0, s3 = 0.0, xh[BB_MAXD];  /* 参数 | parameters */
          for (i = 0; i < D; i++) xh[i] = (p->xopt[i] < 0.0) ? -2.0 * x[i] : 2.0 * x[i];  /* x_hat | x_hat */
          for (i = 0; i < D; i++) { double c1 = pow(10.0, i / (D - 1.0)); t[i] = 0.0; for (j = 0; j < D; j++) t[i] += c1 * p->R2[i * D + j] * (xh[j] - mu0); }  /* Λ^100 R2 (x_hat - μ0) | Lambda R2 (x_hat - mu0) */
          bb_matvec(p->R1, t, z, D);  /* 乘 R1 | multiply by R1 */
          for (i = 0; i < D; i++) { s1 += (xh[i] - mu0) * (xh[i] - mu0); s2 += (xh[i] - mu1) * (xh[i] - mu1); s3 += cos(2.0 * BB_PI * z[i]); }  /* 三个和 | three sums */
          r = ((s1 < d * D + s * s2) ? s1 : d * D + s * s2) + 10.0 * (D - s3) + 1e4 * bb_pen(x, D); }  /* 原函数 | raw function */
        return r + p->fopt;  /* 加偏移 | add offset */
    }  /* 结束 | end */
    return 0.0;  /* 不应到达 | unreachable */
}  /* 结束 | end */
#endif  /* 结束防重复包含 | end include guard */


==> anc/src/camalgam_re.c <==
/* camalgam_re.c  按 Maree 等 GECCO 2017 论文文字重写的 CAMaLGaM（每代重新做层次高斯混合学习 HGML）；论文未写明处的取法见文件头逐条说明，结果只能称“我们对 CAMaLGaM 的理解” | CAMaLGaM re-implemented from the text of Maree et al. (GECCO 2017), re-running HGML every generation; choices where the paper is silent are listed below, so results are "our reading of CAMaLGaM" */
/* 自定取法 1：选择比例 tau=0.35、AMS 的 delta=2、SDR 阈值 1、乘子系数 0.9、无改进上限 D+25，均取 AMaLGaM 的常用值（论文未写） | own choice 1: tau=0.35, AMS delta=2, SDR threshold 1, multiplier factor 0.9, no-improvement limit D+25, the usual AMaLGaM values (not stated in the paper) */
/* 自定取法 2：合并后边长取两簇均值间的欧氏距离（论文式 4 给均值）；层得分按簇大小加权平均（论文正文），取整 0.05，须为正且严格更大才取多簇 | own choice 2: after a merge an edge length is the Euclidean distance between cluster means (paper Eq. 4 gives the mean); level score is the size-weighted average (paper text), rounded to 0.05, a finer level must be positive and strictly larger */
/* 自定取法 3：跨代继承——新簇从上一代均值最近的簇继承乘子、无改进计数和旧均值（论文只说从父簇继承） | own choice 3: inheritance across generations, a new cluster inherits multiplier, no-improvement count and old mean from the previous cluster with the nearest mean (the paper only says "from the parent cluster") */
/* 自定取法 4：各簇等权，各产生 (N-K)/K 个新解并保留本簇最好解；全局选择；选择集合适应值差小于 1e-12 或全部乘子小于 1e-10 判收敛 | own choice 4: equal cluster weights, each cluster produces (N-K)/K offspring and keeps its best; global selection; converged when the fitness spread of the selection is below 1e-12 or all multipliers are below 1e-10 */
/* 用法: camalgam_re D 次数 预算倍数 起始次序 w2 s2 种群方式(0=与本课题程序相同 17+3D^1.5 且不少于115; p>0 为 2^p(D+1)) 重启(0/1) | usage: camalgam_re D runs budget_factor r0 w2 s2 popmode(0 = same as our programs, 17+3D^1.5 and at least 115; p>0 means 2^p(D+1)) restart(0/1) */
#include <stdio.h>   /* 输入输出 | I/O */
#include <stdlib.h>  /* 内存与排序 | memory and sorting */
#include <string.h>  /* 内存拷贝 | memory copy */
#include <math.h>    /* 数学函数 | math */
#include <stdint.h>  /* 定长整数 | fixed-width integers */
#include <time.h>    /* 计时 | timing */
#include "funnel_fn.h"  /* 共用的漏斗函数 | shared funnel functions */
#define PI 3.14159265358979323846  /* 圆周率 | pi */
#define TAU 0.35  /* 选择比例 | selection fraction */
typedef struct { uint64_t s; } Rng;  /* splitmix64 状态 | splitmix64 state */
static uint64_t rng_next(Rng *r) {  /* 下一个 64 位整数 | next 64-bit integer */
    uint64_t z = (r->s += 0x9E3779B97F4A7C15ULL);  /* 状态递增 | advance the state */
    z = (z ^ (z >> 30)) * 0xBF58476D1CE4E5B9ULL;  /* 混合 1 | mix 1 */
    z = (z ^ (z >> 27)) * 0x94D049BB133111EBULL;  /* 混合 2 | mix 2 */
    return z ^ (z >> 31);  /* 输出 | output */
}  /* 结束 | end */
static double rng_u(Rng *r) { return (double)(rng_next(r) >> 11) * (1.0 / 9007199254740992.0); }  /* [0,1) 均匀 | uniform in [0,1) */
static double rng_n(Rng *r) {  /* 标准正态（Box-Muller） | standard normal (Box-Muller) */
    double u = rng_u(r), v = rng_u(r);  /* 两个均匀数 | two uniforms */
    if (u < 1e-300) u = 1e-300;  /* 避免 log(0) | avoid log(0) */
    return sqrt(-2.0 * log(u)) * cos(2.0 * PI * v);  /* 变换 | transform */
}  /* 结束 | end */
typedef struct { long nev, hit_ev, budget; double bsf, cp[7], w2, s2; int D; } Res;  /* 评估计数、首次达标评估数、预算、至今最好、检查点、函数参数 | eval counter, first-hit evals, budget, best-so-far, checkpoints, function parameters */
static double eval(const double *x, Res *rs) {  /* 评估并记录 | evaluate and record */
    static const double fr[7] = {0.01, 0.02, 0.05, 0.10, 0.20, 0.50, 1.00};  /* 检查点占预算比例 | checkpoint fractions of the budget */
    double f; int k;  /* 适应值与循环变量 | fitness and loop index */
    for (k = 0; k < 7; k++) if (rs->cp[k] < 0.0 && rs->nev >= (long)(fr[k] * rs->budget)) rs->cp[k] = rs->bsf;  /* 到检查点记下至今最好 | record best-so-far at a checkpoint */
    f = lun_g(x, rs->D, rs->w2, rs->s2);  /* 计算函数值 | compute the function value */
    rs->nev++;  /* 计数 | count */
    if (f < rs->bsf) rs->bsf = f;  /* 更新至今最好 | update best-so-far */
    if (rs->hit_ev < 0 && f <= 1e-8) rs->hit_ev = rs->nev;  /* 首次达到 1e-8 | first time reaching 1e-8 */
    return f;  /* 返回 | return */
}  /* 结束 | end */
static int chol(int n, const double *A, double *L) {  /* Cholesky 分解 A = L L^T，失败返回 0 | Cholesky factorisation A = L L^T, returns 0 on failure */
    int i, j, k;  /* 循环变量 | loop indices */
    memset(L, 0, sizeof(double) * n * n);  /* 清零 | clear */
    for (i = 0; i < n; i++) for (j = 0; j <= i; j++) {  /* 逐元素 | element by element */
        double s = A[i * n + j];  /* 起始值 | start value */
        for (k = 0; k < j; k++) s -= L[i * n + k] * L[j * n + k];  /* 减去已算部分 | subtract the computed part */
        if (i == j) { if (s <= 1e-300) return 0; L[i * n + i] = sqrt(s); }  /* 对角元，非正则失败 | diagonal, fail if not positive */
        else L[i * n + j] = s / L[j * n + j];  /* 非对角元 | off-diagonal */
    }  /* 结束 | end */
    return 1;  /* 成功 | success */
}  /* 结束 | end */
static void fsolve(int n, const double *L, const double *b, double *z) {  /* 前代求解 L z = b | forward substitution L z = b */
    int i, k;  /* 循环变量 | loop indices */
    for (i = 0; i < n; i++) { double s = b[i]; for (k = 0; k < i; k++) s -= L[i * n + k] * z[k]; z[i] = s / L[i * n + i]; }  /* 逐行 | row by row */
}  /* 结束 | end */
static const double *g_key;  /* 排序用的键 | sort key */
static int cmp_idx(const void *a, const void *b) { double x = g_key[*(const int *)a], y = g_key[*(const int *)b]; return (x < y) ? -1 : (x > y); }  /* 按键升序 | ascending by key */
static int cmp_int(const void *a, const void *b) { return *(const int *)a - *(const int *)b; }  /* 整数升序 | ascending integers */
/* ---- 层次高斯混合学习 HGML 的数据 | data of hierarchical Gaussian mixture learning ---- */
static int g_D, g_n;  /* 维数与被选个体数 | dimension and number of selected solutions */
static double *g_X;  /* 被选个体（按适应值升序），g_n 行 | selected solutions sorted by fitness, g_n rows */
static int *nd_l, *nd_r, *nd_sz;  /* 结点的左右子结点与大小（叶结点子为 -1） | left/right child and size of a node (-1 for leaves) */
static double *nd_mu;  /* 结点均值 | node means */
static int gather(int node, int *out, int m) {  /* 收集结点下的叶编号 | gather the leaf indices under a node */
    if (nd_l[node] < 0) { out[m] = node; return m + 1; }  /* 叶结点 | leaf */
    m = gather(nd_l[node], out, m);  /* 左子树 | left subtree */
    return gather(nd_r[node], out, m);  /* 右子树 | right subtree */
}  /* 结束 | end */
static int fit_gauss(const int *mem, int m, double *mu, double *C, double *L) {  /* 由成员做最大似然高斯，返回分解是否成功 | maximum-likelihood Gaussian of the members, returns whether the factorisation succeeded */
    int D = g_D, i, j, k;  /* 维数与循环变量 | dimension and loop indices */
    for (j = 0; j < D; j++) { double s = 0.0; for (i = 0; i < m; i++) s += g_X[mem[i] * D + j]; mu[j] = s / m; }  /* 均值 | mean */
    for (j = 0; j < D; j++) for (k = 0; k <= j; k++) {  /* 协方差下三角 | lower triangle of the covariance */
        double s = 0.0;  /* 累加 | accumulator */
        for (i = 0; i < m; i++) s += (g_X[mem[i] * D + j] - mu[j]) * (g_X[mem[i] * D + k] - mu[k]);  /* 乘积和 | sum of products */
        C[j * D + k] = C[k * D + j] = s / m;  /* 除以成员数 | divide by the member count */
    }  /* 结束 | end */
    return chol(D, C, L);  /* 分解 | factorise */
}  /* 结束 | end */
static double dfc_node(int node, int *mem, double *mu, double *C, double *L, double *maha, int *ord, double *z, double *dv) {  /* 结点的密度-适应值相关（簇内 Spearman） | density-fitness correlation of a node (Spearman within the cluster) */
    int D = g_D, m = gather(node, mem, 0), i, j;  /* 维数、成员数、循环变量 | dimension, member count, loop indices */
    double s = 0.0;  /* 排名差平方和 | sum of squared rank differences */
    if (m < 2) return 0.0;  /* 成员太少 | too few members */
    qsort(mem, m, sizeof(int), cmp_int);  /* 叶编号即适应值名次，升序后位置就是簇内适应值排名 | leaf index is the fitness rank, so the sorted position is the within-cluster fitness rank */
    if (!fit_gauss(mem, m, mu, C, L)) return 0.0;  /* 协方差奇异时相关记 0 | correlation 0 when the covariance is singular */
    for (i = 0; i < m; i++) {  /* 逐成员算马氏距离 | Mahalanobis distance of each member */
        for (j = 0; j < D; j++) dv[j] = g_X[mem[i] * D + j] - mu[j];  /* 偏差 | deviation */
        fsolve(D, L, dv, z);  /* 白化 | whiten */
        maha[i] = 0.0; for (j = 0; j < D; j++) maha[i] += z[j] * z[j];  /* 距离平方，越小密度越高 | squared distance, smaller means higher density */
        ord[i] = i;  /* 初始次序 | initial order */
    }  /* 结束 | end */
    g_key = maha; qsort(ord, m, sizeof(int), cmp_idx);  /* 按密度从高到低排 | sort from high to low density */
    for (i = 0; i < m; i++) { double d = (double)(i - ord[i]); s += d * d; }  /* 密度名次 i 对适应值名次 ord[i] | density rank i against fitness rank ord[i] */
    return 1.0 - 6.0 * s / ((double)m * ((double)m * m - 1.0));  /* Spearman 相关 | Spearman correlation */
}  /* 结束 | end */
static int hgml(int *label) {  /* 对 g_X 聚类，label 给出每个个体的簇号，返回簇数 | cluster g_X, label gives each solution's cluster, returns the number of clusters */
    int D = g_D, n = g_n, i, j, k, K, best_lv, *ef, *et, *ea, *mem, *ord, *lst, nl;  /* 各种下标与工作数组 | indices and work arrays */
    double *el, *mu, *C, *L, *maha, *z, *dv, *sc, cur, best;  /* 边长与工作数组、得分 | edge lengths, work arrays, scores */
    ef = malloc(sizeof(int) * n); et = malloc(sizeof(int) * n); ea = malloc(sizeof(int) * n); el = malloc(sizeof(double) * n);  /* 边：起点、终点、是否有效、长度 | edges: from, to, alive, length */
    mem = malloc(sizeof(int) * n); ord = malloc(sizeof(int) * n); lst = malloc(sizeof(int) * 2 * n); maha = malloc(sizeof(double) * n);  /* 成员、次序、簇表、距离 | members, order, cluster list, distances */
    mu = malloc(sizeof(double) * D); C = malloc(sizeof(double) * D * D); L = malloc(sizeof(double) * D * D); z = malloc(sizeof(double) * D); dv = malloc(sizeof(double) * D); sc = malloc(sizeof(double) * 2 * n);  /* 高斯参数与结点得分 | Gaussian parameters and node scores */
    for (i = 0; i < n; i++) { nd_l[i] = nd_r[i] = -1; nd_sz[i] = 1; memcpy(nd_mu + i * D, g_X + i * D, sizeof(double) * D); }  /* 每个个体是一个叶结点 | each solution is a leaf */
    for (i = 1; i < n; i++) {  /* 最近更好树：每个个体连到比它好的最近个体 | nearest-better tree: link each solution to the nearest better one */
        double bd = 1e300; int bj = 0;  /* 最近距离与对象 | nearest distance and target */
        for (j = 0; j < i; j++) { double d = 0.0; for (k = 0; k < D; k++) { double t = g_X[i * D + k] - g_X[j * D + k]; d += t * t; } if (d < bd) { bd = d; bj = j; } }  /* 在更好的个体中找最近 | nearest among the better ones */
        ef[i - 1] = i; et[i - 1] = bj; el[i - 1] = sqrt(bd); ea[i - 1] = 1;  /* 建边 | create the edge */
    }  /* 结束 | end */
    for (i = 0; i < n - 1; i++) {  /* 逐次合并最短边的两端 | repeatedly merge the ends of the shortest edge */
        int me = -1, a, b, m = n + i;  /* 最短边、两端、新结点号 | shortest edge, its ends, new node id */
        for (j = 0; j < n - 1; j++) if (ea[j] && (me < 0 || el[j] < el[me])) me = j;  /* 找最短的有效边 | find the shortest alive edge */
        a = ef[me]; b = et[me]; ea[me] = 0;  /* 取两端并删除该边 | take both ends and remove the edge */
        nd_l[m] = a; nd_r[m] = b; nd_sz[m] = nd_sz[a] + nd_sz[b];  /* 新结点 | new node */
        for (k = 0; k < D; k++) nd_mu[m * D + k] = (nd_sz[a] * nd_mu[a * D + k] + nd_sz[b] * nd_mu[b * D + k]) / nd_sz[m];  /* 按大小加权的均值（论文式 4） | size-weighted mean (paper Eq. 4) */
        for (j = 0; j < n - 1; j++) if (ea[j]) {  /* 更新与新簇相连的边 | update the edges touching the new cluster */
            int ch = 0;  /* 是否改动 | changed flag */
            if (ef[j] == a || ef[j] == b) { ef[j] = m; ch = 1; }  /* 起点换成新簇 | replace the from-end */
            if (et[j] == a || et[j] == b) { et[j] = m; ch = 1; }  /* 终点换成新簇 | replace the to-end */
            if (ch) { double d = 0.0; for (k = 0; k < D; k++) { double t = nd_mu[ef[j] * D + k] - nd_mu[et[j] * D + k]; d += t * t; } el[j] = sqrt(d); }  /* 重算均值间距离 | recompute the distance between means */
        }  /* 结束 | end */
    }  /* 结束 | end */
    sc[2 * n - 2] = dfc_node(2 * n - 2, mem, mu, C, L, maha, ord, z, dv);  /* 单簇一层的得分 | score of the single-cluster level */
    cur = best = sc[2 * n - 2]; best_lv = n - 1;  /* 当前与最好得分；best_lv=n-1 表示不拆 | current and best score; best_lv=n-1 means no split */
    for (i = n - 2; i >= 1; i--) {  /* 按合并的逆序逐层拆开 | undo the merges in reverse order */
        int m = n + i, a = nd_l[m], b = nd_r[m];  /* 被拆结点及其两个子结点 | the node to split and its children */
        double r;  /* 取整后的得分 | rounded score */
        if (nd_sz[a] < D + 1 || nd_sz[b] < D + 1) break;  /* 子簇小于 d+1 则此层及更细的层都无效 | a child below d+1 makes this and all finer levels invalid */
        sc[a] = dfc_node(a, mem, mu, C, L, maha, ord, z, dv); sc[b] = dfc_node(b, mem, mu, C, L, maha, ord, z, dv);  /* 两个子簇的相关 | correlations of both children */
        cur += (-sc[m] * nd_sz[m] + sc[a] * nd_sz[a] + sc[b] * nd_sz[b]) / (double)n;  /* 按簇大小加权平均的层得分 | size-weighted level score */
        r = floor(cur / 0.05 + 0.5) * 0.05;  /* 取整到 0.05 | round to 0.05 */
        if (cur > 0.0 && r > best) { best = r; best_lv = i; }  /* 为正且严格更大才采用 | adopt only if positive and strictly larger */
    }  /* 结束 | end */
    nl = 0; lst[nl++] = 2 * n - 2;  /* 簇表从根开始 | the cluster list starts from the root */
    for (i = n - 2; i >= best_lv; i--) {  /* 重放拆分直到选中的层 | replay the splits down to the chosen level */
        int m = n + i;  /* 被拆结点 | node to split */
        for (j = 0; j < nl; j++) if (lst[j] == m) { lst[j] = nd_l[m]; lst[nl++] = nd_r[m]; break; }  /* 用两个子结点替换 | replace by its two children */
    }  /* 结束 | end */
    K = nl;  /* 簇数 | number of clusters */
    for (j = 0; j < K; j++) { int m = gather(lst[j], mem, 0); for (i = 0; i < m; i++) label[mem[i]] = j; }  /* 写出每个个体的簇号 | write each solution's cluster id */
    free(ef); free(et); free(ea); free(el); free(mem); free(ord); free(lst); free(maha); free(mu); free(C); free(L); free(z); free(dv); free(sc);  /* 释放 | free */
    return K;  /* 返回簇数 | return the number of clusters */
}  /* 结束 | end */
static void attempt(int D, int N, Rng *rp, Res *rs, double *sumK, long *gens, long *multi) {  /* 一轮运行直到收敛或预算用完 | one attempt until convergence or budget exhaustion */
    int S = (int)(TAU * N), i, j, k, c, K, pK = 0, nis_max = D + 25;  /* 选择数、循环变量、簇数、上一代簇数、无改进上限 | selection size, indices, cluster counts, no-improvement limit */
    double *X = malloc(sizeof(double) * N * D), *F = malloc(sizeof(double) * N), *NX = malloc(sizeof(double) * 2 * N * D), *NF = malloc(sizeof(double) * 2 * N);  /* 种群与新种群 | population and new population */
    int *idx = malloc(sizeof(int) * N), *label = malloc(sizeof(int) * S), *mem = malloc(sizeof(int) * S);  /* 排序下标、簇号、成员 | sort index, labels, members */
    double *pmu = malloc(sizeof(double) * S * D), *pc = malloc(sizeof(double) * S), *cmu = malloc(sizeof(double) * S * D), *cc = malloc(sizeof(double) * S);  /* 上一代与本代各簇的均值和乘子 | means and multipliers of the previous and current clusters */
    int *pn = malloc(sizeof(int) * S), *cn = malloc(sizeof(int) * S);  /* 上一代与本代各簇的无改进计数 | no-improvement counts of the previous and current clusters */
    double *mu = malloc(sizeof(double) * D), *C = malloc(sizeof(double) * D * D), *L = malloc(sizeof(double) * D * D), *z = malloc(sizeof(double) * D), *dv = malloc(sizeof(double) * D), *xa = malloc(sizeof(double) * D);  /* 高斯参数与工作向量 | Gaussian parameters and work vectors */
    g_D = D; g_n = S; g_X = malloc(sizeof(double) * S * D);  /* HGML 的输入 | input of HGML */
    nd_l = malloc(sizeof(int) * 2 * S); nd_r = malloc(sizeof(int) * 2 * S); nd_sz = malloc(sizeof(int) * 2 * S); nd_mu = malloc(sizeof(double) * 2 * S * D);  /* 合并树 | merge tree */
    for (i = 0; i < N && rs->nev < rs->budget; i++) { for (j = 0; j < D; j++) X[i * D + j] = -5.0 + 10.0 * rng_u(rp); F[i] = eval(X + i * D, rs); }  /* 在 [-5,5]^D 均匀初始化 | uniform initialisation in [-5,5]^D */
    while (rs->nev < rs->budget && rs->bsf > 1e-10) {  /* 逐代，直到预算用完或达到 1e-10 | generations until the budget is spent or 1e-10 is reached */
        int nn = 0, alive = 0;  /* 新种群计数、仍在活动的簇数 | new-population counter, number of active clusters */
        for (i = 0; i < N; i++) idx[i] = i;  /* 初始下标 | initial indices */
        g_key = F; qsort(idx, N, sizeof(int), cmp_idx);  /* 全局按适应值排序 | global sort by fitness */
        if (F[idx[S - 1]] - F[idx[0]] < 1e-12) break;  /* 选择集合适应值差极小，判收敛 | converged when the fitness spread of the selection is tiny */
        for (i = 0; i < S; i++) memcpy(g_X + i * D, X + idx[i] * D, sizeof(double) * D);  /* 取出被选个体 | copy the selected solutions */
        K = hgml(label);  /* 本代重新聚类 | re-cluster this generation */
        *sumK += K; (*gens)++; if (K > 1) (*multi)++;  /* 统计簇数 | cluster-count statistics */
        for (c = 0; c < K; c++) {  /* 逐簇做一步 AMaLGaM | one AMaLGaM step per cluster */
            int m = 0, nk = (N - K) / K, nams, nimp = 0, ok;  /* 成员数、新解数、AMS 个数、改进个数、分解是否成功 | member count, offspring count, AMS count, improvements, factorisation flag */
            double fb, mult = 1.0, sdr = 0.0, *old = NULL;  /* 本簇最好值、乘子、SDR、旧均值 | cluster best, multiplier, SDR, old mean */
            int nis = 0;  /* 无改进计数 | no-improvement count */
            for (i = 0; i < S; i++) if (label[i] == c) mem[m++] = i;  /* 收集成员（已按适应值升序） | collect the members (already sorted by fitness) */
            ok = fit_gauss(mem, m, mu, C, L);  /* 本簇的最大似然高斯 | the cluster's maximum-likelihood Gaussian */
            if (!ok) { for (j = 0; j < D * D; j++) L[j] = 0.0; for (j = 0; j < D; j++) L[j * D + j] = sqrt(C[j * D + j] > 1e-300 ? C[j * D + j] : 1e-300); }  /* 奇异时退回对角 | fall back to the diagonal when singular */
            if (pK > 0) {  /* 从上一代均值最近的簇继承 | inherit from the previous cluster with the nearest mean */
                int bp = 0; double bd = 1e300;  /* 最近簇与距离 | nearest cluster and distance */
                for (k = 0; k < pK; k++) { double d = 0.0; for (j = 0; j < D; j++) { double t = mu[j] - pmu[k * D + j]; d += t * t; } if (d < bd) { bd = d; bp = k; } }  /* 找最近 | find the nearest */
                mult = pc[bp]; nis = pn[bp]; old = pmu + bp * D;  /* 继承乘子、计数、旧均值 | inherit multiplier, count, old mean */
            }  /* 结束 | end */
            fb = F[idx[mem[0]]];  /* 本簇当前最好值 | current best of the cluster */
            memcpy(NX + nn * D, g_X + mem[0] * D, sizeof(double) * D); NF[nn++] = fb;  /* 保留本簇最好解 | keep the cluster's best solution */
            nams = old ? (int)(0.5 * TAU * nk) : 0;  /* AMS 作用的新解个数 | number of offspring receiving AMS */
            for (j = 0; j < D; j++) xa[j] = 0.0;  /* 改进解的累加 | accumulator of improving solutions */
            for (i = 0; i < nk && rs->nev < rs->budget; i++) {  /* 采样新解 | sample offspring */
                double f, sq = sqrt(mult), *x = NX + nn * D;  /* 适应值、乘子平方根、新解位置 | fitness, square root of the multiplier, offspring slot */
                for (j = 0; j < D; j++) z[j] = rng_n(rp);  /* 标准正态向量 | standard normal vector */
                for (j = 0; j < D; j++) { double s = 0.0; for (k = 0; k <= j; k++) s += L[j * D + k] * z[k]; x[j] = mu[j] + sq * s; }  /* x = 均值 + sqrt(乘子)·L·z | x = mean + sqrt(multiplier)·L·z */
                if (i < nams) for (j = 0; j < D; j++) x[j] += 2.0 * mult * (mu[j] - old[j]);  /* 预期均值移动 AMS，delta=2 | anticipated mean shift, delta=2 */
                f = eval(x, rs); NF[nn++] = f;  /* 评估并放入新种群 | evaluate and store */
                if (f < fb) { nimp++; for (j = 0; j < D; j++) xa[j] += x[j]; }  /* 记录改进解 | record improving solutions */
            }  /* 结束 | end */
            if (nimp > 0) {  /* 有改进：按 SDR 决定是否放大 | improvement: enlarge according to the SDR */
                nis = 0; if (mult < 1.0) mult = 1.0;  /* 计数清零，乘子不小于 1 | reset the count, multiplier at least 1 */
                for (j = 0; j < D; j++) dv[j] = xa[j] / nimp - mu[j];  /* 改进解平均相对均值的偏移 | shift of the average improvement from the mean */
                fsolve(D, L, dv, z);  /* 换到白化坐标 | to whitened coordinates */
                for (j = 0; j < D; j++) if (fabs(z[j]) > sdr) sdr = fabs(z[j]);  /* 最大标准差比 | maximum standard-deviation ratio */
                if (sdr > 1.0) mult /= 0.9;  /* 超过阈值则放大 | enlarge above the threshold */
            } else {  /* 无改进 | no improvement */
                if (mult <= 1.0) nis++;  /* 乘子不大于 1 时计数 | count when the multiplier is at most 1 */
                if (mult > 1.0 || nis >= nis_max) mult *= 0.9;  /* 缩小 | shrink */
                if (mult < 1.0 && nis < nis_max) mult = 1.0;  /* 未到上限时不小于 1 | not below 1 before the limit */
            }  /* 结束 | end */
            memcpy(cmu + c * D, mu, sizeof(double) * D); cc[c] = mult; cn[c] = nis;  /* 存下本簇状态供下一代继承 | store the cluster state for inheritance */
            if (mult >= 1e-10) alive++;  /* 乘子未塌缩则仍在活动 | active while the multiplier has not collapsed */
        }  /* 结束 | end */
        pK = K; memcpy(pmu, cmu, sizeof(double) * K * D); memcpy(pc, cc, sizeof(double) * K); memcpy(pn, cn, sizeof(int) * K);  /* 本代簇成为上一代 | current clusters become the previous ones */
        if (nn < S + 1 || alive == 0) break;  /* 预算用尽导致新种群不足，或全部簇塌缩 | new population too small because the budget ran out, or all clusters collapsed */
        if (nn > N) nn = N;  /* 防越界（不应发生） | guard, should not happen */
        memcpy(X, NX, sizeof(double) * nn * D); memcpy(F, NF, sizeof(double) * nn);  /* 新种群替换旧种群 | the new population replaces the old one */
        for (i = nn; i < N; i++) { memcpy(X + i * D, NX, sizeof(double) * D); F[i] = 1e300; }  /* 因整除空出的位置填占位并排到最后 | fill slots left by integer division with placeholders ranked last */
    }  /* 结束 | end */
    free(X); free(F); free(NX); free(NF); free(idx); free(label); free(mem); free(pmu); free(pc); free(cmu); free(cc); free(pn); free(cn);  /* 释放 | free */
    free(mu); free(C); free(L); free(z); free(dv); free(xa); free(g_X); free(nd_l); free(nd_r); free(nd_sz); free(nd_mu);  /* 释放 | free */
}  /* 结束 | end */
int main(int argc, char **argv) {  /* 主程序 | main */
    int D, runs, r0, pm, restart, N, r, k;  /* 参数与循环变量 | arguments and loop indices */
    long bf;  /* 预算倍数 | budget factor */
    double w2, s2;  /* 函数参数 | function parameters */
    if (argc < 9) { fprintf(stderr, "usage: camalgam_re D runs budget_factor r0 w2 s2 popmode restart\n"); return 1; }  /* 参数不足 | too few arguments */
    D = atoi(argv[1]); runs = atoi(argv[2]); bf = atol(argv[3]); r0 = atoi(argv[4]); w2 = atof(argv[5]); s2 = atof(argv[6]); pm = atoi(argv[7]); restart = atoi(argv[8]);  /* 读参数 | read the arguments */
    if (pm > 0) N = (1 << pm) * (D + 1);  /* 论文的种群 2^p(d+1) | the paper's population 2^p(d+1) */
    else { N = (int)(17.0 + 3.0 * pow((double)D, 1.5)); if (N < 115) N = 115; }  /* 与本课题程序相同的种群 | same population as our programs */
    for (r = r0; r < r0 + runs; r++) {  /* 逐次运行 | each run */
        Rng rg; Res rs; double sumK = 0.0; long gens = 0, multi = 0; clock_t t0 = clock();  /* 随机数、记录、统计、计时 | generator, record, statistics, timer */
        int seed = 777000 + 1000 * D + r;  /* 种子 | seed */
        rg.s = (uint64_t)seed;  /* 设种子（第 3.1 版改正：原先用 seed*γ+常数，相邻种子只相差 splitmix64 的步长 γ，各次运行的随机数流只是错位一步、彼此强相关；现在与 mfeda3 相同，状态直接取 seed） | set the seed (corrected in version 3.1: the previous seed*γ+constant made consecutive seeds differ by exactly the splitmix64 increment γ, so the random streams of the runs were the same stream shifted by one step and strongly correlated; now the state is the seed itself, as in mfeda3) */
        rs.nev = 0; rs.hit_ev = -1; rs.budget = bf * D; rs.bsf = 1e300; rs.w2 = w2; rs.s2 = s2; rs.D = D; for (k = 0; k < 7; k++) rs.cp[k] = -1.0;  /* 清记录 | reset the record */
        do { attempt(D, N, &rg, &rs, &sumK, &gens, &multi); } while (restart && rs.nev + N < rs.budget && rs.bsf > 1e-10);  /* 可选：收敛后随机重启直到预算用完 | optional random restarts until the budget is spent */
        for (k = 0; k < 7; k++) if (rs.cp[k] < 0.0) rs.cp[k] = rs.bsf;  /* 提前结束时检查点沿用最后值 | checkpoints carry the final value after an early stop */
        printf("CAMaLGaM-re-%s%d%s,lunacek-G,%d,%d,%d,%d,%ld,%ld,%.6e,%.3f,%.3f,%.2f", pm > 0 ? "p" : "n", pm > 0 ? pm : N, restart ? "-rs" : "", D, r, seed, rs.hit_ev > 0 ? 1 : 0, rs.hit_ev, rs.nev, rs.bsf, gens ? sumK / gens : 0.0, gens ? (double)multi / gens : 0.0, (double)(clock() - t0) / CLOCKS_PER_SEC);  /* 输出前 12 列，与其他程序对齐 | first 12 columns aligned with the other programs */
        for (k = 0; k < 7; k++) printf(",%.6e", rs.cp[k]);  /* 七个检查点 | seven checkpoints */
        printf("\n"); fflush(stdout);  /* 换行并刷新 | newline and flush */
    }  /* 结束 | end */
    return 0;  /* 正常结束 | normal end */
}  /* 结束 | end */


==> anc/src/ccmaes/LICENSE <==
Author and copyright: Nikolaus Hansen, 2014

This library is free/open software and may be used under any of the 
following licenses: 

Apache License 2.0: 
   
    Licensed under the Apache License, Version 2.0 (the "License");
    you may not use this library except in compliance with the License.
    You may obtain a copy of the License at

        http://www.apache.org/licenses/LICENSE-2.0

    Unless required by applicable law or agreed to in writing, software
    distributed under the License is distributed on an "AS IS" BASIS,
    WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
    See the License for the specific language governing permissions and
    limitations under the License    

GNU Lesser General Public License 2.1 or later: 

     This library is free software; you can redistribute it and/or
     modify it under the terms of the GNU Lesser General Public
     License as published by the Free Software Foundation; either
     version 2.1 of the License, or (at your option) any later 
     version (see http://www.gnu.org/copyleft/lesser.html).
     
     This library is distributed in the hope that it will be useful,
     but WITHOUT ANY WARRANTY; without even the implied warranty of
     MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
     Lesser General Public License for details.
   


==> anc/src/ccmaes/cmaes.c <==
/* --------------------------------------------------------- */
/* --- File: cmaes.c  -------- Author: Nikolaus Hansen   --- */
/* --------------------------------------------------------- */
/*   
    CMA-ES for non-linear function minimization. 

    Copyright 1996, 2003, 2007, 2013 Nikolaus Hansen
    e-mail: hansen .AT. lri.fr

    SOURCE: 
        https://github.com/cma-es/c-cma-es
        https://github.com/cma-es/c-cma-es/blob/master/src/cmaes.c

    LICENSE: this library is free/open software and may be used 
    either under the
        
        Apache License 2.0

    or under the
   
        GNU Lesser General Public License 2.1 or later
        
    whichever suits best. 
    
    See also the LICENSE file
    https://github.com/cma-es/c-cma-es/blob/master/LICENSE 
*/

/* --- Changes : --- 
  03/03/21: argument const double *rgFunVal of
            cmaes_ReestimateDistribution() was treated incorrectly.
  03/03/29: restart via cmaes_resume_distribution() implemented.  
  03/03/30: Always max std dev / largest axis is printed first. 
  03/08/30: Damping is adjusted for large mueff. 
  03/10/30: Damping is adjusted for large mueff always. 
  04/04/22: Cumulation time and damping for step size adjusted. 
            No iniphase but conditional update of pc. 
  05/03/15: in ccov-setting mucov replaced by mueff. 
  05/10/05: revise comment on resampling in example.c
  05/10/13: output of "coorstddev" changed from sigma * C[i][i] 
            to correct sigma * sqrt(C[i][i]).  
  05/11/09: Numerical problems are not anymore handled by increasing 
            sigma, but lead to satisfy a stopping criterion in 
            cmaes_Test(). 
  05/11/09: Update of eigensystem and test for numerical problems 
            moved right before sampling. 
  06/02/24: Non-ansi array definitions replaced (thanks to Marc 
            Toussaint). 
  06/02/25: Overflow in time measurement for runs longer than 
            2100 seconds. This could lead to stalling the 
            covariance matrix update for long periods. 
            Time measurement completely rewritten. 
  06/02/26: Included population size lambda as parameter to 
            cmaes_init (thanks to MT). 
  06/02/26: Allow no initial reading/writing of parameters via
            "non" and "writeonly" keywords for input parameter 
            filename in cmaes_init. 
  06/02/27: Optimized code regarding time spent in updating the 
            covariance matrix in function Adapt_C2(). 
  07/08/03: clean up and implementation of an exhaustive test 
            of the eigendecomposition (via #ifdef for now) 
  07/08/04: writing of output improved 
  07/08/xx: termination criteria revised and more added, 
            damp replaced by damps=damp*cs, documentation improved.
            Interface significantly changed, evaluateSample function
            and therefore the function pointer argument removed. 
            Renaming of functions in accordance with Java code. 
            Clean up of parameter names, mainly in accordance with
            Matlab conventions. Most termination criteria can be
            changed online now. Many more small changes, but not in 
            the core procedure. 
  07/10/29: ReSampleSingle() got a better interface. ReSampleSingle()
            is now ReSampleSingle_old only for backward
            compatibility. Also fixed incorrect documentation. The new
            function SampleSingleInto() has an interface similar to
            the old ReSampleSingle(), but is not really necessary.
  07/11/20: bug: stopMaxIter did not translate into the correct default
            value but into -1 as default. This lead to a too large 
            damps and the termination test became true from the first
            iteration. (Thanks to Michael Calonder)
  07/11/20: new default stopTolFunHist = 1e-13;  (instead of zero)
  08/09/26: initial diagonal covariance matrix in code, but not
            yet in interface
  08/09/27: diagonalCovarianceMatrix option in initials.par provided
  08/10/17: uncertainty handling implemented in example3.c. 
            PerturbSolutionInto() provides the optional small 
            perturbations before reevaluation.
  10/10/16: TestForTermination changed such that diagonalCovarianceMatrix 
            option now yields linear time behavior 
  12/05/28: random seed > 2e9 prohibited to avoid an infinite loop on 32bit systems
  12/10/21: input parameter file values "no", "none" now work as "non". 
  12/10/xx: tentative implementation of cmaes_Optimize
  12/10/xx: some small changes with char * mainly to prevent warnings in C++
  12/10/xx: added some string convenience functions isNoneStr, new_string, assign_string
  13/01/03: rename files example?, initials.par, signals.par
  14/04/29: removed bug, au = t->al[...], from the (new) boundary handling 
            code (thanks to Emmanuel Benazera for the hint) 
  14/06/16: test of un-initialized version number removed (thanks to Paul Zimmermann)
  14/10/18: splitted cmaes_init() into cmaes_init_para() and cmaes_init_final(),
            such that parameters can be set also comparatively safely within the
            code, namely after calling cmaes_init_para(). The order of parameters
            of readpara_init() has changed to be the same as for cmaes_init().
  14/11/25:  fix warnings from Microsoft C compiler (sherm)
  14/11/26: renamed exported symbols so they begin with a cmaes_prefix.
  
  Wish List
    o make signals_filename part of cmaes_t using assign_string()

    o as writing time is measure for all files at once, the display
      cannot be independently written to a file via signals.par, while
      this would be desirable. 

    o clean up sorting of eigenvalues and vectors which is done repeatedly.

    o either use cmaes_Get() in cmaes_WriteToFilePtr(): revise the
      cmaes_write that all keywords available with get and getptr are
      recognized. Also revise the keywords, keeping backward
      compatibility. (not only) for this it would be useful to find a
      way how cmaes_Get() signals an unrecognized keyword. For GetPtr
      it can return NULL.

    o or break cmaes_Get() into single getter functions, being a nicer 
      interface, and compile instead of runtime error, and faster. For
      file signals.par it does not help. 

    o writing data depending on timing in a smarter way, e.g. using 10% 
      of all time. First find out whether clock() is useful for measuring
      disc writing time and then cmaes_timings_t class can be utilized. 
      For very large dimension the default of 1 seconds waiting might 
      be too small. 

    o allow modification of best solution depending on delivered f(xmean)

    o re-write input and output procedures 
*/

/* Prevent Microsoft compiler from complaining that common library functions 
   like strncpy(), ctime(), sprintf(), fopen(), fscanf(), etc. "may be unsafe".
   This must come before the first #include.
*/
#ifdef _MSC_VER
#define _CRT_SECURE_NO_WARNINGS
#endif

#include <math.h>   /* sqrt() */
#include <stddef.h> /* size_t */
#include <stdlib.h> /* NULL, free */
#include <string.h> /* strlen() */
#include <stdio.h>  /* sprintf(), NULL? */
#include "cmaes_interface.h" /* <time.h> via cmaes.h */

/* --------------------------------------------------------- */
/* ------------------- Declarations ------------------------ */
/* --------------------------------------------------------- */

/* ------------------- External Visibly -------------------- */

/* see cmaes_interface.h for those, not listed here */

long   cmaes_random_init(cmaes_random_t *, long unsigned seed /* 0==clock */);
void   cmaes_random_exit(cmaes_random_t *);
double cmaes_random_Gauss(cmaes_random_t *); /* (0,1)-normally distributed */
double cmaes_random_Uniform(cmaes_random_t *);
long   cmaes_random_Start(cmaes_random_t *, long unsigned seed /* 0==1 */);

void   cmaes_timings_init(cmaes_timings_t *timing);
void   cmaes_timings_start(cmaes_timings_t *timing); /* fields totaltime and tictoctime */
double cmaes_timings_update(cmaes_timings_t *timing);
void   cmaes_timings_tic(cmaes_timings_t *timing);
double cmaes_timings_toc(cmaes_timings_t *timing);

void cmaes_readpara_init (cmaes_readpara_t *, int dim, const double * xstart, 
                    const double * sigma, int seed, int lambda,
                    const char * filename);
void cmaes_readpara_exit(cmaes_readpara_t *);
void cmaes_readpara_ReadFromFile(cmaes_readpara_t *, const char *szFileName);
void cmaes_readpara_SupplementDefaults(cmaes_readpara_t *);
void cmaes_readpara_SetWeights(cmaes_readpara_t *, const char * mode);
void cmaes_readpara_WriteToFile(cmaes_readpara_t *, const char *filenamedest);

const double * cmaes_Optimize( cmaes_t *, double(*pFun)(double const *, int dim), 
                                long iterations);
double const * cmaes_SetMean(cmaes_t *, const double *xmean);
double * cmaes_PerturbSolutionInto(cmaes_t *t, double *xout, 
                                   double const *xin, double eps);
void cmaes_WriteToFile(cmaes_t *, const char *key, const char *name);
void cmaes_WriteToFileAW(cmaes_t *t, const char *key, const char *name, 
                         const char * append);
void cmaes_WriteToFilePtr(cmaes_t *, const char *key, FILE *fp);
void cmaes_ReadFromFilePtr(cmaes_t *, FILE *fp); 
void cmaes_FATAL(char const *s1, char const *s2, 
                 char const *s3, char const *s4);


/* ------------------- Locally visibly ----------------------- */

static char * getTimeStr(void); 
static void TestMinStdDevs( cmaes_t *);
/* static void WriteMaxErrorInfo( cmaes_t *); */

static void Eigen( int N,  double **C, double *diag, double **Q, 
                   double *rgtmp);
static int  Check_Eigen( int N,  double **C, double *diag, double **Q);
static void QLalgo2 (int n, double *d, double *e, double **V); 
static void Householder2(int n, double **V, double *d, double *e); 
static void Adapt_C2(cmaes_t *t, int hsig);

static void FATAL(char const *sz1, char const *s2, 
                  char const *s3, char const *s4);
static void ERRORMESSAGE(char const *sz1, char const *s2, 
                         char const *s3, char const *s4);
static int isNoneStr(const char * filename);
static void   Sorted_index( const double *rgFunVal, int *index, int n);
static int    SignOfDiff( const void *d1, const void * d2);
static double douSquare(double);
static double rgdouMax( const double *rgd, int len);
static double rgdouMin( const double *rgd, int len);
static double douMax( double d1, double d2);
static double douMin( double d1, double d2);
static int    MaxIdx( const double *rgd, int len);
static int    MinIdx( const double *rgd, int len);
static double myhypot(double a, double b);
static double * new_double( int n);
static void * new_void( int n, size_t size); 
static char * new_string( const char *); 
static void assign_string( char **, const char*);

static const char * c_cmaes_version = "3.20.00.beta";

/* --------------------------------------------------------- */
/* ---------------- Functions: cmaes_t --------------------- */
/* --------------------------------------------------------- */

static char *
getTimeStr(void) {
  time_t tm = time(NULL);
  static char s[33];

  /* get time */
  strncpy(s, ctime(&tm), 24); /* TODO: hopefully we read something useful */
  s[24] = '\0'; /* cut the \n */
  return s;
}

char * 
cmaes_SayHello(cmaes_t *t)
{
  /* write initial message */
  sprintf(t->sOutString, 
          "(%d,%d)-CMA-ES(mu_eff=%.1f), Ver=\"%s\", dimension=%d, diagonalIterations=%ld, randomSeed=%d (%s)", 
          t->sp.mu, t->sp.lambda, t->sp.mueff, t->version, t->sp.N, (long)t->sp.diagonalCov,
          t->sp.seed, getTimeStr());

  return t->sOutString; 
}

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
void
cmaes_init_para(cmaes_t *t, /* "this" */
                int dimension, 
                double *inxstart,
                double *inrgstddev, /* initial stds */
                long int inseed,
                int lambda, 
                const char *input_parameter_filename) 
{
  t->version = c_cmaes_version;
  cmaes_readpara_init(&t->sp, dimension, inxstart, inrgstddev, inseed, 
                   lambda, input_parameter_filename);
}

double * 
cmaes_init_final(cmaes_t *t /* "this" */)
/*
 * */
{
  int i, j, N;
  double dtest, trace;
  
  if (t->version == NULL) {
        ERRORMESSAGE("cmaes_init_final called (probably) without calling cmaes_init_para first",
                     ", which will likely lead to unexpected results",0,0);
        printf("Error: cmaes_init_final called (probably) without calling cmaes_init_para first\n");
  }
  if (strcmp(c_cmaes_version, t->version) != 0) {
        ERRORMESSAGE("cmaes_init_final called twice, which will lead to a memory leak",
                     "; use cmaes_exit() first",0,0);
        printf("Error: cmaes_init_final called twice, which will lead to a memory leak; use cmaes_exit first\n");
  }
  /* assign_string(&t->signalsFilename, "cmaes_signals.par"); */

  if (!t->sp.flgsupplemented) {
    cmaes_readpara_SupplementDefaults(&t->sp);
    if (!isNoneStr(t->sp.filename)) /* TODO: should this be done in readpara_SupplementDefaults? */
      cmaes_readpara_WriteToFile(&t->sp, "actparcmaes.par");
  }
     
  t->sp.seed = cmaes_random_init( &t->rand, (long unsigned int) t->sp.seed);

  N = t->sp.N; /* for convenience */
  
  /* initialization  */
  for (i = 0, trace = 0.; i < N; ++i)
    trace += t->sp.rgInitialStds[i]*t->sp.rgInitialStds[i];
  t->sigma = sqrt(trace/N); /* t->sp.mueff/(0.2*t->sp.mueff+sqrt(N)) * sqrt(trace/N); */

  t->chiN = sqrt((double) N) * (1. - 1./(4.*N) + 1./(21.*N*N));
  t->flgEigensysIsUptodate = 1;
  t->flgCheckEigen = 0; 
  t->genOfEigensysUpdate = 0;
  cmaes_timings_init(&t->eigenTimings);
  t->flgIniphase = 0; /* do not use iniphase, hsig does the job now */
  t->flgresumedone = 0;
  t->flgStop = 0;

  for (dtest = 1.; dtest && dtest < 1.1 * dtest; dtest *= 2.) 
    if (dtest == dtest + 1.)
      break;
  t->dMaxSignifKond = dtest / 1000.; /* not sure whether this is really save, 100 does not work well enough */

  t->gen = 0;
  t->countevals = 0;
  t->state = 0;
  t->dLastMinEWgroesserNull = 1.0;
  t->printtime = t->writetime = t->firstwritetime = t->firstprinttime = 0; 

  t->rgpc = new_double(N);
  t->rgps = new_double(N);
  t->rgdTmp = new_double(N+1);
  t->rgBDz = new_double(N);
  t->rgxmean = new_double(N+2); t->rgxmean[0] = N; ++t->rgxmean;
  t->rgxold = new_double(N+2); t->rgxold[0] = N; ++t->rgxold; 
  t->rgxbestever = new_double(N+3); t->rgxbestever[0] = N; ++t->rgxbestever; 
  t->rgout = new_double(N+2); t->rgout[0] = N; ++t->rgout;
  t->rgD = new_double(N);
  t->C = (double**)new_void(N, sizeof(double*));
  t->B = (double**)new_void(N, sizeof(double*));
  t->publicFitness = new_double(t->sp.lambda); 
  t->rgFuncValue = new_double(t->sp.lambda+1); 
  t->rgFuncValue[0]=t->sp.lambda; ++t->rgFuncValue;
  t->arFuncValueHist = new_double(10+(int)ceil(3.*10.*N/t->sp.lambda)+1);
  t->arFuncValueHist[0] = (double)(10+(int)ceil(3.*10.*N/t->sp.lambda));
  t->arFuncValueHist++; 

  for (i = 0; i < N; ++i) {
      t->C[i] = new_double(i+1);
      t->B[i] = new_double(N);
    }
  t->index = (int *) new_void(t->sp.lambda, sizeof(int));
  for (i = 0; i < t->sp.lambda; ++i) 
    t->index[i] = i; /* should not be necessary */
  t->rgrgx = (double **)new_void(t->sp.lambda, sizeof(double*));
  for (i = 0; i < t->sp.lambda; ++i) {
    t->rgrgx[i] = new_double(N+2);
    t->rgrgx[i][0] = N; 
    t->rgrgx[i]++;
  }

  /* Initialize newed space  */

  for (i = 0; i < N; ++i)
    for (j = 0; j < i; ++j)
       t->C[i][j] = t->B[i][j] = t->B[j][i] = 0.;
        
  for (i = 0; i < N; ++i)
    {
      t->B[i][i] = 1.;
      t->C[i][i] = t->rgD[i] = t->sp.rgInitialStds[i] * sqrt(N / trace);
      t->C[i][i] *= t->C[i][i];
      t->rgpc[i] = t->rgps[i] = 0.;
    }

  t->minEW = rgdouMin(t->rgD, N); t->minEW = t->minEW * t->minEW;
  t->maxEW = rgdouMax(t->rgD, N); t->maxEW = t->maxEW * t->maxEW; 

  t->maxdiagC=t->C[0][0]; for(i=1;i<N;++i) if(t->maxdiagC<t->C[i][i]) t->maxdiagC=t->C[i][i];
  t->mindiagC=t->C[0][0]; for(i=1;i<N;++i) if(t->mindiagC>t->C[i][i]) t->mindiagC=t->C[i][i];

  /* set xmean */
  for (i = 0; i < N; ++i)
    t->rgxmean[i] = t->rgxold[i] = t->sp.xstart[i]; 
  /* use in case xstart as typicalX */
  if (t->sp.typicalXcase) 
    for (i = 0; i < N; ++i)
      t->rgxmean[i] += t->sigma * t->rgD[i] * cmaes_random_Gauss(&t->rand);

  if (strcmp(t->sp.resumefile, "_no_")  != 0)
    cmaes_resume_distribution(t, t->sp.resumefile);

  return (t->publicFitness); 

} /* cmaes_init_final() */


/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
double * 
cmaes_init(cmaes_t *t, /* "this" */
                int dimension, 
                double *inxstart,
                double *inrgstddev, /* initial stds */
                long int inseed,
                int lambda, 
                const char *input_parameter_filename) 
{
  cmaes_init_para(t, dimension, inxstart, inrgstddev, inseed, 
                   lambda, input_parameter_filename);
  return cmaes_init_final(t);
}

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */

#ifdef __GNUC__
    #pragma GCC diagnostic push
    #pragma GCC diagnostic ignored "-Wunused-result"
#endif

void 
cmaes_resume_distribution(cmaes_t *t, char *filename)
{
  int i, j, res, n; 
  double d; 
  FILE *fp = fopen( filename, "r"); 
  if(fp == NULL) {
    ERRORMESSAGE("cmaes_resume_distribution(): could not open '", 
                 filename, "'",0);
    return;
  }
  /* count number of "resume" entries */
  i = 0; res = 0;
  while (1) {
    if ((res = fscanf(fp, " resume %lg", &d)) == EOF)
      break;
    else if (res==0) 
      fscanf(fp, " %*s");
    else if(res > 0)
      i += 1;
  }

  /* go to last "resume" entry */
  n = i; i = 0; res = 0; rewind(fp);
  while (i<n) {
    if ((res = fscanf(fp, " resume %lg", &d)) == EOF)
      FATAL("cmaes_resume_distribution(): Unexpected error, bug",0,0,0); 
    else if (res==0) 
      fscanf(fp, " %*s");
    else if(res > 0)
      ++i;
  }
  if (d != t->sp.N)
    FATAL("cmaes_resume_distribution(): Dimension numbers do not match",0,0,0); 
  
  /* find next "xmean" entry */  
  while (1) {
    if ((res = fscanf(fp, " xmean %lg", &d)) == EOF)
      FATAL("cmaes_resume_distribution(): 'xmean' not found",0,0,0); 
    else if (res==0) 
      fscanf(fp, " %*s");
    else if(res > 0)
      break;
  }
  
  /* read xmean */
  t->rgxmean[0] = d; res = 1; 
  for(i = 1; i < t->sp.N; ++i)
    res += fscanf(fp, " %lg", &t->rgxmean[i]);
  if (res != t->sp.N)
    FATAL("cmaes_resume_distribution(): xmean: dimensions differ",0,0,0); 

  /* find next "path for sigma" entry */  
  while (1) {
    if ((res = fscanf(fp, " path for sigma %lg", &d)) == EOF)
      FATAL("cmaes_resume_distribution(): 'path for sigma' not found",0,0,0); 
    else if (res==0) 
      fscanf(fp, " %*s");
    else if(res > 0)
      break;
  }
  
  /* read ps */
  t->rgps[0] = d; res = 1;
  for(i = 1; i < t->sp.N; ++i)
    res += fscanf(fp, " %lg", &t->rgps[i]);
  if (res != t->sp.N)
    FATAL("cmaes_resume_distribution(): ps: dimensions differ",0,0,0); 
  
  /* find next "path for C" entry */  
  while (1) {
    if ((res = fscanf(fp, " path for C %lg", &d)) == EOF)
      FATAL("cmaes_resume_distribution(): 'path for C' not found",0,0,0); 
    else if (res==0) 
      fscanf(fp, " %*s");
    else if(res > 0)
      break;
  }
  /* read pc */
  t->rgpc[0] = d; res = 1;
  for(i = 1; i < t->sp.N; ++i)
    res += fscanf(fp, " %lg", &t->rgpc[i]);
  if (res != t->sp.N)
    FATAL("cmaes_resume_distribution(): pc: dimensions differ",0,0,0); 

  /* find next "sigma" entry */  
  while (1) {
    if ((res = fscanf(fp, " sigma %lg", &d)) == EOF)
      FATAL("cmaes_resume_distribution(): 'sigma' not found",0,0,0); 
    else if (res==0) 
      fscanf(fp, " %*s");
    else if(res > 0)
      break;
  }
  t->sigma = d;

  /* find next entry "covariance matrix" */
  while (1) {
    if ((res = fscanf(fp, " covariance matrix %lg", &d)) == EOF)
      FATAL("cmaes_resume_distribution(): 'covariance matrix' not found",0,0,0); 
    else if (res==0) 
      fscanf(fp, " %*s");
    else if(res > 0)
      break;
  }
  /* read C */
  t->C[0][0] = d; res = 1;
  for (i = 1; i < t->sp.N; ++i)
    for (j = 0; j <= i; ++j)
      res += fscanf(fp, " %lg", &t->C[i][j]);
  if (res != (t->sp.N*t->sp.N+t->sp.N)/2)
    FATAL("cmaes_resume_distribution(): C: dimensions differ",0,0,0); 
   
  fclose(fp);
  
  t->flgIniphase = 0;
  t->flgEigensysIsUptodate = 0;
  t->flgresumedone = 1;
  cmaes_UpdateEigensystem(t, 1);
  
} /* cmaes_resume_distribution() */
#ifdef __GNUC__
    #pragma GCC diagnostic pop
#endif
/* --------------------------------------------------------- */
/* --------------------------------------------------------- */

void 
cmaes_exit(cmaes_t *t)
{
  int i, N = t->sp.N;
  t->version = NULL; 
  /* free(t->signals_filename) */
  t->state = -1; /* not really useful at the moment */
  free( t->rgpc);
  free( t->rgps);
  free( t->rgdTmp);
  free( t->rgBDz);
  free( --t->rgxmean);
  free( --t->rgxold); 
  free( --t->rgxbestever); 
  free( --t->rgout); 
  free( t->rgD);
  for (i = 0; i < N; ++i) {
    free( t->C[i]);
    free( t->B[i]);
  }
  for (i = 0; i < t->sp.lambda; ++i) 
    free( --t->rgrgx[i]);
  free( t->rgrgx); 
  free( t->C);
  free( t->B);
  free( t->index);
  free( t->publicFitness);
  free( --t->rgFuncValue);
  free( --t->arFuncValueHist);
  cmaes_random_exit (&t->rand);
  cmaes_readpara_exit (&t->sp); 
} /* cmaes_exit() */


/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
double const * 
cmaes_SetMean(cmaes_t *t, const double *xmean)
/*
 * Distribution mean could be changed before SamplePopulation().
 * This might lead to unexpected behaviour if done repeatedly. 
 */
{
  int i, N=t->sp.N;

  if (t->state >= 1 && t->state < 3)
    FATAL("cmaes_SetMean: mean cannot be set inbetween the calls of ",
          "SamplePopulation and UpdateDistribution",0,0);

  if (xmean != NULL && xmean != t->rgxmean)
    for(i = 0; i < N; ++i)
      t->rgxmean[i] = xmean[i];
  else 
    xmean = t->rgxmean; 

  return xmean; 
}
 
/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
double * const * 
cmaes_SamplePopulation(cmaes_t *t)
{
  int iNk, i, j, N=t->sp.N;
  int flgdiag = ((t->sp.diagonalCov == 1) || (t->sp.diagonalCov >= t->gen)); 
  double sum;
  double const *xmean = t->rgxmean; 

  /* cmaes_SetMean(t, xmean); * xmean could be changed at this point */

  /* calculate eigensystem  */
  if (!t->flgEigensysIsUptodate) {
    if (!flgdiag)
      cmaes_UpdateEigensystem(t, 0);
    else {
        for (i = 0; i < N; ++i)
          t->rgD[i] = sqrt(t->C[i][i]);
        t->minEW = douSquare(rgdouMin(t->rgD, N)); 
        t->maxEW = douSquare(rgdouMax(t->rgD, N));
        t->flgEigensysIsUptodate = 1;
        cmaes_timings_start(&t->eigenTimings);
      }
  }

  /* treat minimal standard deviations and numeric problems */
  TestMinStdDevs(t); 

  for (iNk = 0; iNk < t->sp.lambda; ++iNk)
    { /* generate scaled cmaes_random vector (D * z)    */
      for (i = 0; i < N; ++i)
        if (flgdiag)
          t->rgrgx[iNk][i] = xmean[i] + t->sigma * t->rgD[i] * cmaes_random_Gauss(&t->rand);
        else
          t->rgdTmp[i] = t->rgD[i] * cmaes_random_Gauss(&t->rand);
      if (!flgdiag)
        /* add mutation (sigma * B * (D*z)) */
        for (i = 0; i < N; ++i) {
          for (j = 0, sum = 0.; j < N; ++j)
            sum += t->B[i][j] * t->rgdTmp[j];
          t->rgrgx[iNk][i] = xmean[i] + t->sigma * sum;
        }
    }
  if(t->state == 3 || t->gen == 0)
    ++t->gen;
  t->state = 1; 

  return(t->rgrgx);
} /* SamplePopulation() */

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
double const * 
cmaes_ReSampleSingle_old( cmaes_t *t, double *rgx)
{
  int i, j, N=t->sp.N;
  double sum; 

  if (rgx == NULL)
    FATAL("cmaes_ReSampleSingle(): Missing input double *x",0,0,0);

  for (i = 0; i < N; ++i)
    t->rgdTmp[i] = t->rgD[i] * cmaes_random_Gauss(&t->rand);
  /* add mutation (sigma * B * (D*z)) */
  for (i = 0; i < N; ++i) {
    for (j = 0, sum = 0.; j < N; ++j)
      sum += t->B[i][j] * t->rgdTmp[j];
    rgx[i] = t->rgxmean[i] + t->sigma * sum;
  }
  return rgx;
}

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
double * const * 
cmaes_ReSampleSingle( cmaes_t *t, int iindex)
{
  int i, j, N=t->sp.N;
  double *rgx; 
  double sum; 
  static char s[99];

  if (iindex < 0 || iindex >= t->sp.lambda) {
    sprintf(s, "index==%d must be between 0 and %d", iindex, t->sp.lambda);
    FATAL("cmaes_ReSampleSingle(): Population member ",s,0,0);
  }
  rgx = t->rgrgx[iindex];

  for (i = 0; i < N; ++i)
    t->rgdTmp[i] = t->rgD[i] * cmaes_random_Gauss(&t->rand);
  /* add mutation (sigma * B * (D*z)) */
  for (i = 0; i < N; ++i) {
    for (j = 0, sum = 0.; j < N; ++j)
      sum += t->B[i][j] * t->rgdTmp[j];
    rgx[i] = t->rgxmean[i] + t->sigma * sum;
  }
  return(t->rgrgx);
}

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
double * 
cmaes_SampleSingleInto( cmaes_t *t, double *rgx)
{
  int i, j, N=t->sp.N;
  double sum; 

  if (rgx == NULL)
    rgx = new_double(N);

  for (i = 0; i < N; ++i)
    t->rgdTmp[i] = t->rgD[i] * cmaes_random_Gauss(&t->rand);
  /* add mutation (sigma * B * (D*z)) */
  for (i = 0; i < N; ++i) {
    for (j = 0, sum = 0.; j < N; ++j)
      sum += t->B[i][j] * t->rgdTmp[j];
    rgx[i] = t->rgxmean[i] + t->sigma * sum;
  }
  return rgx;
}

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
double * 
cmaes_PerturbSolutionInto( cmaes_t *t, double *rgx, double const *xmean, double eps)
{
  int i, j, N=t->sp.N;
  double sum; 

  if (rgx == NULL)
    rgx = new_double(N);
  if (xmean == NULL)
    FATAL("cmaes_PerturbSolutionInto(): xmean was not given",0,0,0);

  for (i = 0; i < N; ++i)
    t->rgdTmp[i] = t->rgD[i] * cmaes_random_Gauss(&t->rand);
  /* add mutation (sigma * B * (D*z)) */
  for (i = 0; i < N; ++i) {
    for (j = 0, sum = 0.; j < N; ++j)
      sum += t->B[i][j] * t->rgdTmp[j];
    rgx[i] = xmean[i] + eps * t->sigma * sum;
  }
  return rgx;
}

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
const double *
cmaes_Optimize( cmaes_t *evo, double(*pFun)(double const *, int dim), long iterations)
/* TODO: make signals.par another argument or, even better, part of cmaes_t */
{
    const char * signalsFilename = "cmaes_signals.par";
    double *const*pop; /* sampled population */
    const char *stop;
    int i;
    double startiter = evo->gen; 
    
    while(!(stop=cmaes_TestForTermination(evo)) && 
        (evo->gen < startiter + iterations || !iterations))
    { 
        /* Generate population of new candidate solutions */
        pop = cmaes_SamplePopulation(evo); /* do not change content of pop */

        /* Compute fitness value for each candidate solution */
        for (i = 0; i < cmaes_Get(evo, "popsize"); ++i) {
            evo->publicFitness[i] = (*pFun)(pop[i], evo->sp.N); 
        }

        /* update search distribution */
        cmaes_UpdateDistribution(evo, evo->publicFitness); 

        /* read control signals for output and termination */
        if (signalsFilename)
            cmaes_ReadSignals(evo, signalsFilename); 
        fflush(stdout);
    } /* while !cmaes_TestForTermination(evo) */

    /* write some data */
    cmaes_WriteToFile(evo, "all", "allcmaes.dat");

    return cmaes_GetPtr(evo, "xbestever");
}


/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
double *
cmaes_UpdateDistribution( cmaes_t *t, const double *rgFunVal)
{
  int i, j, iNk, hsig, N=t->sp.N;
  int flgdiag = ((t->sp.diagonalCov == 1) || (t->sp.diagonalCov >= t->gen)); 
  double sum; 
  double psxps; 
  
  if(t->state == 3)
    FATAL("cmaes_UpdateDistribution(): You need to call \n",
          "SamplePopulation() before update can take place.",0,0);
  if(rgFunVal == NULL) 
    FATAL("cmaes_UpdateDistribution(): ", 
          "Fitness function value array input is missing.",0,0);

  if(t->state == 1)  /* function values are delivered here */
    t->countevals += t->sp.lambda;
  else
    ERRORMESSAGE("cmaes_UpdateDistribution(): unexpected state",0,0,0);

  /* assign function values */
  for (i=0; i < t->sp.lambda; ++i) 
    t->rgrgx[i][N] = t->rgFuncValue[i] = rgFunVal[i];
  

  /* Generate index */
  Sorted_index(rgFunVal, t->index, t->sp.lambda);
  
  /* Test if function values are identical, escape flat fitness */
  if (t->rgFuncValue[t->index[0]] == 
      t->rgFuncValue[t->index[(int)t->sp.lambda/2]]) {
    t->sigma *= exp(0.2+t->sp.cs/t->sp.damps);
    ERRORMESSAGE("Warning: sigma increased due to equal function values\n",
                 "   Reconsider the formulation of the objective function",0,0);
  }
  
  /* update function value history */
  for(i = (int)*(t->arFuncValueHist-1)-1; i > 0; --i) /* for(i = t->arFuncValueHist[-1]-1; i > 0; --i) */
    t->arFuncValueHist[i] = t->arFuncValueHist[i-1];
  t->arFuncValueHist[0] = rgFunVal[t->index[0]];

  /* update xbestever */
  if (t->rgxbestever[N] > t->rgrgx[t->index[0]][N] || t->gen == 1)
    for (i = 0; i <= N; ++i) {
      t->rgxbestever[i] = t->rgrgx[t->index[0]][i];
      t->rgxbestever[N+1] = t->countevals;
    }

  /* calculate xmean and rgBDz~N(0,C) */
  for (i = 0; i < N; ++i) {
    t->rgxold[i] = t->rgxmean[i]; 
    t->rgxmean[i] = 0.;
    for (iNk = 0; iNk < t->sp.mu; ++iNk) 
      t->rgxmean[i] += t->sp.weights[iNk] * t->rgrgx[t->index[iNk]][i];
    t->rgBDz[i] = sqrt(t->sp.mueff)*(t->rgxmean[i] - t->rgxold[i])/t->sigma; 
  }

  /* calculate z := D^(-1) * B^(-1) * rgBDz into rgdTmp */
  for (i = 0; i < N; ++i) {
    if (!flgdiag)
      for (j = 0, sum = 0.; j < N; ++j)
        sum += t->B[j][i] * t->rgBDz[j];
    else
      sum = t->rgBDz[i];
    t->rgdTmp[i] = sum / t->rgD[i];
  }
  
  /* TODO?: check length of t->rgdTmp and set an upper limit, e.g. 6 stds */
  /* in case of manipulation of arx, 
     this can prevent an increase of sigma by several orders of magnitude
     within one step; a five-fold increase in one step can still happen. 
  */ 
  /*
    for (j = 0, sum = 0.; j < N; ++j)
      sum += t->rgdTmp[j] * t->rgdTmp[j];
    if (sqrt(sum) > chiN + 6. * sqrt(0.5)) {
      rgdTmp length should be set to upper bound and hsig should become zero 
    }
  */

  /* cumulation for sigma (ps) using B*z */
  for (i = 0; i < N; ++i) {
    if (!flgdiag)
      for (j = 0, sum = 0.; j < N; ++j)
        sum += t->B[i][j] * t->rgdTmp[j];
    else
      sum = t->rgdTmp[i];
    t->rgps[i] = (1. - t->sp.cs) * t->rgps[i] + 
      sqrt(t->sp.cs * (2. - t->sp.cs)) * sum;
  }
  
  /* calculate norm(ps)^2 */
  for (i = 0, psxps = 0.; i < N; ++i)
    psxps += t->rgps[i] * t->rgps[i];

  /* cumulation for covariance matrix (pc) using B*D*z~N(0,C) */
  hsig = sqrt(psxps) / sqrt(1. - pow(1.-t->sp.cs, 2*t->gen)) / t->chiN
    < 1.4 + 2./(N+1);
  for (i = 0; i < N; ++i) {
    t->rgpc[i] = (1. - t->sp.ccumcov) * t->rgpc[i] + 
      hsig * sqrt(t->sp.ccumcov * (2. - t->sp.ccumcov)) * t->rgBDz[i];
  }
  
  /* stop initial phase */
  if (t->flgIniphase && 
      t->gen > douMin(1/t->sp.cs, 1+N/t->sp.mucov)) 
    {
      if (psxps / t->sp.damps / (1.-pow((1. - t->sp.cs), t->gen)) 
          < N * 1.05) 
        t->flgIniphase = 0;
    }
  
#if 0
  /* remove momentum in ps, if ps is large and fitness is getting worse */
  /* This is obsolete due to hsig and harmful in a dynamic environment */
  if(psxps/N > 1.5 + 10.*sqrt(2./N) 
     && t->arFuncValueHist[0] > t->arFuncValueHist[1]
     && t->arFuncValueHist[0] > t->arFuncValueHist[2]) {
    double tfac = sqrt((1 + douMax(0, log(psxps/N))) * N / psxps);
    for (i=0; i<N; ++i) 
      t->rgps[i] *= tfac;
    psxps *= tfac*tfac; 
  }
#endif
  
  /* update of C  */

  Adapt_C2(t, hsig);
  
  /* Adapt_C(t); not used anymore */

#if 0
  if (t->sp.ccov != 0. && t->flgIniphase == 0) {
    int k; 

    t->flgEigensysIsUptodate = 0;

    /* update covariance matrix */
    for (i = 0; i < N; ++i)
      for (j = 0; j <=i; ++j) {
        t->C[i][j] = (1 - t->sp.ccov) * t->C[i][j] 
          + t->sp.ccov * (1./t->sp.mucov) 
            * (t->rgpc[i] * t->rgpc[j] 
               + (1-hsig)*t->sp.ccumcov*(2.-t->sp.ccumcov) * t->C[i][j]);
        for (k = 0; k < t->sp.mu; ++k) /* additional rank mu update */
          t->C[i][j] += t->sp.ccov * (1-1./t->sp.mucov) * t->sp.weights[k]  
            * (t->rgrgx[t->index[k]][i] - t->rgxold[i]) 
            * (t->rgrgx[t->index[k]][j] - t->rgxold[j])
            / t->sigma / t->sigma; 
      }
  }
#endif


  /* update of sigma */
  t->sigma *= exp(((sqrt(psxps)/t->chiN)-1.)*t->sp.cs/t->sp.damps);

  t->state = 3;

  return (t->rgxmean);

} /* cmaes_UpdateDistribution() */


/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
static void
Adapt_C2(cmaes_t *t, int hsig)
{
  int i, j, k, N=t->sp.N;
  int flgdiag = ((t->sp.diagonalCov == 1) || (t->sp.diagonalCov >= t->gen)); 

  if (t->sp.ccov != 0. && t->flgIniphase == 0) {

    /* definitions for speeding up inner-most loop */
    double ccov1 = douMin(t->sp.ccov * (1./t->sp.mucov) * (flgdiag ? (N+1.5) / 3. : 1.), 1.);
    double ccovmu = douMin(t->sp.ccov * (1-1./t->sp.mucov)* (flgdiag ? (N+1.5) / 3. : 1.), 1.-ccov1); 
    double sigmasquare = t->sigma * t->sigma; 

    t->flgEigensysIsUptodate = 0;

    /* update covariance matrix */
    for (i = 0; i < N; ++i)
      for (j = flgdiag ? i : 0; j <= i; ++j) {
        t->C[i][j] = (1 - ccov1 - ccovmu) * t->C[i][j] 
          + ccov1
            * (t->rgpc[i] * t->rgpc[j] 
               + (1-hsig)*t->sp.ccumcov*(2.-t->sp.ccumcov) * t->C[i][j]);
        for (k = 0; k < t->sp.mu; ++k) { /* additional rank mu update */
          t->C[i][j] += ccovmu * t->sp.weights[k]  
            * (t->rgrgx[t->index[k]][i] - t->rgxold[i]) 
            * (t->rgrgx[t->index[k]][j] - t->rgxold[j])
            / sigmasquare;
        }
      }
    /* update maximal and minimal diagonal value */
    t->maxdiagC = t->mindiagC = t->C[0][0];
    for (i = 1; i < N; ++i) {
      if (t->maxdiagC < t->C[i][i])
        t->maxdiagC = t->C[i][i];
      else if (t->mindiagC > t->C[i][i])
        t->mindiagC = t->C[i][i];
    }
  } /* if ccov... */
}


/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
static void 
TestMinStdDevs(cmaes_t *t)
  /* increases sigma */
{
  int i, N = t->sp.N; 
  if (t->sp.rgDiffMinChange == NULL)
    return;

  for (i = 0; i < N; ++i)
    while (t->sigma * sqrt(t->C[i][i]) < t->sp.rgDiffMinChange[i]) 
      t->sigma *= exp(0.05+t->sp.cs/t->sp.damps);

} /* cmaes_TestMinStdDevs() */


/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
void cmaes_WriteToFile(cmaes_t *t, const char *key, const char *name)
{ 
  cmaes_WriteToFileAW(t, key, name, "a"); /* default is append */
}

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
void cmaes_WriteToFileAW(cmaes_t *t, const char *key, const char *name, 
                         const char *appendwrite)
{ 
  const char *s = "tmpcmaes.dat"; 
  FILE *fp;
  
  if (name == NULL)
    name = s; 

  fp = fopen( name, appendwrite); 

  if(fp == NULL) {
    ERRORMESSAGE("cmaes_WriteToFile(): could not open '", name, 
                 "' with flag ", appendwrite);
    return;
  }

  if (appendwrite[0] == 'w') {
    /* write a header line, very rudimentary */
    fprintf(fp, "%% # %s (randomSeed=%d, %s)\n", key, t->sp.seed, getTimeStr());
  } else 
    if (t->gen > 0 || strncmp(name, "outcmaesfit", 11) != 0)
      cmaes_WriteToFilePtr(t, key, fp); /* do not write fitness for gen==0 */

  fclose(fp);

} /* WriteToFile */

/* --------------------------------------------------------- */
void cmaes_WriteToFilePtr(cmaes_t *t, const char *key, FILE *fp)

/* this hack reads key words from input key for data to be written to
 * a file, see file signals.par as input file. The length of the keys
 * is mostly fixed, see key += number in the code! If the key phrase
 * does not match the expectation the output might be strange.  for
 * cmaes_t *t == NULL it solely prints key as a header line. Input key
 * must be zero terminated.
 */
{ 
  int i, k, N=(t ? t->sp.N : 0); 
  char const *keyend; /* *keystart; */
  const char *s = "few";
  if (key == NULL)
    key = s; 
  /* keystart = key; for debugging purpose */ 
  keyend = key + strlen(key);

  while (key < keyend)
    {
      if (strncmp(key, "axisratio", 9) == 0)
        {
          fprintf(fp, "%.2e", sqrt(t->maxEW/t->minEW));
          while (*key != '+' && *key != '\0' && key < keyend)
           ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "idxminSD", 8) == 0)
        {
          int mini=0; for(i=N-1;i>0;--i) if(t->mindiagC==t->C[i][i]) mini=i; 
          fprintf(fp, "%d", mini+1);
          while (*key != '+' && *key != '\0' && key < keyend)
           ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "idxmaxSD", 8) == 0)
        {
          int maxi=0; for(i=N-1;i>0;--i) if(t->maxdiagC==t->C[i][i]) maxi=i; 
          fprintf(fp, "%d", maxi+1);
          while (*key != '+' && *key != '\0' && key < keyend)
           ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      /* new coordinate system == all eigenvectors */
      if (strncmp(key, "B", 1) == 0) 
        {
          /* int j, index[N]; */
          int j, *iindex=(int*)(new_void(N,sizeof(int))); /* MT */
          Sorted_index(t->rgD, iindex, N); /* should not be necessary, see end of QLalgo2 */
          /* One eigenvector per row, sorted: largest eigenvalue first */
          for (i = 0; i < N; ++i)
            for (j = 0; j < N; ++j)
              fprintf(fp, "%g%c", t->B[j][iindex[N-1-i]], (j==N-1)?'\n':'\t');
          ++key; 
          free(iindex); /* MT */
        }
      /* covariance matrix */
      if (strncmp(key, "C", 1) == 0) 
        {
          int j;
          for (i = 0; i < N; ++i)
            for (j = 0; j <= i; ++j)
              fprintf(fp, "%g%c", t->C[i][j], (j==i)?'\n':'\t');
          ++key; 
        }
      /* (processor) time (used) since begin of execution */ 
      if (strncmp(key, "clock", 4) == 0)
        {
          cmaes_timings_update(&t->eigenTimings);
          fprintf(fp, "%.1f %.1f",  t->eigenTimings.totaltotaltime, 
                  t->eigenTimings.tictoctime);
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      /* ratio between largest and smallest standard deviation */
      if (strncmp(key, "stddevratio", 11) == 0) /* std dev in coordinate axes */
        {
          fprintf(fp, "%g", sqrt(t->maxdiagC/t->mindiagC));
          while (*key != '+' && *key != '\0' && key < keyend)
           ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      /* standard deviations in coordinate directions (sigma*sqrt(C[i,i])) */
      if (strncmp(key, "coorstddev", 10) == 0 
          || strncmp(key, "stddev", 6) == 0) /* std dev in coordinate axes */
        {
          for (i = 0; i < N; ++i)
            fprintf(fp, "%s%g", (i==0) ? "":"\t", t->sigma*sqrt(t->C[i][i]));
          while (*key != '+' && *key != '\0' && key < keyend)
           ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      /* diagonal of D == roots of eigenvalues, sorted */
      if (strncmp(key, "diag(D)", 7) == 0)
        {
          for (i = 0; i < N; ++i)
            t->rgdTmp[i] = t->rgD[i];
          qsort(t->rgdTmp, (unsigned) N, sizeof(double), &SignOfDiff); /* superfluous */
          for (i = 0; i < N; ++i)
            fprintf(fp, "%s%g", (i==0) ? "":"\t", t->rgdTmp[i]);
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "dim", 3) == 0)
        {
          fprintf(fp, "%d", N);
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "eval", 4) == 0)
        {
          fprintf(fp, "%.0f", t->countevals);
          while (*key != '+' && *key != '\0' && key < keyend)
           ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "few(diag(D))", 12) == 0)/* between four and six axes */
        { 
          int add = (int)(0.5 + (N + 1.) / 5.); 
          for (i = 0; i < N; ++i)
            t->rgdTmp[i] = t->rgD[i];
          qsort(t->rgdTmp, (unsigned) N, sizeof(double), &SignOfDiff);
          for (i = 0; i < N-1; i+=add)        /* print always largest */
            fprintf(fp, "%s%g", (i==0) ? "":"\t", t->rgdTmp[N-1-i]);
          fprintf(fp, "\t%g\n", t->rgdTmp[0]);        /* and smallest */
          break; /* number of printed values is not determined */
        }
      if (strncmp(key, "fewinfo", 7) == 0) { 
        fprintf(fp," Iter Fevals  Function Value         Sigma   ");
        fprintf(fp, "MaxCoorDev MinCoorDev AxisRatio   MinDii   Time in eig\n");
        while (*key != '+' && *key != '\0' && key < keyend)
          ++key;
      }
      if (strncmp(key, "few", 3) == 0) { 
        fprintf(fp, " %4.0f ", t->gen); 
        fprintf(fp, " %5.0f ", t->countevals); 
        fprintf(fp, "%.15e", t->rgFuncValue[t->index[0]]);
        fprintf(fp, "  %.2e  %.2e %.2e", t->sigma, t->sigma*sqrt(t->maxdiagC), 
                t->sigma*sqrt(t->mindiagC));
        fprintf(fp, "  %.2e  %.2e", sqrt(t->maxEW/t->minEW), sqrt(t->minEW));
        while (*key != '+' && *key != '\0' && key < keyend)
          ++key;
        fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
      }
      if (strncmp(key, "funval", 6) == 0 || strncmp(key, "fitness", 6) == 0)
        {
          fprintf(fp, "%.15e", t->rgFuncValue[t->index[0]]);
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "fbestever", 9) == 0)
        {
          fprintf(fp, "%.15e", t->rgxbestever[N]); /* f-value */
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "fmedian", 7) == 0)
        {
          fprintf(fp, "%.15e", t->rgFuncValue[t->index[(int)(t->sp.lambda/2)]]);
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "fworst", 6) == 0)
        {
          fprintf(fp, "%.15e", t->rgFuncValue[t->index[t->sp.lambda-1]]);
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "arfunval", 8) == 0 || strncmp(key, "arfitness", 8) == 0)
        {
          for (i = 0; i < N; ++i)
            fprintf(fp, "%s%.10e", (i==0) ? "" : "\t", 
                    t->rgFuncValue[t->index[i]]);
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "gen", 3) == 0)
        {
          fprintf(fp, "%.0f", t->gen);
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "iter", 4) == 0)
        {
          fprintf(fp, "%.0f", t->gen);
          while (*key != '+' && *key != '\0' && key < keyend)
           ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "sigma", 5) == 0)
        {
          fprintf(fp, "%.4e", t->sigma);
          while (*key != '+' && *key != '\0' && key < keyend)
           ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "minSD", 5) == 0) /* minimal standard deviation */
        {
          fprintf(fp, "%.4e", sqrt(t->mindiagC));
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "maxSD", 5) == 0)
        {
          fprintf(fp, "%.4e", sqrt(t->maxdiagC));
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "mindii", 6) == 0)
        {
          fprintf(fp, "%.4e", sqrt(t->minEW));
          while (*key != '+' && *key != '\0' && key < keyend)
           ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "0", 1) == 0)
        {
          fprintf(fp, "0");
          ++key; 
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "lambda", 6) == 0 || strncmp(key, "popsi", 5) == 0 || strncmp(key, "populationsi", 12) == 0)
        {
          fprintf(fp, "%d", t->sp.lambda);
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "N", 1) == 0)
        {
          fprintf(fp, "%d", N);
          ++key; 
          fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
        }
      if (strncmp(key, "resume", 6) == 0)
        {
          fprintf(fp, "\n# resume %d\n", N);
          fprintf(fp, "xmean\n");
          cmaes_WriteToFilePtr(t, "xmean", fp);
          fprintf(fp, "path for sigma\n");
          for(i=0; i<N; ++i)
            fprintf(fp, "%g%s", t->rgps[i], (i==N-1) ? "\n":"\t");
          fprintf(fp, "path for C\n");
          for(i=0; i<N; ++i)
            fprintf(fp, "%g%s", t->rgpc[i], (i==N-1) ? "\n":"\t");
          fprintf(fp, "sigma %g\n", t->sigma);
          /* note than B and D might not be up-to-date */
          fprintf(fp, "covariance matrix\n"); 
          cmaes_WriteToFilePtr(t, "C", fp);
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
        }
      if (strncmp(key, "xbest", 5) == 0) { /* best x in recent generation */
        for(i=0; i<N; ++i)
          fprintf(fp, "%s%g", (i==0) ? "":"\t", t->rgrgx[t->index[0]][i]);
        while (*key != '+' && *key != '\0' && key < keyend)
          ++key;
        fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
      }
      if (strncmp(key, "xmean", 5) == 0) {
        for(i=0; i<N; ++i)
          fprintf(fp, "%s%g", (i==0) ? "":"\t", t->rgxmean[i]);
        while (*key != '+' && *key != '\0' && key < keyend)
          ++key;
        fprintf(fp, "%c", (*key=='+') ? '\t':'\n');
      }
      if (strncmp(key, "all", 3) == 0)
        {
          time_t ti = time(NULL);
          fprintf(fp, "\n# --------- %s\n", asctime(localtime(&ti)));
          fprintf(fp, " N %d\n", N);
          fprintf(fp, " seed %d\n", t->sp.seed);
          fprintf(fp, "function evaluations %.0f\n", t->countevals);
          fprintf(fp, "elapsed (CPU) time [s] %.2f\n", t->eigenTimings.totaltotaltime);
          fprintf(fp, "function value f(x)=%g\n", t->rgrgx[t->index[0]][N]);
          fprintf(fp, "maximal standard deviation %g\n", t->sigma*sqrt(t->maxdiagC));
          fprintf(fp, "minimal standard deviation %g\n", t->sigma*sqrt(t->mindiagC));
          fprintf(fp, "sigma %g\n", t->sigma);
          fprintf(fp, "axisratio %g\n", rgdouMax(t->rgD, N)/rgdouMin(t->rgD, N));
          fprintf(fp, "xbestever found after %.0f evaluations, function value %g\n", 
                  t->rgxbestever[N+1], t->rgxbestever[N]);
          for(i=0; i<N; ++i)
            fprintf(fp, " %12g%c", t->rgxbestever[i], 
                    (i%5==4||i==N-1)?'\n':' ');
          fprintf(fp, "xbest (of last generation, function value %g)\n", 
                  t->rgrgx[t->index[0]][N]); 
          for(i=0; i<N; ++i)
            fprintf(fp, " %12g%c", t->rgrgx[t->index[0]][i], 
                    (i%5==4||i==N-1)?'\n':' ');
          fprintf(fp, "xmean \n");
          for(i=0; i<N; ++i)
            fprintf(fp, " %12g%c", t->rgxmean[i], 
                    (i%5==4||i==N-1)?'\n':' ');
          fprintf(fp, "Standard deviation of coordinate axes (sigma*sqrt(diag(C)))\n");
          for(i=0; i<N; ++i)
            fprintf(fp, " %12g%c", t->sigma*sqrt(t->C[i][i]), 
                    (i%5==4||i==N-1)?'\n':' ');
          fprintf(fp, "Main axis lengths of mutation ellipsoid (sigma*diag(D))\n");
          for (i = 0; i < N; ++i)
            t->rgdTmp[i] = t->rgD[i];
          qsort(t->rgdTmp, (unsigned) N, sizeof(double), &SignOfDiff);
          for(i=0; i<N; ++i)
            fprintf(fp, " %12g%c", t->sigma*t->rgdTmp[N-1-i], 
                    (i%5==4||i==N-1)?'\n':' ');
          fprintf(fp, "Longest axis (b_i where d_ii=max(diag(D))\n");
          k = MaxIdx(t->rgD, N);
          for(i=0; i<N; ++i)
            fprintf(fp, " %12g%c", t->B[i][k], (i%5==4||i==N-1)?'\n':' ');
          fprintf(fp, "Shortest axis (b_i where d_ii=max(diag(D))\n");
          k = MinIdx(t->rgD, N);
          for(i=0; i<N; ++i)
            fprintf(fp, " %12g%c", t->B[i][k], (i%5==4||i==N-1)?'\n':' ');
          while (*key != '+' && *key != '\0' && key < keyend)
            ++key;
        } /* "all" */

#if 0 /* could become generic part */
      s0 = key;
      d = cmaes_Get(t, key); /* TODO find way to detect whether key was found */
      if (key == s0) /* this does not work, is always true */
        {
          /* write out stuff, problem: only generic format is available */
          /* move in key until "+" or end */
        }
#endif 

      if (*key == '\0') 
        break; 
      else if (*key != '+') { /* last key was not recognized */
        ERRORMESSAGE("cmaes_t:WriteToFilePtr(): unrecognized key '", key, "'", 0); 
        while (*key != '+' && *key != '\0' && key < keyend)
          ++key;
      }
      while (*key == '+') 
        ++key; 
    } /* while key < keyend */ 

  if (key > keyend)
    FATAL("cmaes_t:WriteToFilePtr(): BUG regarding key sequence",0,0,0);

} /* WriteToFilePtr */

/* --------------------------------------------------------- */
double  
cmaes_Get( cmaes_t *t, char const *s)
{
  int N=t->sp.N;

  if (strncmp(s, "axisratio", 5) == 0) { /* between lengths of longest and shortest principal axis of the distribution ellipsoid */
    return (rgdouMax(t->rgD, N)/rgdouMin(t->rgD, N));
  }
  else if (strncmp(s, "eval", 4) == 0) { /* number of function evaluations */
    return (t->countevals);
  }
  else if (strncmp(s, "fctvalue", 6) == 0
           || strncmp(s, "funcvalue", 6) == 0
           || strncmp(s, "funvalue", 6) == 0
           || strncmp(s, "fitness", 3) == 0) { /* recent best function value */
    return(t->rgFuncValue[t->index[0]]);
  }
  else if (strncmp(s, "fbestever", 7) == 0) { /* ever best function value */
    return(t->rgxbestever[N]);
  }
  else if (strncmp(s, "generation", 3) == 0
           || strncmp(s, "iteration", 4) == 0) { 
    return(t->gen);
  }
  else if (strncmp(s, "maxeval", 4) == 0
           || strncmp(s, "MaxFunEvals", 8) == 0
           || strncmp(s, "stopMaxFunEvals", 12) == 0) { /* maximal number of function evaluations */
    return(t->sp.stopMaxFunEvals);
  }
  else if (strncmp(s, "maxgen", 4) == 0
           || strncmp(s, "MaxIter", 7) == 0
           || strncmp(s, "stopMaxIter", 11) == 0) { /* maximal number of generations */
    return(ceil(t->sp.stopMaxIter));
  }
  else if (strncmp(s, "maxaxislength", 5) == 0) { /* sigma * max(diag(D)) */
    return(t->sigma * sqrt(t->maxEW));
  }
  else if (strncmp(s, "minaxislength", 5) == 0) { /* sigma * min(diag(D)) */
    return(t->sigma * sqrt(t->minEW));
  }
  else if (strncmp(s, "maxstddev", 4) == 0) { /* sigma * sqrt(max(diag(C))) */
    return(t->sigma * sqrt(t->maxdiagC));
  }
  else if (strncmp(s, "minstddev", 4) == 0) { /* sigma * sqrt(min(diag(C))) */
    return(t->sigma * sqrt(t->mindiagC));
  }
  else if (strncmp(s, "N", 1) == 0 || strcmp(s, "n") == 0 || 
           strncmp(s, "dimension", 3) == 0) {
    return (N);
  }
  else if (strncmp(s, "lambda", 3) == 0
           || strncmp(s, "samplesize", 8) == 0
           || strncmp(s, "popsize", 7) == 0) { /* sample size, offspring population size */
    return(t->sp.lambda);
  }
  else if (strncmp(s, "sigma", 3) == 0) {
    return(t->sigma);
  }
  FATAL( "cmaes_Get(cmaes_t, char const * s): No match found for s='", s, "'",0);
  return(0);
} /* cmaes_Get() */

/* --------------------------------------------------------- */
double * 
cmaes_GetInto( cmaes_t *t, char const *s, double *res)
{
  int i, N = t->sp.N;
  double const * res0 = cmaes_GetPtr(t, s);
  if (res == NULL)
    res = new_double(N);
  for (i = 0; i < N; ++i)
    res[i] = res0[i];
  return res; 
}

/* --------------------------------------------------------- */
double * 
cmaes_GetNew( cmaes_t *t, char const *s)
{
  return (cmaes_GetInto(t, s, NULL));
}

/* --------------------------------------------------------- */
const double * 
cmaes_GetPtr( cmaes_t *t, char const *s)
{
  int i, N=t->sp.N;

  /* diagonal of covariance matrix */
  if (strncmp(s, "diag(C)", 7) == 0) { 
    for (i = 0; i < N; ++i)
      t->rgout[i] = t->C[i][i]; 
    return(t->rgout);
  }
  /* diagonal of axis lengths matrix */
  else if (strncmp(s, "diag(D)", 7) == 0) { 
    return(t->rgD);
  }
  /* vector of standard deviations sigma*sqrt(diag(C)) */
  else if (strncmp(s, "stddev", 3) == 0) { 
    for (i = 0; i < N; ++i)
      t->rgout[i] = t->sigma * sqrt(t->C[i][i]); 
    return(t->rgout);
  }
  /* bestever solution seen so far */
  else if (strncmp(s, "xbestever", 7) == 0)
    return(t->rgxbestever);
  /* recent best solution of the recent population */
  else if (strncmp(s, "xbest", 5) == 0)
    return(t->rgrgx[t->index[0]]);
  /* mean of the recent distribution */
  else if (strncmp(s, "xmean", 1) == 0)
    return(t->rgxmean);
  
  return(NULL);
}

/* --------------------------------------------------------- */
/* tests stopping criteria 
 *   returns a string of satisfied stopping criterion for each line
 *   otherwise NULL 
*/
const char *
cmaes_TestForTermination( cmaes_t *t)
{
  double range, fac;
  int iAchse, iKoo;
  int flgdiag = ((t->sp.diagonalCov == 1) || (t->sp.diagonalCov >= t->gen)); 
  static char sTestOutString[3024];
  char * cp = sTestOutString;
  int i, cTemp, N=t->sp.N; 
  cp[0] = '\0';

      /* function value reached */
      if ((t->gen > 1 || t->state > 1) && t->sp.stStopFitness.flg && 
          t->rgFuncValue[t->index[0]] <= t->sp.stStopFitness.val) 
        cp += sprintf(cp, "Fitness: function value %7.2e <= stopFitness (%7.2e)\n", 
                      t->rgFuncValue[t->index[0]], t->sp.stStopFitness.val);
      
      /* TolFun */
      range = douMax(rgdouMax(t->arFuncValueHist, (int)douMin(t->gen,*(t->arFuncValueHist-1))), 
                     rgdouMax(t->rgFuncValue, t->sp.lambda)) -
        douMin(rgdouMin(t->arFuncValueHist, (int)douMin(t->gen, *(t->arFuncValueHist-1))), 
               rgdouMin(t->rgFuncValue, t->sp.lambda));
      
      if (t->gen > 0 && range <= t->sp.stopTolFun) {
        cp += sprintf(cp, 
                      "TolFun: function value differences %7.2e < stopTolFun=%7.2e\n", 
                      range, t->sp.stopTolFun);
      }

      /* TolFunHist */
      if (t->gen > *(t->arFuncValueHist-1)) {
        range = rgdouMax(t->arFuncValueHist, (int)*(t->arFuncValueHist-1)) 
          - rgdouMin(t->arFuncValueHist, (int)*(t->arFuncValueHist-1));
        if (range <= t->sp.stopTolFunHist)
          cp += sprintf(cp, 
                        "TolFunHist: history of function value changes %7.2e stopTolFunHist=%7.2e", 
                        range, t->sp.stopTolFunHist);
      }
      
      /* TolX */
      for(i=0, cTemp=0; i<N; ++i) {
        cTemp += (t->sigma * sqrt(t->C[i][i]) < t->sp.stopTolX) ? 1 : 0;
        cTemp += (t->sigma * t->rgpc[i] < t->sp.stopTolX) ? 1 : 0;
      }
      if (cTemp == 2*N) {
        cp += sprintf(cp, 
                      "TolX: object variable changes below %7.2e \n", 
                      t->sp.stopTolX);
      }

      /* TolUpX */
      for(i=0; i<N; ++i) {
        if (t->sigma * sqrt(t->C[i][i]) > t->sp.stopTolUpXFactor * t->sp.rgInitialStds[i])
          break;
      }
      if (i < N) {
        cp += sprintf(cp, 
                      "TolUpX: standard deviation increased by more than %7.2e, larger initial standard deviation recommended \n", 
                      t->sp.stopTolUpXFactor);
      }

      /* Condition of C greater than dMaxSignifKond */
      if (t->maxEW >= t->minEW * t->dMaxSignifKond) {
        cp += sprintf(cp, 
                      "ConditionNumber: maximal condition number %7.2e reached. maxEW=%7.2e,minEW=%7.2e,maxdiagC=%7.2e,mindiagC=%7.2e\n", 
                      t->dMaxSignifKond, t->maxEW, t->minEW, t->maxdiagC, t->mindiagC);
      } /* if */
      
      /* Principal axis i has no effect on xmean, ie. 
         x == x + 0.1 * sigma * rgD[i] * B[i] */
      if (!flgdiag) {
        for (iAchse = 0; iAchse < N; ++iAchse)
          {
            fac = 0.1 * t->sigma * t->rgD[iAchse];
            for (iKoo = 0; iKoo < N; ++iKoo){ 
              if (t->rgxmean[iKoo] != t->rgxmean[iKoo] + fac * t->B[iKoo][iAchse])
                break;
            }
            if (iKoo == N)        
              {
                /* t->sigma *= exp(0.2+t->sp.cs/t->sp.damps); */
                cp += sprintf(cp, 
                              "NoEffectAxis: standard deviation 0.1*%7.2e in principal axis %d without effect\n", 
                              fac/0.1, iAchse);
                break;
              } /* if (iKoo == N) */
          } /* for iAchse             */
      } /* if flgdiag */
      /* Component of xmean is not changed anymore */
      for (iKoo = 0; iKoo < N; ++iKoo)
        {
          if (t->rgxmean[iKoo] == t->rgxmean[iKoo] + 
              0.2*t->sigma*sqrt(t->C[iKoo][iKoo]))
            {
              /* t->C[iKoo][iKoo] *= (1 + t->sp.ccov); */
              /* flg = 1; */
              cp += sprintf(cp, 
                            "NoEffectCoordinate: standard deviation 0.2*%7.2e in coordinate %d without effect\n", 
                            t->sigma*sqrt(t->C[iKoo][iKoo]), iKoo); 
              break;
            }
          
        } /* for iKoo */
      /* if (flg) t->sigma *= exp(0.05+t->sp.cs/t->sp.damps); */

      if(t->countevals >= t->sp.stopMaxFunEvals) 
        cp += sprintf(cp, "MaxFunEvals: conducted function evaluations %.0f >= %g\n", 
                      t->countevals, t->sp.stopMaxFunEvals);
      if(t->gen >= t->sp.stopMaxIter) 
        cp += sprintf(cp, "MaxIter: number of iterations %.0f >= %g\n", 
                      t->gen, t->sp.stopMaxIter); 
      if(t->flgStop)
        cp += sprintf(cp, "Manual: stop signal read\n");

#if 0
  else if (0) {
    for(i=0, cTemp=0; i<N; ++i) {
      cTemp += (sigma * sqrt(C[i][i]) < stopdx) ? 1 : 0;
      cTemp += (sigma * rgpc[i] < stopdx) ? 1 : 0;
    }
    if (cTemp == 2*N)
      flgStop = 1;
  }
#endif

  if (cp - sTestOutString>320)
    ERRORMESSAGE("Bug in cmaes_t:Test(): sTestOutString too short",0,0,0);

  if (cp != sTestOutString) {
    return sTestOutString;
  }

  return(NULL);
  
} /* cmaes_Test() */

/* --------------------------------------------------------- */
void cmaes_ReadSignals(cmaes_t *t, char const *filename)
{
  const char *s = "cmaes_signals.par";
  FILE *fp;
  if (filename == NULL)
    filename = s; 
/* if (filename) assign_string(&(t->signalsFilename), filename)*/
  fp = fopen( filename, "r"); 
  if(fp == NULL) {
    return;
  }
  cmaes_ReadFromFilePtr( t, fp);
  fclose(fp);
}
/* --------------------------------------------------------- */
void cmaes_ReadFromFilePtr( cmaes_t *t, FILE *fp)
/* reading commands e.g. from signals.par file 
*/
{
  const char *keys[15]; /* key strings for scanf */
  char s[199], sin1[99], sin2[129], sin3[99], sin4[99];
  int ikey, ckeys, nb; 
  double d; 
  static int flglockprint = 0;
  static int flglockwrite = 0;
  static long countiterlastwritten; 
  static long maxdiffitertowrite; /* to prevent long gaps at the beginning */
  int flgprinted = 0;
  int flgwritten = 0; 
  double deltaprinttime = (double)(time(NULL)-t->printtime); /* using clock instead might not be a good */
  double deltawritetime = (double)(time(NULL)-t->writetime); /* idea as disc time is not CPU time? */
  double deltaprinttimefirst = (double)(t->firstprinttime ? time(NULL)-t->firstprinttime : 0); /* time is in seconds!? */
  double deltawritetimefirst = (double)(t->firstwritetime ? time(NULL)-t->firstwritetime : 0); 
  if (countiterlastwritten > t->gen) { /* probably restarted */
    maxdiffitertowrite = 0;
    countiterlastwritten = 0;
  }

  keys[0] = " stop%98s %98s";        /* s=="now" or eg "MaxIter+" %lg"-number */
                                     /* works with and without space */
  keys[1] = " print %98s %98s";       /* s==keyword for WriteFile */
  keys[2] = " write %98s %128s %98s"; /* s1==keyword, s2==filename */
  keys[3] = " check%98s %98s";
  keys[4] = " maxTimeFractionForEigendecompostion %98s";
  ckeys = 5; 
  strcpy(sin2, "tmpcmaes.dat");

  if (cmaes_TestForTermination(t)) 
    {
      deltaprinttime = (double)time(NULL); /* forces printing */
      deltawritetime = (double)time(NULL);
    }
  while(fgets(s, sizeof(s), fp) != NULL)
    { 
      if (s[0] == '#' || s[0] == '%') /* skip comments  */
        continue; 
      sin1[0] = sin2[0] = sin3[0] = sin4[0] = '\0';
      for (ikey=0; ikey < ckeys; ++ikey)
        {
          if((nb=sscanf(s, keys[ikey], sin1, sin2, sin3, sin4)) >= 1) 
            {
              switch(ikey) {
              case 0 : /* "stop", reads "stop now" or eg. stopMaxIter */
                if (strncmp(sin1, "now", 3) == 0) 
                  t->flgStop = 1; 
                else if (strncmp(sin1, "MaxFunEvals", 11) == 0) {
                  if (sscanf(sin2, " %lg", &d) == 1) 
                    t->sp.stopMaxFunEvals = d; 
                }
                else if (strncmp(sin1, "MaxIter", 4) == 0) {
                  if (sscanf(sin2, " %lg", &d) == 1) 
                    t->sp.stopMaxIter = d; 
                }
                else if (strncmp(sin1, "Fitness", 7) == 0) {
                  if (sscanf(sin2, " %lg", &d) == 1) 
                    {
                      t->sp.stStopFitness.flg = 1; 
                      t->sp.stStopFitness.val = d; 
                    }
                }
                else if (strncmp(sin1, "TolFunHist", 10) == 0) {
                  if (sscanf(sin2, " %lg", &d) == 1) 
                    t->sp.stopTolFunHist = d; 
                }
                else if (strncmp(sin1, "TolFun", 6) == 0) {
                  if (sscanf(sin2, " %lg", &d) == 1) 
                    t->sp.stopTolFun = d; 
                }
                else if (strncmp(sin1, "TolX", 4) == 0) {
                  if (sscanf(sin2, " %lg", &d) == 1) 
                    t->sp.stopTolX = d; 
                }
                else if (strncmp(sin1, "TolUpXFactor", 4) == 0) {
                  if (sscanf(sin2, " %lg", &d) == 1) 
                    t->sp.stopTolUpXFactor = d; 
                }
                break;
              case 1 : /* "print" */
                d = 1; /* default */
                if (sscanf(sin2, "%lg", &d) < 1 && deltaprinttimefirst < 1)
                  d = 0; /* default at first time */
                if (deltaprinttime >= d && !flglockprint) {
                  cmaes_WriteToFilePtr(t, sin1, stdout);
                  flgprinted = 1;
                }
                if(d < 0) 
                  flglockprint += 2;
                break; 
              case 2 : /* "write" */
                /* write header, before first generation */
                if (t->countevals < t->sp.lambda && t->flgresumedone == 0) 
                  cmaes_WriteToFileAW(t, sin1, sin2, "w"); /* overwrite */
                d = 0.9; /* default is one with smooth increment of gaps */
                if (sscanf(sin3, "%lg", &d) < 1 && deltawritetimefirst < 2)
                  d = 0; /* default is zero for the first second */
                if(d < 0) 
                  flglockwrite += 2;
                if (!flglockwrite) {
                  if (deltawritetime >= d) {
                    cmaes_WriteToFile(t, sin1, sin2);
                    flgwritten = 1; 
                  } else if (d < 1 
                             && t->gen-countiterlastwritten > maxdiffitertowrite) {
                    cmaes_WriteToFile(t, sin1, sin2);
                    flgwritten = 1; 
                  }
                }
                break; 
              case 3 : /* check, checkeigen 1 or check eigen 1 */
                if (strncmp(sin1, "eigen", 5) == 0) {
                  if (sscanf(sin2, " %lg", &d) == 1) {
                    if (d > 0)
                      t->flgCheckEigen = 1;
                    else
                      t->flgCheckEigen = 0;
                  }
                  else
                    t->flgCheckEigen = 0;
                }
                break;
              case 4 : /* maxTimeFractionForEigendecompostion */
                if (sscanf(sin1, " %lg", &d) == 1) 
                  t->sp.updateCmode.maxtime = d;
                break; 
              default :
                break; 
              }
              break; /* for ikey */
            } /* if line contains keyword */
        } /* for each keyword */
    } /* while not EOF of signals.par */
  if (t->writetime == 0) 
    t->firstwritetime = time(NULL); 
  if (t->printtime == 0)
    t->firstprinttime = time(NULL); 

  if (flgprinted)
    t->printtime = time(NULL);
  if (flgwritten) {
    t->writetime = time(NULL);
    if (t->gen-countiterlastwritten > maxdiffitertowrite)
      ++maxdiffitertowrite; /* smooth prolongation of writing gaps/intervals */
    countiterlastwritten = (long int) t->gen;
  }
  --flglockprint;
  --flglockwrite;
  flglockprint = (flglockprint > 0) ? 1 : 0;
  flglockwrite = (flglockwrite > 0) ? 1 : 0;
} /*  cmaes_ReadFromFilePtr */ 

/* ========================================================= */
static int
Check_Eigen( int N,  double **C, double *diag, double **Q) 
/* 
   exhaustive test of the output of the eigendecomposition
   needs O(n^3) operations 

   writes to error file 
   returns number of detected inaccuracies 
*/
{
    /* compute Q diag Q^T and Q Q^T to check */
  int i, j, k, res = 0;
  double cc, dd; 
  static char s[324];

  for (i=0; i < N; ++i)
    for (j=0; j < N; ++j) {
      for (cc=0.,dd=0., k=0; k < N; ++k) {
        cc += diag[k] * Q[i][k] * Q[j][k];
        dd += Q[i][k] * Q[j][k];
      }
      /* check here, is the normalization the right one? */
      if (fabs(cc - C[i>j?i:j][i>j?j:i])/sqrt(C[i][i]*C[j][j]) > 1e-10 
          && fabs(cc - C[i>j?i:j][i>j?j:i]) > 3e-14) {
        sprintf(s, "%d %d: %.17e %.17e, %e", 
                i, j, cc, C[i>j?i:j][i>j?j:i], cc-C[i>j?i:j][i>j?j:i]);
        ERRORMESSAGE("cmaes_t:Eigen(): imprecise result detected ", 
                     s, 0, 0);
        ++res; 
      }
      if (fabs(dd - (i==j)) > 1e-10) {
        sprintf(s, "%d %d %.17e ", i, j, dd);
        ERRORMESSAGE("cmaes_t:Eigen(): imprecise result detected (Q not orthog.)", 
                     s, 0, 0);
        ++res;
      }
    }
  return res; 
}

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
void 
cmaes_UpdateEigensystem(cmaes_t *t, int flgforce)
{
  int i, N = t->sp.N;

  cmaes_timings_update(&t->eigenTimings);

  if(flgforce == 0) {
    if (t->flgEigensysIsUptodate == 1)
      return; 

    /* return on modulo generation number */ 
    if (t->sp.updateCmode.flgalways == 0 /* not implemented, always ==0 */
        && t->gen < t->genOfEigensysUpdate + t->sp.updateCmode.modulo
        )
      return;

    /* return on time percentage */
    if (t->sp.updateCmode.maxtime < 1.00 
        && t->eigenTimings.tictoctime > t->sp.updateCmode.maxtime * t->eigenTimings.totaltime
        && t->eigenTimings.tictoctime > 0.0002)
      return; 
  }
  cmaes_timings_tic(&t->eigenTimings);

  Eigen( N, t->C, t->rgD, t->B, t->rgdTmp);
      
  cmaes_timings_toc(&t->eigenTimings);

  /* find largest and smallest eigenvalue, they are supposed to be sorted anyway */
  t->minEW = rgdouMin(t->rgD, N);
  t->maxEW = rgdouMax(t->rgD, N);

  if (t->flgCheckEigen)
    /* needs O(n^3)! writes, in case, error message in error file */ 
    i = Check_Eigen( N, t->C, t->rgD, t->B);
  
#if 0 
  /* Limit Condition of C to dMaxSignifKond+1 */
  if (t->maxEW > t->minEW * t->dMaxSignifKond) {
    ERRORMESSAGE("Warning: Condition number of covariance matrix at upper limit.",
                 " Consider a rescaling or redesign of the objective function. " ,"","");
    printf("\nWarning: Condition number of covariance matrix at upper limit\n");
    tmp = t->maxEW/t->dMaxSignifKond - t->minEW;
    tmp = t->maxEW/t->dMaxSignifKond;
    t->minEW += tmp;
    for (i=0;i<N;++i) {
      t->C[i][i] += tmp;
      t->rgD[i] += tmp;
    }
  } /* if */
  t->dLastMinEWgroesserNull = minEW;
#endif   
  
  for (i = 0; i < N; ++i)
    t->rgD[i] = sqrt(t->rgD[i]);
  
  t->flgEigensysIsUptodate = 1;
  t->genOfEigensysUpdate = t->gen; 
  
  return;
      
} /* cmaes_UpdateEigensystem() */


/* ========================================================= */
static void 
Eigen( int N,  double **C, double *diag, double **Q, double *rgtmp)
/* 
   Calculating eigenvalues and vectors. 
   Input: 
     N: dimension.
     C: symmetric (1:N)xN-matrix, solely used to copy data to Q
     niter: number of maximal iterations for QL-Algorithm. 
     rgtmp: N+1-dimensional vector for temporal use. 
   Output: 
     diag: N eigenvalues. 
     Q: Columns are normalized eigenvectors.
 */
{
  int i, j;

  if (rgtmp == NULL) /* was OK in former versions */
    FATAL("cmaes_t:Eigen(): input parameter double *rgtmp must be non-NULL", 0,0,0);

  /* copy C to Q */
  if (C != Q) {
    for (i=0; i < N; ++i)
      for (j = 0; j <= i; ++j)
        Q[i][j] = Q[j][i] = C[i][j];
  }

#if 0
    Householder( N, Q, diag, rgtmp);
    QLalgo( N, diag, Q, 30*N, rgtmp+1);
#else
    Householder2( N, Q, diag, rgtmp);
    QLalgo2( N, diag, rgtmp, Q);
#endif

}  


/* ========================================================= */
static void 
QLalgo2 (int n, double *d, double *e, double **V) {
  /*
    -> n     : Dimension. 
    -> d     : Diagonale of tridiagonal matrix. 
    -> e[1..n-1] : off-diagonal, output from Householder
    -> V     : matrix output von Householder
    <- d     : eigenvalues
    <- e     : garbage?
    <- V     : basis of eigenvectors, according to d

    Symmetric tridiagonal QL algorithm, iterative 
    Computes the eigensystem from a tridiagonal matrix in roughtly 3N^3 operations
    
    code adapted from Java JAMA package, function tql2. 
  */

  int i, k, l, m;
  double f = 0.0;
  double tst1 = 0.0;
  double eps = 2.22e-16; /* Math.pow(2.0,-52.0);  == 2.22e-16 */
  
      /* shift input e */
      for (i = 1; i < n; i++) {
         e[i-1] = e[i];
      }
      e[n-1] = 0.0; /* never changed again */
   
      for (l = 0; l < n; l++) { 

        /* Find small subdiagonal element */
   
         if (tst1 < fabs(d[l]) + fabs(e[l]))
           tst1 = fabs(d[l]) + fabs(e[l]);
         m = l;
         while (m < n) {
           if (fabs(e[m]) <= eps*tst1) {
             /* if (fabs(e[m]) + fabs(d[m]+d[m+1]) == fabs(d[m]+d[m+1])) { */
               break;
            }
            m++;
         }
   
         /* If m == l, d[l] is an eigenvalue, */
         /* otherwise, iterate. */
   
         if (m > l) {  /* TODO: check the case m == n, should be rejected here!? */
            int iter = 0;
            do { /* while (fabs(e[l]) > eps*tst1); */
               double dl1, h;
               double g = d[l];
               double p = (d[l+1] - g) / (2.0 * e[l]); 
               double r = myhypot(p, 1.); 

               iter = iter + 1;  /* Could check iteration count here */
   
               /* Compute implicit shift */
   
               if (p < 0) {
                  r = -r;
               }
               d[l] = e[l] / (p + r);
               d[l+1] = e[l] * (p + r);
               dl1 = d[l+1];
               h = g - d[l];
               for (i = l+2; i < n; i++) {
                  d[i] -= h;
               }
               f = f + h;
   
               /* Implicit QL transformation. */
   
               p = d[m];
             {
               double c = 1.0;
               double c2 = c;
               double c3 = c;
               double el1 = e[l+1];
               double s = 0.0;
               double s2 = 0.0;
               for (i = m-1; i >= l; i--) {
                  c3 = c2;
                  c2 = c;
                  s2 = s;
                  g = c * e[i];
                  h = c * p;
                  r = myhypot(p, e[i]);
                  e[i+1] = s * r;
                  s = e[i] / r;
                  c = p / r;
                  p = c * d[i] - s * g;
                  d[i+1] = h + s * (c * g + s * d[i]);
   
                  /* Accumulate transformation. */
   
                  for (k = 0; k < n; k++) {
                     h = V[k][i+1];
                     V[k][i+1] = s * V[k][i] + c * h;
                     V[k][i] = c * V[k][i] - s * h;
                  }
               }
               p = -s * s2 * c3 * el1 * e[l] / dl1;
               e[l] = s * p;
               d[l] = c * p;
             }
   
               /* Check for convergence. */
   
            } while (fabs(e[l]) > eps*tst1);
         }
         d[l] = d[l] + f;
         e[l] = 0.0;
      }
     
      /* Sort eigenvalues and corresponding vectors. */
#if 1
      /* TODO: really needed here? So far not, but practical and only O(n^2) */
      {
      int j; 
      double p;
      for (i = 0; i < n-1; i++) {
         k = i;
         p = d[i];
         for (j = i+1; j < n; j++) {
            if (d[j] < p) {
               k = j;
               p = d[j];
            }
         }
         if (k != i) {
            d[k] = d[i];
            d[i] = p;
            for (j = 0; j < n; j++) {
               p = V[j][i];
               V[j][i] = V[j][k];
               V[j][k] = p;
            }
         }
      }
      }
#endif 
} /* QLalgo2 */ 


/* ========================================================= */
static void 
Householder2(int n, double **V, double *d, double *e) {
  /* 
     Householder transformation of a symmetric matrix V into tridiagonal form. 
   -> n             : dimension
   -> V             : symmetric nxn-matrix
   <- V             : orthogonal transformation matrix:
                      tridiag matrix == V * V_in * V^t
   <- d             : diagonal
   <- e[0..n-1]     : off diagonal (elements 1..n-1) 

   code slightly adapted from the Java JAMA package, function private tred2()  

  */

  int i,j,k; 

      for (j = 0; j < n; j++) {
         d[j] = V[n-1][j];
      }

      /* Householder reduction to tridiagonal form */
   
      for (i = n-1; i > 0; i--) {
   
        /* Scale to avoid under/overflow */
   
         double scale = 0.0;
         double h = 0.0;
         for (k = 0; k < i; k++) {
            scale = scale + fabs(d[k]);
         }
         if (scale == 0.0) {
            e[i] = d[i-1];
            for (j = 0; j < i; j++) {
               d[j] = V[i-1][j];
               V[i][j] = 0.0;
               V[j][i] = 0.0;
            }
         } else {
   
           /* Generate Householder vector */

            double f, g, hh;
   
            for (k = 0; k < i; k++) {
               d[k] /= scale;
               h += d[k] * d[k];
            }
            f = d[i-1];
            g = sqrt(h);
            if (f > 0) {
               g = -g;
            }
            e[i] = scale * g;
            h = h - f * g;
            d[i-1] = f - g;
            for (j = 0; j < i; j++) {
               e[j] = 0.0;
            }
   
            /* Apply similarity transformation to remaining columns */
   
            for (j = 0; j < i; j++) {
               f = d[j];
               V[j][i] = f;
               g = e[j] + V[j][j] * f;
               for (k = j+1; k <= i-1; k++) {
                  g += V[k][j] * d[k];
                  e[k] += V[k][j] * f;
               }
               e[j] = g;
            }
            f = 0.0;
            for (j = 0; j < i; j++) {
               e[j] /= h;
               f += e[j] * d[j];
            }
            hh = f / (h + h);
            for (j = 0; j < i; j++) {
               e[j] -= hh * d[j];
            }
            for (j = 0; j < i; j++) {
               f = d[j];
               g = e[j];
               for (k = j; k <= i-1; k++) {
                  V[k][j] -= (f * e[k] + g * d[k]);
               }
               d[j] = V[i-1][j];
               V[i][j] = 0.0;
            }
         }
         d[i] = h;
      }
   
      /* Accumulate transformations */
   
      for (i = 0; i < n-1; i++) {
         double h; 
         V[n-1][i] = V[i][i];
         V[i][i] = 1.0;
         h = d[i+1];
         if (h != 0.0) {
            for (k = 0; k <= i; k++) {
               d[k] = V[k][i+1] / h;
            }
            for (j = 0; j <= i; j++) {
               double g = 0.0;
               for (k = 0; k <= i; k++) {
                  g += V[k][i+1] * V[k][j];
               }
               for (k = 0; k <= i; k++) {
                  V[k][j] -= g * d[k];
               }
            }
         }
         for (k = 0; k <= i; k++) {
            V[k][i+1] = 0.0;
         }
      }
      for (j = 0; j < n; j++) {
         d[j] = V[n-1][j];
         V[n-1][j] = 0.0;
      }
      V[n-1][n-1] = 1.0;
      e[0] = 0.0;

} /* Housholder() */


#if 0
/* ========================================================= */
static void
WriteMaxErrorInfo(cmaes_t *t)
{
  int i,j, N=t->sp.N; 
  char *s = (char *)new_void(200+30*(N+2), sizeof(char)); s[0] = '\0';
  
  sprintf( s+strlen(s),"\nComplete Info\n");
  sprintf( s+strlen(s)," Gen       %20.12g\n", t->gen);
  sprintf( s+strlen(s)," Dimension %d\n", N);
  sprintf( s+strlen(s)," sigma     %e\n", t->sigma);
  sprintf( s+strlen(s)," lastminEW %e\n", 
           t->dLastMinEWgroesserNull);
  sprintf( s+strlen(s)," maxKond   %e\n\n", t->dMaxSignifKond);
  sprintf( s+strlen(s),"     x-vector          rgD     Basis...\n");
  ERRORMESSAGE( s,0,0,0);
  s[0] = '\0';
  for (i = 0; i < N; ++i)
    {
      sprintf( s+strlen(s), " %20.12e", t->rgxmean[i]);
      sprintf( s+strlen(s), " %10.4e", t->rgD[i]);
      for (j = 0; j < N; ++j)
        sprintf( s+strlen(s), " %10.2e", t->B[i][j]);
      ERRORMESSAGE( s,0,0,0);
      s[0] = '\0';
    }
  ERRORMESSAGE( "\n",0,0,0);
  free( s);
} /* WriteMaxErrorInfo() */
#endif

/* --------------------------------------------------------- */
/* --------------- Functions: cmaes_timings_t -------------- */
/* --------------------------------------------------------- */
/* cmaes_timings_t measures overall time and times between calls
 * of tic and toc. For small time spans (up to 1000 seconds)
 * CPU time via clock() is used. For large time spans the
 * fall-back to elapsed time from time() is used.
 * cmaes_timings_update() must be called often enough to prevent
 * the fallback. */
/* --------------------------------------------------------- */
void 
cmaes_timings_init(cmaes_timings_t *t) {
  t->totaltotaltime = 0; 
  cmaes_timings_start(t);
}
void 
cmaes_timings_start(cmaes_timings_t *t) {
  t->totaltime = 0;
  t->tictoctime = 0;
  t->lasttictoctime = 0;
  t->istic = 0;
  t->lastclock = clock();
  t->lasttime = time(NULL);
  t->lastdiff = 0;
  t->tictoczwischensumme = 0;
  t->isstarted = 1;
}

double 
cmaes_timings_update(cmaes_timings_t *t) {
/* returns time between last call of cmaes_timings_*() and now, 
 *    should better return totaltime or tictoctime? 
 */
  double diffc, difft;
  clock_t lc = t->lastclock; /* measure CPU in 1e-6s */
  time_t lt = t->lasttime;   /* measure time in s */

  if (t->isstarted != 1)
    FATAL("cmaes_timings_started() must be called before using timings... functions",0,0,0);

  t->lastclock = clock(); /* measures at most 2147 seconds, where 1s = 1e6 CLOCKS_PER_SEC */
  t->lasttime = time(NULL);

  diffc = (double)(t->lastclock - lc) / CLOCKS_PER_SEC; /* is presumably in [-21??, 21??] */
  difft = difftime(t->lasttime, lt);                    /* is presumably an integer */

  t->lastdiff = difft; /* on the "save" side */

  /* use diffc clock measurement if appropriate */
  if (diffc > 0 && difft < 1000)
    t->lastdiff = diffc;

  if (t->lastdiff < 0)
    FATAL("BUG in time measurement", 0, 0, 0);

  t->totaltime += t->lastdiff;
  t->totaltotaltime += t->lastdiff;
  if (t->istic) {
    t->tictoczwischensumme += t->lastdiff;
    t->tictoctime += t->lastdiff;
  }

  return t->lastdiff; 
}

void
cmaes_timings_tic(cmaes_timings_t *t) {
  if (t->istic) { /* message not necessary ? */
    ERRORMESSAGE("Warning: cmaes_timings_tic called twice without toc",0,0,0);
    return; 
  }
  cmaes_timings_update(t); 
  t->istic = 1; 
}

double
cmaes_timings_toc(cmaes_timings_t *t) {
  if (!t->istic) {
    ERRORMESSAGE("Warning: cmaes_timings_toc called without tic",0,0,0);
    return -1; 
  }
  cmaes_timings_update(t);
  t->lasttictoctime = t->tictoczwischensumme;
  t->tictoczwischensumme = 0;
  t->istic = 0;
  return t->lasttictoctime;
}

/* --------------------------------------------------------- */
/* ---------------- Functions: cmaes_random_t -------------- */
/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
/* X_1 exakt :          0.79788456)  */
/* chi_eins simuliert : 0.798xx   (seed -3) */
/*                    +-0.001 */
/* --------------------------------------------------------- */
/* 
   Gauss() liefert normalverteilte Zufallszahlen
   bei vorgegebenem seed.
*/
/* --------------------------------------------------------- */
/* --------------------------------------------------------- */

long 
cmaes_random_init( cmaes_random_t *t, long unsigned inseed)
{
  clock_t cloc = clock();

  t->flgstored = 0;
  t->rgrand = (long *) new_void(32, sizeof(long));
  if (inseed < 1) {
    while ((long) (cloc - clock()) == 0)
      ; /* TODO: remove this for time critical applications? */
    inseed = (long unsigned)labs((long)(100*time(NULL)+clock()));
  }
  return cmaes_random_Start(t, inseed);
}

void
cmaes_random_exit(cmaes_random_t *t)
{
  free( t->rgrand);
}

/* --------------------------------------------------------- */
long cmaes_random_Start( cmaes_random_t *t, long unsigned inseed)
{
  long tmp;
  int i;

  t->flgstored = 0;
  t->startseed = inseed; /* purely for bookkeeping */
  while (inseed > 2e9)   
    inseed /= 2; /* prevent infinite loop on 32 bit system */
  if (inseed < 1)
    inseed = 1; 
  t->aktseed = inseed;
  for (i = 39; i >= 0; --i)
  {
    tmp = t->aktseed/127773;
    t->aktseed = 16807 * (t->aktseed - tmp * 127773)
      - 2836 * tmp;
    if (t->aktseed < 0) t->aktseed += 2147483647;
    if (i < 32)
      t->rgrand[i] = t->aktseed;
  }
  t->aktrand = t->rgrand[0];
  return inseed;
}

/* --------------------------------------------------------- */
double cmaes_random_Gauss(cmaes_random_t *t)
{
  double x1, x2, rquad, fac;

  if (t->flgstored)
  {    
    t->flgstored = 0;
    return t->hold;
  }
  do 
  {
    x1 = 2.0 * cmaes_random_Uniform(t) - 1.0;
    x2 = 2.0 * cmaes_random_Uniform(t) - 1.0;
    rquad = x1*x1 + x2*x2;
  } while(rquad >= 1 || rquad <= 0);
  fac = sqrt(-2.0*log(rquad)/rquad);
  t->flgstored = 1;
  t->hold = fac * x1;
  return fac * x2;
}

/* --------------------------------------------------------- */
double cmaes_random_Uniform( cmaes_random_t *t)
{
  long tmp;

  tmp = t->aktseed/127773;
  t->aktseed = 16807 * (t->aktseed - tmp * 127773)
    - 2836 * tmp;
  if (t->aktseed < 0) 
    t->aktseed += 2147483647;
  tmp = t->aktrand / 67108865;
  t->aktrand = t->rgrand[tmp];
  t->rgrand[tmp] = t->aktseed;
  return (double)(t->aktrand)/(2.147483647e9);
}

/* --------------------------------------------------------- */
static void
printErrorStrings(FILE *fd, char const *s1, char const *s2,
                  char const *s3, char const *s4)
{
  if (s1 != NULL)
    fprintf(fd, "%s", s1);
  if (s2 != NULL)
    fprintf(fd, " %s", s2);
  if (s3 != NULL)
    fprintf(fd, " %s", s3);
  if (s4 != NULL)
    fprintf(fd, " %s", s4);
}

/* --------------------------------------------------------- */
/* -------------- Functions: cmaes_readpara_t -------------- */
/* --------------------------------------------------------- */
void
cmaes_readpara_init (cmaes_readpara_t *t,
               int dim, 
               const double * inxstart, 
               const double * inrgsigma,
               int inseed, 
               int lambda, 
               const char * filename)
{
  int i, N;
  /* TODO: make sure cmaes_readpara_init has not been called already */
  t->filename = NULL; /* set after successful Read */
  t->rgsformat = (const char **) new_void(55, sizeof(char *));
  t->rgpadr = (void **) new_void(55, sizeof(void *)); 
  t->rgskeyar = (const char **) new_void(11, sizeof(char *));
  t->rgp2adr = (double ***) new_void(11, sizeof(double **));
  t->weigkey = (char *)new_void(7, sizeof(char)); 

  /* All scalars:  */
  i = 0;
  t->rgsformat[i] = " N %d";        t->rgpadr[i++] = (void *) &t->N; 
  t->rgsformat[i] = " seed %d";    t->rgpadr[i++] = (void *) &t->seed;
  t->rgsformat[i] = " stopMaxFunEvals %lg"; t->rgpadr[i++] = (void *) &t->stopMaxFunEvals;
  t->rgsformat[i] = " stopMaxIter %lg"; t->rgpadr[i++] = (void *) &t->stopMaxIter;
  t->rgsformat[i] = " stopFitness %lg"; t->rgpadr[i++]=(void *) &t->stStopFitness.val;
  t->rgsformat[i] = " stopTolFun %lg"; t->rgpadr[i++]=(void *) &t->stopTolFun;
  t->rgsformat[i] = " stopTolFunHist %lg"; t->rgpadr[i++]=(void *) &t->stopTolFunHist;
  t->rgsformat[i] = " stopTolX %lg"; t->rgpadr[i++]=(void *) &t->stopTolX;
  t->rgsformat[i] = " stopTolUpXFactor %lg"; t->rgpadr[i++]=(void *) &t->stopTolUpXFactor;
  t->rgsformat[i] = " lambda %d";      t->rgpadr[i++] = (void *) &t->lambda;
  t->rgsformat[i] = " mu %d";          t->rgpadr[i++] = (void *) &t->mu;
  t->rgsformat[i] = " weights %5s";    t->rgpadr[i++] = (void *) t->weigkey;
  t->rgsformat[i] = " fac*cs %lg";t->rgpadr[i++] = (void *) &t->cs;
  t->rgsformat[i] = " fac*damps %lg";   t->rgpadr[i++] = (void *) &t->damps;
  t->rgsformat[i] = " ccumcov %lg";    t->rgpadr[i++] = (void *) &t->ccumcov;
  t->rgsformat[i] = " mucov %lg";     t->rgpadr[i++] = (void *) &t->mucov;
  t->rgsformat[i] = " fac*ccov %lg";  t->rgpadr[i++]=(void *) &t->ccov;
  t->rgsformat[i] = " diagonalCovarianceMatrix %lg"; t->rgpadr[i++]=(void *) &t->diagonalCov;
  t->rgsformat[i] = " updatecov %lg"; t->rgpadr[i++]=(void *) &t->updateCmode.modulo;
  t->rgsformat[i] = " maxTimeFractionForEigendecompostion %lg"; t->rgpadr[i++]=(void *) &t->updateCmode.maxtime;
  t->rgsformat[i] = " resume %59s";    t->rgpadr[i++] = (void *) t->resumefile;
  t->rgsformat[i] = " fac*maxFunEvals %lg";   t->rgpadr[i++] = (void *) &t->facmaxeval;
  t->rgsformat[i] = " fac*updatecov %lg"; t->rgpadr[i++]=(void *) &t->facupdateCmode;
  t->n1para = i; 
  t->n1outpara = i-2; /* disregard last parameters in WriteToFile() */

  /* arrays */
  i = 0;
  t->rgskeyar[i]  = " typicalX %d";   t->rgp2adr[i++] = &t->typicalX;
  t->rgskeyar[i]  = " initialX %d";   t->rgp2adr[i++] = &t->xstart;
  t->rgskeyar[i]  = " initialStandardDeviations %d"; t->rgp2adr[i++] = &t->rgInitialStds;
  t->rgskeyar[i]  = " diffMinChange %d"; t->rgp2adr[i++] = &t->rgDiffMinChange;
  t->n2para = i;  

  t->N = dim;
  t->seed = (unsigned) inseed; 
  t->xstart = NULL; 
  t->typicalX = NULL;
  t->typicalXcase = 0;
  t->rgInitialStds = NULL; 
  t->rgDiffMinChange = NULL; 
  t->stopMaxFunEvals = -1;
  t->stopMaxIter = -1;
  t->facmaxeval = 1; 
  t->stStopFitness.flg = -1;
  t->stopTolFun = 1e-12; 
  t->stopTolFunHist = 1e-13; 
  t->stopTolX = 0; /* 1e-11*insigma would also be reasonable */ 
  t->stopTolUpXFactor = 1e3; 

  t->lambda = lambda;
  t->mu = -1;
  t->mucov = -1;
  t->weights = NULL;
  strcpy(t->weigkey, "log");

  t->cs = -1;
  t->ccumcov = -1;
  t->damps = -1;
  t->ccov = -1;

  t->diagonalCov = 0; /* default is 0, but this might change in future, see below */

  t->updateCmode.modulo = -1;  
  t->updateCmode.maxtime = -1;
  t->updateCmode.flgalways = 0;
  t->facupdateCmode = 1;
  strcpy(t->resumefile, "_no_");

  /* filename == NULL invokes default in cmaes_readpara_Read... */
  if (!isNoneStr(filename) && (!filename || strcmp(filename, "writeonly") != 0))
    cmaes_readpara_ReadFromFile(t, filename);

  if (t->N <= 0)
    t->N = dim;

  N = t->N; 
  if (N == 0)
    FATAL("cmaes_readpara_t(): problem dimension N undefined.\n",
          "  (no default value available).",0,0); 
  if (t->xstart == NULL && inxstart == NULL && t->typicalX == NULL) {
    ERRORMESSAGE("Error: initialX undefined. typicalX = 0.5...0.5 used.","","","");
    printf("\nError: initialX undefined. typicalX = 0.5...0.5 used.\n");
  }
  if (t->rgInitialStds == NULL && inrgsigma == NULL) {
    /* FATAL("initialStandardDeviations undefined","","",""); */
    ERRORMESSAGE("Error: initialStandardDeviations undefined. 0.3...0.3 used.","","","");
    printf("\nError: initialStandardDeviations undefined. 0.3...0.3 used.\n");
  }

  if (t->xstart == NULL) {
    t->xstart = new_double(N);

    /* put inxstart into xstart */
    if (inxstart != NULL) { 
      for (i=0; i<N; ++i)
        t->xstart[i] = inxstart[i];
    }
    /* otherwise use typicalX or default */
    else {
      t->typicalXcase = 1;
      for (i=0; i<N; ++i)
        t->xstart[i] = (t->typicalX == NULL) ? 0.5 : t->typicalX[i]; 
    }
  } /* xstart == NULL */
  
  if (t->rgInitialStds == NULL) {
    t->rgInitialStds = new_double(N);
    for (i=0; i<N; ++i)
      t->rgInitialStds[i] = (inrgsigma == NULL) ? 0.3 : inrgsigma[i];
  }

  t->flgsupplemented = 0;

} /* cmaes_readpara_init */

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
void cmaes_readpara_exit(cmaes_readpara_t *t)
{
  if (t->filename != NULL)
    free( t->filename);
  if (t->xstart != NULL) /* not really necessary */
    free( t->xstart);
  if (t->typicalX != NULL)
    free( t->typicalX);
  if (t->rgInitialStds != NULL)
    free( t->rgInitialStds);
  if (t->rgDiffMinChange != NULL)
    free( t->rgDiffMinChange);
  if (t->weights != NULL)
    free( t->weights);

  free((void*)t->rgsformat);
  free(t->rgpadr);
  free((void*)t->rgskeyar);
  free(t->rgp2adr);
  free(t->weigkey);
}

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
void 
cmaes_readpara_ReadFromFile(cmaes_readpara_t *t, const char * filename)
{
  char s[1000];
  const char *ss = "cmaes_initials.par";
  int ipara, i;
  int size;
  FILE *fp;
  if (filename == NULL) {
    filename = ss;
  }
  t->filename = NULL; /* nothing read so far */
  fp = fopen( filename, "r"); 
  if (fp == NULL) {
    ERRORMESSAGE("cmaes_ReadFromFile(): could not open '", filename, "'",0);
    return;
  }
  for (ipara=0; ipara < t->n1para; ++ipara)
    {
      rewind(fp);
      while(fgets(s, sizeof(s), fp) != NULL)
        { /* skip comments  */
          if (s[0] == '#' || s[0] == '%')
            continue;
          if(sscanf(s, t->rgsformat[ipara], t->rgpadr[ipara]) == 1) {
            if (strncmp(t->rgsformat[ipara], " stopFitness ", 13) == 0)
              t->stStopFitness.flg = 1;
            break;
          }
        }
    } /* for */
  if (t->N <= 0)
    FATAL("cmaes_readpara_ReadFromFile(): No valid dimension N",0,0,0); 
  for (ipara=0; ipara < t->n2para; ++ipara)
    {
      rewind(fp);
      while(fgets(s, sizeof(s), fp) != NULL) /* read one line */
        { /* skip comments  */
          if (s[0] == '#' || s[0] == '%')
            continue;
          if(sscanf(s, t->rgskeyar[ipara], &size) == 1) { /* size==number of values to be read */
            if (size > 0) {
              *t->rgp2adr[ipara] = new_double(t->N);
              for (i=0;i<size&&i<t->N;++i) /* start reading next line */
                if (fscanf(fp, " %lf", &(*t->rgp2adr[ipara])[i]) != 1)
                  break;
              if (i<size && i < t->N) {
                ERRORMESSAGE("cmaes_readpara_ReadFromFile ", filename, ": ",0); 
                FATAL( "'", t->rgskeyar[ipara], 
                       "' not enough values found.\n", 
                       "   Remove all comments between numbers.");
              }
              for (; i < t->N; ++i) /* recycle */
                (*t->rgp2adr[ipara])[i] = (*t->rgp2adr[ipara])[i%size];
            }
          }
        }  
    } /* for */
  fclose(fp);
  assign_string(&(t->filename), filename); /* t->filename must be freed */
  return;
} /* cmaes_readpara_ReadFromFile() */

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
void
cmaes_readpara_WriteToFile(cmaes_readpara_t *t, const char *filenamedest)
{
  int ipara, i; 
  size_t len;
  time_t ti = time(NULL);
  FILE *fp = fopen( filenamedest, "a"); 
  if(fp == NULL) {
    ERRORMESSAGE("cmaes_WriteToFile(): could not open '", 
                 filenamedest, "'",0);
    return;
  }
  fprintf(fp, "\n# Read from %s at %s\n", t->filename ? t->filename : "", 
          asctime(localtime(&ti))); /* == ctime() */
  for (ipara=0; ipara < 1; ++ipara) {
    fprintf(fp, t->rgsformat[ipara], *(int *)t->rgpadr[ipara]);
    fprintf(fp, "\n");
  }
  for (ipara=0; ipara < t->n2para; ++ipara) {
    if(*t->rgp2adr[ipara] == NULL)
      continue;
    fprintf(fp, t->rgskeyar[ipara], t->N);
    fprintf(fp, "\n");
    for (i=0; i<t->N; ++i)
      fprintf(fp, "%7.3g%c", (*t->rgp2adr[ipara])[i], (i%5==4)?'\n':' ');
    fprintf(fp, "\n");
  }
  for (ipara=1; ipara < t->n1outpara; ++ipara) {
    if (strncmp(t->rgsformat[ipara], " stopFitness ", 13) == 0)
      if(t->stStopFitness.flg == 0) {
        fprintf(fp, " stopFitness\n");
        continue;
      }
    len = strlen(t->rgsformat[ipara]);
    if (t->rgsformat[ipara][len-1] == 'd') /* read integer */
      fprintf(fp, t->rgsformat[ipara], *(int *)t->rgpadr[ipara]);
    else if (t->rgsformat[ipara][len-1] == 's') /* read string */
      fprintf(fp, t->rgsformat[ipara], (char *)t->rgpadr[ipara]);
    else { 
      if (strncmp(" fac*", t->rgsformat[ipara], 5) == 0) {
        fprintf(fp, " ");
        fprintf(fp, t->rgsformat[ipara]+5, *(double *)t->rgpadr[ipara]);
      } else
        fprintf(fp, t->rgsformat[ipara], *(double *)t->rgpadr[ipara]);
    }
    fprintf(fp, "\n");
  } /* for */
  fprintf(fp, "\n");
  fclose(fp); 
} /* cmaes_readpara_WriteToFile() */

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
void 
cmaes_readpara_SupplementDefaults(cmaes_readpara_t *t)
/* Called (only) once to finally set parameters. The settings
 * typically depend on the current parameter values itself,
 * where 0 or -1 may indicate to set them to a certain default
 * value. For this reason calling `SupplementDefaults` twice
 * might lead to unexpected results. 
*/
{
  double t1, t2;
  int N = t->N; 
  clock_t cloc = clock();
  
  if (t->flgsupplemented)
    FATAL("cmaes_readpara_SupplementDefaults() cannot be called twice.",0,0,0);
  if (t->seed < 1) {
    while ((int) (cloc - clock()) == 0)
      ; /* TODO: remove this for time critical applications!? */
    t->seed = (unsigned int)labs((long)(100*time(NULL)+clock()));
  }

  if (t->stStopFitness.flg == -1)
    t->stStopFitness.flg = 0;

  if (t->lambda < 2)
    t->lambda = 4+(int)(3*log((double)N));
  if (t->mu == -1) {
    t->mu = t->lambda/2; 
    cmaes_readpara_SetWeights(t, t->weigkey);
  }
  if (t->weights == NULL)
    cmaes_readpara_SetWeights(t, t->weigkey);

  if (t->cs > 0) /* factor was read */
    t->cs *= (t->mueff + 2.) / (N + t->mueff + 3.);
  if (t->cs <= 0 || t->cs >= 1)
    t->cs = (t->mueff + 2.) / (N + t->mueff + 3.);

  if (t->ccumcov <= 0 || t->ccumcov > 1)
    t->ccumcov = 4. / (N + 4);
  
  if (t->mucov < 1) {
    t->mucov = t->mueff;
  }
  t1 = 2. / ((N+1.4142)*(N+1.4142));
  t2 = (2.*t->mueff-1.) / ((N+2.)*(N+2.)+t->mueff);
  t2 = (t2 > 1) ? 1 : t2;
  t2 = (1./t->mucov) * t1 + (1.-1./t->mucov) * t2;
  if (t->ccov >= 0) /* ccov holds the read factor */
    t->ccov *= t2;
  if (t->ccov < 0 || t->ccov > 1) /* set default in case */
    t->ccov = t2;

  if (t->diagonalCov == -1)
    t->diagonalCov = 2 + 100. * N / sqrt((double)t->lambda); 

  if (t->stopMaxFunEvals == -1)  /* may depend on ccov in near future */
    t->stopMaxFunEvals = t->facmaxeval*900*(N+3)*(N+3); 
  else
    t->stopMaxFunEvals *= t->facmaxeval;

  if (t->stopMaxIter == -1)
    t->stopMaxIter = ceil((double)(t->stopMaxFunEvals / t->lambda)); 

  if (t->damps < 0) 
    t->damps = 1; /* otherwise a factor was read */
  t->damps = t->damps 
    * (1 + 2*douMax(0., sqrt((t->mueff-1.)/(N+1.)) - 1))     /* basic factor */
    * douMax(0.3, 1. -                                       /* modify for short runs */
                  (double)N / (1e-6+douMin(t->stopMaxIter, t->stopMaxFunEvals/t->lambda))) 
    + t->cs;                                                 /* minor increment */

  if (t->updateCmode.modulo < 0)
    t->updateCmode.modulo = 1./t->ccov/(double)(N)/10.;
  t->updateCmode.modulo *= t->facupdateCmode;
  if (t->updateCmode.maxtime < 0)
    t->updateCmode.maxtime = 0.20; /* maximal 20% of CPU-time */
    
  t->flgsupplemented = 1;

} /* cmaes_readpara_SupplementDefaults() */

   
/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
void 
cmaes_readpara_SetWeights(cmaes_readpara_t *t, const char * mode)
{
  double s1, s2;
  int i;

  if(t->weights != NULL)
    free( t->weights); 
  t->weights = new_double(t->mu);
  if (strcmp(mode, "lin") == 0)
    for (i=0; i<t->mu; ++i) 
      t->weights[i] = t->mu - i;
  else if (strncmp(mode, "equal", 3) == 0)
    for (i=0; i<t->mu; ++i) 
      t->weights[i] = 1;
  else if (strcmp(mode, "log") == 0) 
    for (i=0; i<t->mu; ++i) 
      t->weights[i] = log(t->mu+1.)-log(i+1.); 
  else
    for (i=0; i<t->mu; ++i) 
      t->weights[i] = log(t->mu+1.)-log(i+1.); 

  /* normalize weights vector and set mueff */
  for (i=0, s1=0, s2=0; i<t->mu; ++i) {
    s1 += t->weights[i];
    s2 += t->weights[i]*t->weights[i];
  }
  t->mueff = s1*s1/s2;
  for (i=0; i<t->mu; ++i) 
    t->weights[i] /= s1;

  if(t->mu < 1 || t->mu > t->lambda || 
     (t->mu==t->lambda && t->weights[0]==t->weights[t->mu-1]))
    FATAL("cmaes_readpara_SetWeights(): invalid setting of mu or lambda",0,0,0);

} /* cmaes_readpara_SetWeights() */

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
static int 
isNoneStr(const char * filename)
{
  if (filename && (strcmp(filename, "no") == 0 
        || strcmp(filename, "non") == 0
        || strcmp(filename, "none") == 0))
    return 1;
  
  return 0;
}
        
/* --------------------------------------------------------- */
/* --------------------------------------------------------- */
static double 
douSquare(double d)
{
  return d*d;
}
static double
douMax( double i, double j)
{
  return i > j ? i : j;
}
static double
douMin( double i, double j)
{
  return i < j ? i : j;
}
static double
rgdouMax( const double *rgd, int len)
{
  int i;
  double max = rgd[0];
  for (i = 1; i < len; ++i)
    max = (max < rgd[i]) ? rgd[i] : max;
  return max;
}

static double
rgdouMin( const double *rgd, int len)
{
  int i;
  double min = rgd[0];
  for (i = 1; i < len; ++i)
    min = (min > rgd[i]) ? rgd[i] : min;
  return min;
}

static int    
MaxIdx( const double *rgd, int len)
{
  int i, res;
  for(i=1, res=0; i<len; ++i)
    if(rgd[i] > rgd[res])
      res = i;
  return res;
}
static int    
MinIdx( const double *rgd, int len)
{
  int i, res;
  for(i=1, res=0; i<len; ++i)
    if(rgd[i] < rgd[res])
      res = i;
  return res;
}

static double 
myhypot(double a, double b) 
/* sqrt(a^2 + b^2) numerically stable. */
{
  double r = 0;
  if (fabs(a) > fabs(b)) {
    r = b/a;
    r = fabs(a)*sqrt(1+r*r);
  } else if (b != 0) {
    r = a/b;
    r = fabs(b)*sqrt(1+r*r);
  }
  return r;
}

static int SignOfDiff(const void *d1, const void * d2) 
{ 
  return *((double *) d1) > *((double *) d2) ? 1 : -1; 
} 

#if 1
/* dirty index sort */
static void Sorted_index(const double *rgFunVal, int *iindex, int n)
{
  int i, j;
  for (i=1, iindex[0]=0; i<n; ++i) {
    for (j=i; j>0; --j) {
      if (rgFunVal[iindex[j-1]] < rgFunVal[i])
        break;
      iindex[j] = iindex[j-1]; /* shift up */
    }
    iindex[j] = i; /* insert i */
  }
}
#endif 

static void * new_void(int n, size_t size)
{
  static char s[70];
  void *p = calloc((unsigned) n, size);
  if (p == NULL) {
    sprintf(s, "new_void(): calloc(%ld,%ld) failed",(long)n,(long)size);
    FATAL(s,0,0,0);
  }
  return p;
}

double * 
cmaes_NewDouble(int n) 
{
  return new_double(n);
}

static double * new_double(int n)
{
  static char s[170];
  double *p = (double *) calloc((unsigned) n, sizeof(double));
  if (p == NULL) {
    sprintf(s, "new_double(): calloc(%ld,%ld) failed",
            (long)n,(long)sizeof(double));
    FATAL(s,0,0,0);
  }
  return p;
}

static char * new_string(const char *ins)
{
  static char s[170];
  unsigned i; 
  char *p; 
  unsigned len = (unsigned) ((ins != NULL) ? strlen(ins) : 0);
  
  if (len > 1000) {
    FATAL("new_string(): input string length was larger then 1000 ",
        "(possibly due to uninitialized char *filename)",0,0);
  }
  
  p = (char *) calloc( len + 1, sizeof(char));
  if (p == NULL) {
    sprintf(s, "new_string(): calloc(%ld,%ld) failed",
            (long)len,(long)sizeof(char));
    FATAL(s,0,0,0);
  }
  for (i = 0; i < len; ++i)
    p[i] = ins[i];
  return p;
}
static void assign_string(char ** pdests, const char *ins)
{
    if (*pdests)
        free(*pdests);
    if (ins == NULL)
      *pdests = NULL;
    else    
      *pdests = new_string(ins);
}

/* --------------------------------------------------------- */
/* --------------------------------------------------------- */

/* ========================================================= */
void 
cmaes_FATAL(char const *s1, char const *s2, char const *s3, 
            char const *s4)
{
  time_t t = time(NULL);
  ERRORMESSAGE( s1, s2, s3, s4);
  ERRORMESSAGE("*** Exiting cmaes_t ***",0,0,0);
  printf("\n -- %s ", asctime(localtime(&t)));
  printErrorStrings(stdout, s1, s2, s3, s4);
  printf("\n");
  printf(" *** CMA-ES ABORTED, see errcmaes.err *** \n");
  fflush(stdout);
  exit(1);
}

/* ========================================================= */
static void 
FATAL(char const *s1, char const *s2, char const *s3, 
      char const *s4)
{
  cmaes_FATAL(s1, s2, s3, s4);
}

/* ========================================================= */
static void ERRORMESSAGE( char const *s1, char const *s2, 
                          char const *s3, char const *s4)
{
#if 1
  /*  static char szBuf[700];  desirable but needs additional input argument 
      sprintf(szBuf, "%f:%f", gen, gen*lambda);
  */
  FILE *fp = fopen( "errcmaes.err", "a");
  if (fp == NULL) {
    printf("\nFATAL ERROR: ");
    printErrorStrings(stdout, s1, s2, s3, s4);
    printf("\n");
    printf("cmaes_t could not open file 'errcmaes.err'.");
    printf("\n *** CMA-ES ABORTED *** ");
    fflush(stdout);
    exit(1);
  } else {
    time_t t = time(NULL);
    fprintf(fp, "\n -- %s ", asctime(localtime(&t)));
    printErrorStrings(fp, s1, s2, s3, s4);
    fprintf(fp, "\n");
    fclose (fp);
  }
#endif
}


==> anc/src/ccmaes/cmaes.h <==
/* --------------------------------------------------------- */
/* --- File: cmaes.h ----------- Author: Nikolaus Hansen --- */
/* ---------------------- last modified: IX 2010         --- */
/* --------------------------------- by: Nikolaus Hansen --- */
/* --------------------------------------------------------- */
/*   
     CMA-ES for non-linear function minimization. 

     Copyright (C) 1996, 2003-2010  Nikolaus Hansen. 
     e-mail: nikolaus.hansen (you know what) inria.fr
      
     License: see file cmaes.c
   
*/
#ifndef NH_cmaes_h /* only include ones */ 
#define NH_cmaes_h 

#include <time.h>

typedef struct 
/* cmaes_random_t 
 * sets up a pseudo random number generator instance 
 */
{
  /* Variables for Uniform() */
  long int startseed;
  long int aktseed;
  long int aktrand;
  long int *rgrand;
  
  /* Variables for Gauss() */
  short flgstored;
  double hold;
} cmaes_random_t;

typedef struct 
/* cmaes_timings_t 
 * time measurement, used to time eigendecomposition 
 */
{
  /* for outside use */
  double totaltime; /* zeroed by calling re-calling cmaes_timings_start */
  double totaltotaltime;
  double tictoctime; 
  double lasttictoctime;
  
  /* local fields */
  clock_t lastclock;
  time_t lasttime;
  clock_t ticclock;
  time_t tictime;
  short istic;
  short isstarted; 

  double lastdiff;
  double tictoczwischensumme;
} cmaes_timings_t;

typedef struct 
/* cmaes_readpara_t
 * collects all parameters, in particular those that are read from 
 * a file before to start. This should split in future? 
 */
{
  char * filename;  /* keep record of the file that was taken to read parameters */
  short flgsupplemented; 
  
  /* input parameters */
  int N; /* problem dimension, must stay constant, should be unsigned or long? */
  unsigned int seed; 
  double * xstart; 
  double * typicalX; 
  int typicalXcase;
  double * rgInitialStds;
  double * rgDiffMinChange; 

  /* termination parameters */
  double stopMaxFunEvals; 
  double facmaxeval;
  double stopMaxIter; 
  struct { int flg; double val; } stStopFitness; 
  double stopTolFun;
  double stopTolFunHist;
  double stopTolX;
  double stopTolUpXFactor;

  /* internal evolution strategy parameters */
  int lambda;          /* -> mu, <- N */
  int mu;              /* -> weights, (lambda) */
  double mucov, mueff; /* <- weights */
  double *weights;     /* <- mu, -> mueff, mucov, ccov */
  double damps;        /* <- cs, maxeval, lambda */
  double cs;           /* -> damps, <- N */
  double ccumcov;      /* <- N */
  double ccov;         /* <- mucov, <- N */
  double diagonalCov;  /* number of initial iterations */
  struct { int flgalways; double modulo; double maxtime; } updateCmode;
  double facupdateCmode;

  /* supplementary variables */

  char *weigkey; 
  char resumefile[99];
  const char **rgsformat;
  void **rgpadr;
  const char **rgskeyar;
  double ***rgp2adr;
  int n1para, n1outpara;
  int n2para;
} cmaes_readpara_t;

typedef struct 
/* cmaes_t 
 * CMA-ES "object" 
 */
{
  const char *version;
  /* char *signalsFilename; */
  cmaes_readpara_t sp;
  cmaes_random_t rand; /* random number generator */

  double sigma;  /* step size */

  double *rgxmean;  /* mean x vector, "parent" */
  double *rgxbestever; 
  double **rgrgx;   /* range of x-vectors, lambda offspring */
  int *index;       /* sorting index of sample pop. */
  double *arFuncValueHist;

  short flgIniphase; /* not really in use anymore */
  short flgStop; 

  double chiN; 
  double **C;  /* lower triangular matrix: i>=j for C[i][j] */
  double **B;  /* matrix with normalize eigenvectors in columns */
  double *rgD; /* axis lengths */

  double *rgpc;
  double *rgps;
  double *rgxold; 
  double *rgout; 
  double *rgBDz;   /* for B*D*z */
  double *rgdTmp;  /* temporary (random) vector used in different places */
  double *rgFuncValue; 
  double *publicFitness; /* returned by cmaes_init() */

  double gen; /* Generation number */
  double countevals;
  double state; /* 1 == sampled, 2 == not in use anymore, 3 == updated */

  double maxdiagC; /* repeatedly used for output */
  double mindiagC;
  double maxEW;
  double minEW;

  char sOutString[330]; /* 4x80 */

  short flgEigensysIsUptodate;
  short flgCheckEigen; /* control via cmaes_signals.par */
  double genOfEigensysUpdate; 
  cmaes_timings_t eigenTimings;
 
  double dMaxSignifKond; 				     
  double dLastMinEWgroesserNull;

  short flgresumedone; 

  time_t printtime; 
  time_t writetime; /* ideally should keep track for each output file */
  time_t firstwritetime;
  time_t firstprinttime; 

} cmaes_t; 


#endif 


==> anc/src/ccmaes/cmaes_interface.h <==
/* --------------------------------------------------------- */
/* --- File: cmaes_interface.h - Author: Nikolaus Hansen --- */
/* ---------------------- last modified:  IV 2007        --- */
/* --------------------------------- by: Nikolaus Hansen --- */
/* --------------------------------------------------------- */
/*   
     CMA-ES for non-linear function minimization. 

     Copyright (C) 1996, 2003, 2007 Nikolaus Hansen. 
     e-mail: hansen AT lri.fr
     
     Documentation: see file docfunctions.txt
     
     License: see file cmaes.c
*/
#include "cmaes.h"

/* --------------------------------------------------------- */
/* ------------------ Interface ---------------------------- */
/* --------------------------------------------------------- */

#ifdef __cplusplus
extern "C" {
#endif

/* --- initialization, constructors, destructors --- */
double * cmaes_init(cmaes_t *, int dimension , double *xstart, 
		double *stddev, long seed, int lambda, 
		const char *input_parameter_filename);
void cmaes_init_para(cmaes_t *, int dimension , double *xstart, 
		double *stddev, long seed, int lambda, 
		const char *input_parameter_filename);
double * cmaes_init_final(cmaes_t *);
void cmaes_resume_distribution(cmaes_t *evo_ptr, char *filename);
void cmaes_exit(cmaes_t *);

/* --- core functions --- */
double * const * cmaes_SamplePopulation(cmaes_t *);
double *         cmaes_UpdateDistribution(cmaes_t *, 
					  const double *rgFitnessValues);
const char *     cmaes_TestForTermination(cmaes_t *);

/* --- additional functions --- */
double * const * cmaes_ReSampleSingle( cmaes_t *t, int index);
double const *   cmaes_ReSampleSingle_old(cmaes_t *, double *rgx); 
double *         cmaes_SampleSingleInto( cmaes_t *t, double *rgx);
void             cmaes_UpdateEigensystem(cmaes_t *, int flgforce);

/* --- getter functions --- */
double         cmaes_Get(cmaes_t *, char const *keyword);
const double * cmaes_GetPtr(cmaes_t *, char const *keyword); /* e.g. "xbestever" */
double *       cmaes_GetNew( cmaes_t *t, char const *keyword); /* user is responsible to free */
double *       cmaes_GetInto( cmaes_t *t, char const *keyword, double *mem); /* allocs if mem==NULL, user is responsible to free */

/* --- online control and output --- */
void           cmaes_ReadSignals(cmaes_t *, char const *filename);
void           cmaes_WriteToFile(cmaes_t *, const char *szKeyWord,
                                 const char *output_filename); 
char *         cmaes_SayHello(cmaes_t *);
/* --- misc --- */
double *       cmaes_NewDouble(int n); /* user is responsible to free */
void           cmaes_FATAL(char const *s1, char const *s2, char const *s3, 
			   char const *s4);

#ifdef __cplusplus
} // end extern "C"
#endif



==> anc/src/checkdone.c <==
/* checkdone.c  完成性核对：按 expected.txt 检查 results/ 下每个结果文件是否存在、行数是否正确、错误文件是否为空 | completeness check: for every entry of expected.txt, check that the result file exists in results/, has the right number of lines, and that its error file is empty */
/* 用法: checkdone expected.txt results 报告文件 | usage: checkdone expected.txt results report_file */
#include <stdio.h>   /* 文件 | files */
#include <stdlib.h>  /* atoi | atoi */
#include <string.h>  /* 字符串 | strings */
static long count_lines(const char *p) {  /* 文件行数（-1 表示不存在） | number of lines in a file (-1 if missing) */
    FILE *f = fopen(p, "rb"); long n = 0; int c, last = '\n';  /* 文件、计数、上一个字符 | file, counter, previous character */
    if (!f) return -1;  /* 不存在 | missing */
    while ((c = fgetc(f)) != EOF) { if (c == '\n') n++; last = c; }  /* 数换行 | count newlines */
    if (last != '\n') n++;  /* 最后一行无换行也算 | a last line without newline counts */
    fclose(f); return n;  /* 返回 | return */
}  /* 结束 | end */
static long file_size(const char *p) { FILE *f = fopen(p, "rb"); long n; if (!f) return 0; fseek(f, 0, SEEK_END); n = ftell(f); fclose(f); return n; }  /* 文件大小（不存在记 0） | file size (0 if missing) */
int main(int argc, char **argv) {  /* 主程序 | main */
    FILE *e, *r; char name[512], path[1024]; long want, got; int nmiss = 0, nshort = 0, nerr = 0, nok = 0, total = 0;  /* 计数 | counters */
    if (argc < 4) { fprintf(stderr, "usage: checkdone expected.txt results_dir report_file\n"); return 1; }  /* 用法 | usage */
    e = fopen(argv[1], "r"); r = fopen(argv[3], "w"); if (!e || !r) { fprintf(stderr, "cannot open files\n"); return 1; }  /* 打开 | open */
    fprintf(r, "file,expected_lines,lines,error_bytes,status\n");  /* 表头 | header */
    while (fscanf(e, "%511s %ld", name, &want) == 2) {  /* 每个期望文件 | each expected file */
        long eb; const char *st;  /* 错误文件大小、状态 | error-file size, status */
        total++; sprintf(path, "%s/%s", argv[2], name); got = count_lines(path);  /* 行数 | lines */
        sprintf(path, "%s/%s.err", argv[2], name); eb = file_size(path);  /* 错误文件 | error file */
        if (got < 0) { st = "MISSING"; nmiss++; } else if (got != want) { st = "WRONG_LINES"; nshort++; } else if (eb > 0) { st = "OK_BUT_STDERR"; nerr++; nok++; } else { st = "OK"; nok++; }  /* 判定 | verdict */
        fprintf(r, "%s,%ld,%ld,%ld,%s\n", name, want, got, eb, st);  /* 写一行 | write a line */
    }  /* 结束 | end */
    fprintf(r, "SUMMARY: %d files expected, %d complete, %d missing, %d with wrong line counts, %d with non-empty stderr\n", total, nok, nmiss, nshort, nerr);  /* 汇总 | summary */
    fprintf(r, "CONCLUSION: %s\n", (nmiss == 0 && nshort == 0) ? "COMPLETE" : "INCOMPLETE");  /* 结论 | conclusion */
    printf("SUMMARY: %d files expected, %d complete, %d missing, %d with wrong line counts, %d with non-empty stderr\nCONCLUSION: %s\n", total, nok, nmiss, nshort, nerr, (nmiss == 0 && nshort == 0) ? "COMPLETE" : "INCOMPLETE");  /* 屏幕 | screen */
    fclose(e); fclose(r); return 0;  /* 结束 | done */
}  /* 结束 | end */


==> anc/src/cma_pub.c <==
/* cma_pub.c  公开 CMA-ES 代码（Hansen 的 c-cmaes）加 IPOP 与 BIPOP 重启，作为强基线 | the public CMA-ES code (Hansen's c-cmaes) with IPOP and BIPOP restarts, as strong baselines */
/* 依据：Auger & Hansen 2005（IPOP），Hansen 2009 GECCO workshop（BIPOP）；c-cmaes 取自 github.com/CMA-ES/c-cmaes，未改动 | after Auger & Hansen 2005 (IPOP) and Hansen 2009 (BIPOP); c-cmaes from github.com/CMA-ES/c-cmaes, unmodified */
/* 编译: gcc -std=c99 -O2 -I coco -I ccmaes -o cma_pub cma_pub.c ccmaes/cmaes.c coco/coco.o -lm | build: gcc -std=c99 -O2 -I coco -I ccmaes -o cma_pub cma_pub.c ccmaes/cmaes.c coco/coco.o -lm */
/* 用法: cma_pub 模式(0=IPOP,1=BIPOP) 函数号 维数 次数 预算倍数 起始次序 [w2] [s2] [BBOB实例偏移] | usage: cma_pub mode(0=IPOP,1=BIPOP) fid D runs budget_factor r0 [w2] [s2] [instance_offset] */
/* 函数号：5 为 Lunacek G 型（w2, s2），100+f 为 COCO 的 BBOB f1-f24 | fids: 5 Lunacek G type (w2, s2), 100+f BBOB f1-f24 via COCO */
#include <stdio.h>   /* 输入输出 | I/O */
#include <stdlib.h>  /* 内存 | memory */
#include <string.h>  /* 字符串 | strings */
#include <math.h>    /* 数学函数 | math */
#include <stdint.h>  /* 定长整数 | fixed-width integers */
#include <time.h>    /* 计时 | timing */
#include "cmaes_interface.h"  /* c-cmaes 接口 | c-cmaes interface */
#include "funnel_fn.h"  /* 漏斗函数 | funnel functions */
#include "bbob_coco.h"  /* COCO 的 BBOB | BBOB via COCO */
typedef struct { uint64_t s; } Rng;  /* splitmix64 状态（只用于初始点与 BIPOP 的均匀数） | splitmix64 state (only for the initial points and the BIPOP uniforms) */
static uint64_t rng_next(Rng *r) { uint64_t z = (r->s += 0x9E3779B97F4A7C15ULL); z = (z ^ (z >> 30)) * 0xBF58476D1CE4E5B9ULL; z = (z ^ (z >> 27)) * 0x94D049BB133111EBULL; return z ^ (z >> 31); }  /* 下一个整数 | next integer */
static double rng_u(Rng *r) { return (double)(rng_next(r) >> 11) * (1.0 / 9007199254740992.0); }  /* [0,1) 均匀 | uniform in [0,1) */
#define NCP 7   /* 检查点个数 | number of checkpoints */
#define NTG 8   /* 目标精度个数 | number of target precisions */
static const double CPF[NCP] = { 0.01, 0.02, 0.05, 0.1, 0.2, 0.5, 1.0 };  /* 检查点比例（与 mfeda3 相同） | checkpoint fractions (same as mfeda3) */
static const double TGT[NTG] = { 1e2, 1e1, 1e0, 1e-1, 1e-2, 1e-4, 1e-6, 1e-8 };  /* 目标精度 | target precisions */
typedef struct { int hit, ic; long evals_hit, evals, budget, tt[NTG]; double best, cp[NCP]; } Res;  /* 单次结果 | single-run result */
static int g_fid = 5; static double g_w2 = 0.5, g_s2 = 0.87; static BBC g_bc;  /* 当前函数 | current function */
static double eval(const double *x, int D, Res *res) {  /* 评估并记录 | evaluate and record */
    double f = (g_fid >= 100) ? bbc_eval(&g_bc, x) : lun_g(x, D, g_w2, g_s2); int k;  /* 目标值 | objective value */
    res->evals++;  /* 评估计数 | count */
    if (f < res->best) res->best = f;  /* 更新最好值 | update the best */
    if (!res->hit && res->best <= 1e-8) { res->hit = 1; res->evals_hit = res->evals; }  /* 命中 | hit */
    for (k = 0; k < NTG; k++) if (res->tt[k] < 0 && res->best <= TGT[k]) res->tt[k] = res->evals;  /* 各目标首次到达 | first time each target is reached */
    while (res->ic < NCP && res->evals >= (long)(CPF[res->ic] * res->budget + 0.5)) res->cp[res->ic++] = res->best;  /* 检查点 | checkpoints */
    return f;  /* 返回 | return */
}  /* 结束 | end */
static long one_attempt(int D, int lambda, double sigma0, Rng *rng, Res *res, long seed) {  /* 一次 CMA-ES 运行，直到库的终止条件、预算或目标；返回本次评估数 | one CMA-ES attempt until the library's termination, the budget or the target; returns the evaluations used */
    cmaes_t evo; double *x0 = malloc(sizeof(double) * D), *sd = malloc(sizeof(double) * D), *ar; double *const *pop; int i, j; long e0 = res->evals;  /* 库状态与初值 | library state and initial values */
    for (i = 0; i < D; i++) { x0[i] = -4.0 + 8.0 * rng_u(rng); sd[i] = sigma0; }  /* 初始均值均匀于 [-4,4]（BBOB 惯例），初始步长 sigma0 | initial mean uniform in [-4,4] (BBOB convention), initial step size sigma0 */
    ar = cmaes_init(&evo, D, x0, sd, seed, lambda, "non");  /* 初始化（不读参数文件） | initialise (no parameter file) */
    (void)ar;  /* 未用 | unused */
    while (!cmaes_TestForTermination(&evo)) {  /* 库的终止条件（TolFun、TolX、条件数等） | the library's termination criteria (TolFun, TolX, condition number, ...) */
        pop = cmaes_SamplePopulation(&evo);  /* 采样 | sample */
        for (i = 0; i < evo.sp.lambda; i++) {  /* 每个个体 | each individual */
            /* 第 3.1 版：不再对越界样本重采样（原先无限次重采样在 D=30、50 的大种群重启中几乎永不结束：均值靠近盒边、步长 2 时样本落在盒内的概率低到 0.69^D）；与自写的 CMA-ES 相同，样本落在哪里就在哪里评估，测试函数在全空间有定义，全局最优在盒内 | version 3.1: no resampling of samples outside the box (the former unbounded resampling practically never ended in the large-population restarts at D=30 and 50: with the mean near the box edge and step size 2 the probability of a sample inside the box is as low as 0.69^D); as in our own CMA-ES, a sample is evaluated where it falls; the test functions are defined everywhere and the global optimum lies inside the box */
            evo.publicFitness[i] = eval(pop[i], D, res);  /* 评估 | evaluate */
            if (res->evals >= res->budget || res->best <= 1e-10) break;  /* 预算或目标 | budget or target */
        }  /* 结束 | end */
        if (i < evo.sp.lambda) break;  /* 中途停止 | stopped mid-generation */
        cmaes_UpdateDistribution(&evo, evo.publicFitness);  /* 更新 | update */
    }  /* 结束 | end */
    cmaes_exit(&evo); free(x0); free(sd);  /* 释放 | free */
    return res->evals - e0;  /* 本次用掉的评估数 | evaluations used by this attempt */
}  /* 结束 | end */
static const char *fname_c(int f) { static char b[32]; if (f >= 100) { sprintf(b, "coco-f%d", f - 100); return b; } return "lunacek-G"; }  /* 函数名（与 mfeda3 相同） | function name (same as mfeda3) */
int main(int argc, char **argv) {  /* 主程序 | main */
    int mode, D, runs, r, r0, ioff = 0; long bf;  /* 参数 | arguments */
    if (argc < 7) { fprintf(stderr, "usage: cma_pub mode fid D runs budget_factor r0 [w2] [s2] [ioff]\n"); return 1; }  /* 用法 | usage */
    mode = atoi(argv[1]); g_fid = atoi(argv[2]); D = atoi(argv[3]); runs = atoi(argv[4]); bf = atol(argv[5]); r0 = atoi(argv[6]); if (argc > 7) g_w2 = atof(argv[7]); if (argc > 8) g_s2 = atof(argv[8]); if (argc > 9) ioff = atoi(argv[9]);  /* 读参数 | read arguments */
    for (r = r0; r < r0 + runs; r++) {  /* 每次运行 | each run */
        unsigned long seed = 20261118UL + 1000UL * (g_fid >= 100 ? g_fid - 100 : g_fid) + 100UL * D + r;  /* 种子（与 mfeda3 同式） | seed (same formula as mfeda3) */
        Rng rng = { seed }; Res res; int lam0 = 4 + (int)floor(3.0 * log((double)D)), nlarge = 0, k; long evL = 0, evS = 0; clock_t t0 = clock(); int nrest = 0;  /* 状态 | state */
        memset(&res, 0, sizeof(res)); res.best = 1e300; res.evals_hit = -1; res.budget = bf * D; for (k = 0; k < NTG; k++) res.tt[k] = -1;  /* 结果清零 | reset */
        if (g_fid >= 100) bbc_init(&g_bc, g_fid - 100, D, r % 15 + 1 + ioff);  /* COCO 实例 | COCO instance */
        while (res.evals < res.budget && res.best > 1e-10) {  /* 重启循环 | restart loop */
            int lam; double sig; long used;  /* 本次的种群与步长 | population and step size of this attempt */
            if (mode == 0 || nrest == 0) { lam = lam0 * (1 << nlarge); sig = 2.0; }  /* IPOP：每次重启种群加倍；BIPOP 的第一次用默认 | IPOP: double the population at every restart; the first BIPOP attempt uses the default */
            else if (evL <= evS) { lam = lam0 * (1 << nlarge); sig = 2.0; }  /* BIPOP：大种群分支（累计评估少的分支优先） | BIPOP: the large-population regime (the regime with fewer evaluations so far goes next) */
            else { double u = rng_u(&rng), v = rng_u(&rng); int lamL = lam0 * (1 << nlarge); lam = (int)floor(lam0 * pow(0.5 * lamL / lam0, u * u)); if (lam < lam0) lam = lam0; sig = 2.0 * pow(10.0, -2.0 * v); }  /* BIPOP：小种群分支，lambda 在 [lam0, lamL/2] 内随机，步长随机缩小 | BIPOP: the small-population regime, lambda random in [lam0, lamL/2], step size randomly reduced */
            used = one_attempt(D, lam, sig, &rng, &res, (long)(seed + 7919UL * nrest));  /* 一次运行 | one attempt */
            if (mode == 0 || nrest == 0 || evL <= evS) { nlarge++; evL += used; } else evS += used;  /* 记账 | bookkeeping */
            nrest++;  /* 重启计数 | restart count */
            if (lam0 * (1 << nlarge) > 100000) nlarge = 10;  /* 保护 | guard */
        }  /* 结束 | end */
        if (g_fid >= 100) bbc_free(&g_bc);  /* 释放 | free */
        while (res.ic < NCP) res.cp[res.ic++] = res.best;  /* 补齐检查点 | fill the checkpoints */
        printf("%s,%s,%d,%d,%lu,%d,%ld,%ld,%.6e,0,0,%.2f", (mode == 0) ? "IPOP-CMA-ES" : "BIPOP-CMA-ES", fname_c(g_fid), D, r, seed, res.hit, res.evals_hit, res.evals, res.best, (double)(clock() - t0) / CLOCKS_PER_SEC);  /* 前 12 列 | first 12 columns */
        for (k = 0; k < NCP; k++) printf(",%.6e", res.cp[k]);  /* 检查点 | checkpoints */
        for (k = 0; k < NTG; k++) printf(",%ld", res.tt[k]);  /* 到达时间 | hitting times */
        printf(",%d\n", nrest); fflush(stdout);  /* 重启次数 | restarts */
    }  /* 结束 | end */
    return 0;  /* 结束 | done */
}  /* 结束 | end */


==> anc/src/cmp_algos.c <==
/* cmp_algos.c  对比算法：AMaLGaM（全协方差）与 CMA-ES，测试函数为 Lunacek 的 G 型漏斗 | comparison algorithms: AMaLGaM (full covariance) and CMA-ES on Lunacek G-type funnels */
/* AMaLGaM 依据 Bosman, Grahl, Thierens 2007 报告及其后续“无参数”版本的设置；CMA-ES 依据 Hansen 的教程公式 | AMaLGaM after Bosman, Grahl, Thierens (2007) with the later parameter-free settings; CMA-ES after the equations of Hansen's tutorial */
/* 用法: cmp_algos 算法(0=AMaLGaM,1=CMA-ES) 维数 次数 预算倍数 起始次序 w2 s2 [lambda方式 0默认 1为10D] [sigma0] | usage: cmp_algos algo D runs budget_factor r0 w2 s2 [lambda_mode] [sigma0] */
#include <stdio.h>   /* 输入输出 | I/O */
#include <stdlib.h>  /* 内存与排序 | memory and sorting */
#include <string.h>  /* 内存拷贝 | memory copy */
#include <math.h>    /* 数学函数 | math */
#include <stdint.h>  /* 定长整数 | fixed-width integers */
#include "funnel_fn.h"  /* 共用的漏斗函数 | shared funnel functions */
#include "mfcomp.h"  /* 第 3 版隶属函数部件（AMaLGaM-MF 第 3 版用） | the version-3 membership-function component (used by AMaLGaM-MF version 3) */
#define PI 3.14159265358979323846  /* 圆周率 | pi */
typedef struct { uint64_t s; } Rng;  /* splitmix64 状态 | splitmix64 state */
static uint64_t rng_next(Rng *r) {  /* 下一个 64 位整数 | next 64-bit integer */
    uint64_t z = (r->s += 0x9E3779B97F4A7C15ULL);  /* 状态前进 | advance state */
    z = (z ^ (z >> 30)) * 0xBF58476D1CE4E5B9ULL;  /* 混合一 | mix step 1 */
    z = (z ^ (z >> 27)) * 0x94D049BB133111EBULL;  /* 混合二 | mix step 2 */
    return z ^ (z >> 31);  /* 输出 | output */
}  /* 结束 | end */
static double rng_u(Rng *r) { return (double)(rng_next(r) >> 11) * (1.0 / 9007199254740992.0); }  /* [0,1) 均匀 | uniform in [0,1) */
static double rng_n(Rng *r) {  /* 标准正态 | standard normal */
    double u1 = rng_u(r), u2 = rng_u(r);  /* 两个均匀数 | two uniforms */
    if (u1 < 1e-300) u1 = 1e-300;  /* 防止 log(0) | avoid log(0) */
    return sqrt(-2.0 * log(u1)) * cos(2.0 * PI * u2);  /* Box-Muller | Box-Muller */
}  /* 结束 | end */
static double cb_u(void *st) { return rng_u((Rng *)st); }  /* 均匀随机数回调 | uniform callback */
static double cb_n(void *st) { return rng_n((Rng *)st); }  /* 正态随机数回调 | normal callback */
static double g_w2 = 0.5, g_s2 = 0.87;  /* 漏斗函数参数 | funnel-function parameters */
#define NCP 7  /* 检查点个数 | number of checkpoints */
static const double CPF[NCP] = { 0.01, 0.02, 0.05, 0.1, 0.2, 0.5, 1.0 };  /* 检查点占预算的比例（与 hmf_eda.c 相同） | checkpoints as fractions of the budget (same as hmf_eda.c) */
static long g_budget = 0;  /* 总预算 | total budget */
typedef struct { int hit, ic; long evals_hit, evals; double best, cp[NCP]; } Res;  /* 单次结果（含检查点） | single-run result with checkpoints */
static const double *g_key;  /* 排序键 | sort key */
static int cmp_idx(const void *a, const void *b) { double x = g_key[*(const int *)a], y = g_key[*(const int *)b]; return (x < y) ? -1 : (x > y); }  /* 按适应值升序 | ascending by fitness */
static double eval(const double *x, int D, Res *res) {  /* 评估并记录 | evaluate and record */
    double f = lun_g(x, D, g_w2, g_s2);  /* 目标值 | objective value */
    res->evals++;  /* 评估计数 | count the evaluation */
    if (f < res->best) res->best = f;  /* 更新最好值 | update the best value */
    if (!res->hit && res->best <= 1e-8) { res->hit = 1; res->evals_hit = res->evals; }  /* 首次到达 1e-8 | first time reaching 1e-8 */
    while (res->ic < NCP && res->evals >= (long)(CPF[res->ic] * g_budget + 0.5)) res->cp[res->ic++] = res->best;  /* 到检查点记当前最好误差 | record the best-so-far error at checkpoints */
    return f;  /* 返回 | return */
}  /* 结束 | end */
static int chol(int n, const double *A, double *L) {  /* Cholesky 分解 A = L L^T，失败返回 0 | Cholesky factorisation A = L L^T, returns 0 on failure */
    int i, j, k;  /* 循环变量 | loop indices */
    for (i = 0; i < n; i++) for (j = 0; j < n; j++) L[i * n + j] = 0.0;  /* 清零 | reset */
    for (i = 0; i < n; i++) for (j = 0; j <= i; j++) {  /* 下三角 | lower triangle */
        double s = A[i * n + j];  /* 起始值 | start value */
        for (k = 0; k < j; k++) s -= L[i * n + k] * L[j * n + k];  /* 减去已算部分 | subtract known part */
        if (i == j) { if (s <= 0.0) return 0; L[i * n + i] = sqrt(s); }  /* 对角元 | diagonal entry */
        else L[i * n + j] = s / L[j * n + j];  /* 非对角元 | off-diagonal entry */
    }  /* 结束 | end */
    return 1;  /* 成功 | success */
}  /* 结束 | end */
static void jacobi_eig(int n, double *A, double *V, double *ev) {  /* 对称矩阵特征分解，V 的列为特征向量 | symmetric eigen-decomposition, columns of V are eigenvectors */
    int i, j, k, sweep;  /* 循环变量 | loop indices */
    for (i = 0; i < n; i++) for (j = 0; j < n; j++) V[i * n + j] = (i == j);  /* V 置单位阵 | V = I */
    for (sweep = 0; sweep < 60; sweep++) {  /* 最多 60 轮 | at most 60 sweeps */
        double off = 0.0;  /* 非对角平方和 | off-diagonal sum of squares */
        for (i = 0; i < n; i++) for (j = i + 1; j < n; j++) off += A[i * n + j] * A[i * n + j];  /* 累加 | accumulate */
        if (off < 1e-300) break;  /* 已对角化 | converged */
        for (i = 0; i < n; i++) for (j = i + 1; j < n; j++) {  /* 每对 (i,j) | each pair (i,j) */
            double aij = A[i * n + j], th, t, cs, sn;  /* 旋转量 | rotation quantities */
            if (fabs(aij) < 1e-300) continue;  /* 已为零 | already zero */
            th = (A[j * n + j] - A[i * n + i]) / (2.0 * aij);  /* 旋转角参数 | rotation parameter */
            t = (th >= 0 ? 1.0 : -1.0) / (fabs(th) + sqrt(th * th + 1.0));  /* 正切 | tangent */
            cs = 1.0 / sqrt(t * t + 1.0); sn = t * cs;  /* 余弦与正弦 | cosine and sine */
            for (k = 0; k < n; k++) { double p = A[k * n + i], q = A[k * n + j]; A[k * n + i] = cs * p - sn * q; A[k * n + j] = sn * p + cs * q; }  /* 更新列 | update columns */
            for (k = 0; k < n; k++) { double p = A[i * n + k], q = A[j * n + k]; A[i * n + k] = cs * p - sn * q; A[j * n + k] = sn * p + cs * q; }  /* 更新行 | update rows */
            for (k = 0; k < n; k++) { double p = V[k * n + i], q = V[k * n + j]; V[k * n + i] = cs * p - sn * q; V[k * n + j] = sn * p + cs * q; }  /* 累积特征向量 | accumulate eigenvectors */
        }  /* 结束 | end */
    }  /* 结束 | end */
    for (i = 0; i < n; i++) ev[i] = A[i * n + i];  /* 对角为特征值 | diagonal = eigenvalues */
}  /* 结束 | end */

/* ---------- 一维 EM：J 个高斯隶属函数（等权样本），返回 BIC | 1-D EM for J Gaussian membership functions (equally weighted samples), returns the BIC ---------- */
static int cmp_dbl(const void *a, const void *b) { double x = *(const double *)a, y = *(const double *)b; return (x < y) ? -1 : (x > y); }  /* 升序 | ascending */
static double em1d(const double *y, int n, int J, double vmin, double *pi, double *cen, double *var, double *srt) {  /* srt 为长度 n 的工作数组 | srt is a work array of length n */
    int i, j, it; double ll = 0.0, m = 0.0, v = 0.0;  /* 循环变量与统计量 | loop variables and statistics */
    for (i = 0; i < n; i++) m += y[i] / n;  /* 均值 | mean */
    for (i = 0; i < n; i++) v += (y[i] - m) * (y[i] - m) / n;  /* 方差 | variance */
    if (v < vmin) v = vmin;  /* 方差下限 | variance floor */
    memcpy(srt, y, sizeof(double) * n); qsort(srt, n, sizeof(double), cmp_dbl);  /* 排序求分位数 | sort for quantiles */
    for (j = 0; j < J; j++) { pi[j] = 1.0 / J; cen[j] = srt[(int)((j + 0.5) / J * n)]; var[j] = v / (J * J); if (var[j] < vmin) var[j] = vmin; }  /* 初值：分位数为中心 | initial values: quantiles as centres */
    for (it = 0; it < 40; it++) {  /* EM 迭代 | EM iterations */
        double sp[2] = {0, 0}, sc[2] = {0, 0}, sv[2] = {0, 0};  /* 充分统计量 | sufficient statistics */
        ll = 0.0;  /* 对数似然 | log-likelihood */
        for (i = 0; i < n; i++) {  /* E 步 | E step */
            double r[2], tot = 0.0;  /* 隶属度 | memberships */
            for (j = 0; j < J; j++) { double d = y[i] - cen[j]; r[j] = pi[j] * exp(-0.5 * d * d / var[j]) / sqrt(2.0 * PI * var[j]); tot += r[j]; }  /* 各分量密度 | component densities */
            if (tot < 1e-300) tot = 1e-300;  /* 防止除零 | avoid division by zero */
            ll += log(tot) / n;  /* 平均对数似然 | mean log-likelihood */
            for (j = 0; j < J; j++) { r[j] /= tot; sp[j] += r[j] / n; sc[j] += r[j] * y[i] / n; }  /* 累加 | accumulate */
        }  /* 结束 | end */
        for (j = 0; j < J; j++) { if (sp[j] < 1e-12) sp[j] = 1e-12; pi[j] = sp[j]; cen[j] = sc[j] / sp[j]; }  /* M 步：权重与中心 | M step: weights and centres */
        for (i = 0; i < n; i++) {  /* 方差统计 | variance statistics */
            double r[2], tot = 0.0;  /* 隶属度 | memberships */
            for (j = 0; j < J; j++) { double d = y[i] - cen[j]; r[j] = pi[j] * exp(-0.5 * d * d / var[j]) / sqrt(var[j]); tot += r[j]; }  /* 各分量密度 | component densities */
            if (tot < 1e-300) tot = 1e-300;  /* 防止除零 | avoid division by zero */
            for (j = 0; j < J; j++) { double d = y[i] - cen[j]; sv[j] += r[j] / tot * d * d / n; }  /* 累加 | accumulate */
        }  /* 结束 | end */
        for (j = 0; j < J; j++) { var[j] = sv[j] / sp[j]; if (var[j] < vmin) var[j] = vmin; }  /* M 步：方差 | M step: variances */
    }  /* 结束 | end */
    return -2.0 * n * ll + (3.0 * J - 1.0) * log((double)n);  /* BIC | BIC */
}  /* 结束 | end */

/* ---------- AMaLGaM（全协方差，单个高斯） | AMaLGaM (full covariance, single Gaussian) ---------- */
static void run_amalgam(int D, long budget, Rng *rp, Res *rs, int ad2) {  /* 一轮运行；ad2=1 加第 1 版的单/双自适应，ad2=2 加第 2 版（MF：主方向上搜索双峰、等高隶属函数取并） | one attempt; ad2=1 adds the version-1 adaptation, ad2=2 adds version 2 (MF: bimodality search over the principal directions, union of unit-height MFs); earlier text: adds the single/double-distribution adaptation on top of AMaLGaM */
  /* 一轮运行（结果累加到 rs，可被重启多次调用） | one attempt (results accumulate in rs; may be called repeatedly for restarts) */
    Rng rng = *rp;  /* 随机数 | RNG */
    int n = (int)floor(17.0 + 3.0 * pow(D, 1.5) + 0.5), S, nams, i, j, k, nis = 0, nismax = 25 + D, have_old = 0;  /* 种群 17+3 D^1.5；无改进计数上限 25+D | population 17+3 D^1.5; no-improvement limit 25+D */
    double tau = 0.35, c = 1.0, lb = -5.0, ub = 5.0;  /* 选择比例、分布乘子、初始化范围 | selection fraction, distribution multiplier, initialisation range */
    double *pop, *fit, *mu, *muold, *shift, *Sg, *L, *xb, *xavg, *z, *dv;  /* 工作数组 | work arrays */
    int *idx;  /* 排序下标 | sort indices */
    double *Vv, *ev, *Tm, *Pj, *yv, *srt, *lm, *lv, *wq, *evd, *R3, *Rb3; int *ord3; MFModel *mo = NULL; int J = 1, dstar = 0; double mpi[2], mc[2], mv[2];  /* 第 3 版部件的工作区（wq 等权、evd 数据尺度特征值） | work areas of the version-3 component (wq equal weights, evd data-scale eigenvalues) */  /* 单/双自适应用：特征向量、特征值、投影、局部高斯与一维模型 | for the adaptation: eigenvectors, eigenvalues, projections, local Gaussians and the 1-D model */
    Res res = *rs;  /* 取累计结果 | take the accumulated result */
    S = (int)(tau * n); nams = (int)(0.5 * tau * (n - 1));  /* 被选个数与做均值前移的个数 | selection size and number of AMS-shifted samples */
    pop = malloc(sizeof(double) * n * D); fit = malloc(sizeof(double) * n); idx = malloc(sizeof(int) * n);  /* 种群 | population */
    mu = malloc(sizeof(double) * D); muold = malloc(sizeof(double) * D); shift = calloc(D, sizeof(double));  /* 均值与均值位移 | mean and mean shift */
    Sg = malloc(sizeof(double) * D * D); L = malloc(sizeof(double) * D * D);  /* 协方差与其 Cholesky 因子 | covariance and its Cholesky factor */
    xb = malloc(sizeof(double) * D); xavg = malloc(sizeof(double) * D); z = malloc(sizeof(double) * D); dv = malloc(sizeof(double) * D);  /* 临时向量 | temporaries */
    Vv = malloc(sizeof(double) * D * D); ev = malloc(sizeof(double) * D); Tm = malloc(sizeof(double) * D * D); Pj = malloc(sizeof(double) * n * D);  /* 特征分解与投影 | eigen-decomposition and projections */
    yv = malloc(sizeof(double) * n); srt = malloc(sizeof(double) * n); lm = malloc(sizeof(double) * 2 * D); lv = malloc(sizeof(double) * 2 * D);
    wq = malloc(sizeof(double) * n); evd = malloc(sizeof(double) * D); R3 = malloc(sizeof(double) * 2 * n); Rb3 = malloc(sizeof(double) * 2 * n); ord3 = malloc(sizeof(int) * n); if (ad2 == 3) mo = malloc(sizeof(MFModel));  /* 第 3 版部件的工作区 | work areas of the version-3 component */  /* 一维数据与两个分量的局部高斯 | 1-D data and the local Gaussians of the two components */
    for (i = 0; i < n; i++) { for (j = 0; j < D; j++) pop[i * D + j] = lb + (ub - lb) * rng_u(&rng); fit[i] = eval(pop + i * D, D, &res); }  /* 均匀初始化并评估 | uniform initialisation and evaluation */
    while (res.evals < budget && res.best > 1e-10) {  /* 主循环 | main loop */
        double fprev, fmin, fmax, tr = 0.0, ridge = 0.0; int nimp = 0, ok = 0;  /* 上一代最好值等 | previous best value etc. */
        for (i = 0; i < n; i++) idx[i] = i;  /* 下标 | indices */
        g_key = fit; qsort(idx, n, sizeof(int), cmp_idx);  /* 按适应值排序 | sort by fitness */
        fprev = fit[idx[0]]; fmin = fprev; fmax = fit[idx[n - 1]];  /* 最好与最差 | best and worst */
        if (fmax - fmin < 1e-12) break;  /* 种群已无差别，停止 | population has collapsed, stop */
        for (j = 0; j < D; j++) { mu[j] = 0.0; for (i = 0; i < S; i++) mu[j] += pop[idx[i] * D + j]; mu[j] /= S; }  /* 被选个体的均值 | mean of the selection */
        for (j = 0; j < D; j++) for (k = j; k < D; k++) {  /* 最大似然协方差 | maximum-likelihood covariance */
            double s = 0.0; for (i = 0; i < S; i++) s += (pop[idx[i] * D + j] - mu[j]) * (pop[idx[i] * D + k] - mu[k]);  /* 累加 | accumulate */
            Sg[j * D + k] = Sg[k * D + j] = c * s / S;  /* 乘以分布乘子 | scaled by the distribution multiplier */
        }  /* 结束 | end */
        if (have_old) for (j = 0; j < D; j++) shift[j] = mu[j] - muold[j];  /* 均值位移 | mean shift */
        memcpy(muold, mu, sizeof(double) * D); have_old = 1;  /* 记住本代均值 | remember this mean */
        for (j = 0; j < D; j++) tr += Sg[j * D + j];  /* 迹 | trace */
        for (k = 0; k < 8 && !ok; k++) {  /* Cholesky，失败则加岭重试 | Cholesky, retry with a ridge on failure */
            for (j = 0; j < D; j++) Sg[j * D + j] += ridge;  /* 加岭 | add ridge */
            ok = chol(D, Sg, L);  /* 分解 | factorise */
            ridge = (ridge == 0.0) ? 1e-14 * (tr / D + 1e-300) : ridge * 100.0;  /* 逐次加大 | increase progressively */
        }  /* 结束 | end */
        if (!ok) break;  /* 协方差退化，停止 | degenerate covariance, stop */
        J = 1;  /* 默认单分布 | default: one distribution */
        if (ad2 == 3 && S >= 10) {  /* 第 3 版部件：在被选个体的特征坐标上决定 1 或 2 个隶属函数（等权，AMaLGaM 的分布乘子 c 作为采样时的方差乘子） | version-3 component: decide between one and two MFs on the eigen-coordinates of the selection (equal weights; AMaLGaM's distribution multiplier c is the variance multiplier at sampling time) */
            int l; double penc = (getenv("MF_PENC") != NULL) ? atof(getenv("MF_PENC")) : 2.0; int abl = (getenv("MF_ABL") != NULL) ? atoi(getenv("MF_ABL")) : 0;  /* 容许量系数与开关 | allowance factor and switches */
            memcpy(Tm, Sg, sizeof(double) * D * D); jacobi_eig(D, Tm, Vv, ev);  /* 采样协方差（已乘 c）的特征分解 | eigen-decomposition of the sampling covariance (already times c) */
            for (l = 0; l < D; l++) { if (ev[l] < 1e-300) ev[l] = 1e-300; evd[l] = ev[l] / c; }  /* 数据尺度的特征值 | data-scale eigenvalues */
            for (i = 0; i < S; i++) for (l = 0; l < D; l++) { double s = 0.0; for (j = 0; j < D; j++) s += Vv[j * D + l] * (pop[idx[i] * D + j] - mu[j]); Pj[i * D + l] = s; }  /* 被选个体的特征坐标 | eigen-coordinates of the selection */
            for (i = 0; i < S; i++) wq[i] = 1.0 / S;  /* AMaLGaM 等权 | AMaLGaM equal weights */
            J = mf_build(mo, Pj, wq, S, D, evd, penc, abl, yv, ord3, R3, Rb3);  /* 决定并建模 | decide and build */
            if (getenv("MF_TRACE") != NULL) fprintf(stderr, "T,AMF3,%d,%ld,%d,%.3f,%.4g,%d,%.2f,%.2f,%.2f,%.3f,%.3f\n", nis, res.evals, J, c, res.best, mo->dtype, (mo->gain > -1e299) ? mo->gain : 0.0, (mo->gmax > -1e299) ? mo->gmax : 0.0, mo->allow, (J == 2) ? mo->m1.pi[0] : 1.0, (J == 2) ? mo->acap : 0.0);  /* 轨迹：代、评估数、J、乘子 c、最好值、方向类型、改进、最大改进、容许量、份额、封顶 | trace: generation, evaluations, J, multiplier c, best, direction type, gain, largest gain, allowance, share, cap */
        } else if (ad2 && S >= 10) {  /* 单/双分布自适应（第 1、2 版） | single/double-distribution adaptation (versions 1 and 2) */
            double best_eta = -1.0, b1, b2, p1[2], c1[2], v1[2], vmin; int l;  /* 影响度与两个候选模型 | influence and the two candidate models */
            memcpy(Tm, Sg, sizeof(double) * D * D); jacobi_eig(D, Tm, Vv, ev);  /* 采样协方差（已乘 c）的特征分解 | eigen-decomposition of the sampling covariance (already times c) */
            for (l = 0; l < D; l++) if (ev[l] < 1e-300) ev[l] = 1e-300;  /* 特征值下限 | eigenvalue floor */
            for (i = 0; i < S; i++) for (l = 0; l < D; l++) { double s = 0.0; for (j = 0; j < D; j++) s += Vv[j * D + l] * (pop[idx[i] * D + j] - mu[j]); Pj[i * D + l] = s; }  /* 被选个体在各主轴上的投影 | projections of the selection on the principal axes */
            for (l = 0; l < D; l++) {  /* 找对适应值影响最大的方向 | find the direction with the largest influence on fitness */
                double lo = 1e300, hi = -1e300, Wb[10] = {0}, Rb[10] = {0}, rbar = (S - 1) / 2.0, tot = 0.0, btw = 0.0, eta;  /* 分箱统计 | binning statistics */
                for (i = 0; i < S; i++) { if (Pj[i * D + l] < lo) lo = Pj[i * D + l]; if (Pj[i * D + l] > hi) hi = Pj[i * D + l]; }  /* 范围 | range */
                if (hi - lo < 1e-300) continue;  /* 无展开 | no spread */
                for (i = 0; i < S; i++) { int b = (int)(10.0 * (Pj[i * D + l] - lo) / (hi - lo)); if (b > 9) b = 9; Wb[b] += 1.0; Rb[b] += i; tot += (i - rbar) * (i - rbar); }  /* 适应值排名分箱 | bin the fitness ranks */
                for (k = 0; k < 10; k++) if (Wb[k] > 0) btw += Wb[k] * (Rb[k] / Wb[k] - rbar) * (Rb[k] / Wb[k] - rbar);  /* 箱间变差 | between-bin variation */
                eta = (tot > 0) ? btw / tot : 0.0;  /* 相关比 | correlation ratio */
                if (eta > best_eta) { best_eta = eta; dstar = l; }  /* 取最大 | keep the largest */
            }  /* 结束 | end */
            if (ad2 == 2) {  /* 第 2 版：在每个主方向上比较 1 个与 2 个隶属函数，取 BIC 改进最大的方向 | version 2: on every principal direction compare one and two MFs and take the direction of largest BIC gain */
                double bg = -1e300;  /* 最大 BIC 改进 | largest BIC gain */
                for (l = 0; l < D; l++) {  /* 每个主方向 | each principal direction */
                    for (i = 0; i < S; i++) yv[i] = Pj[i * D + l];  /* 该方向上的一维数据 | 1-D data on this direction */
                    vmin = 1e-6 * ev[l] / c + 1e-300;  /* 方差下限 | variance floor */
                    b1 = em1d(yv, S, 1, vmin, p1, c1, v1, srt); b2 = em1d(yv, S, 2, vmin, mpi, mc, mv, srt);  /* 两个 BIC | the two BIC values */
                    if (b1 - b2 > bg) { bg = b1 - b2; dstar = l; }  /* 取改进最大的方向 | keep the direction of largest gain */
                }  /* 结束 | end */
            }  /* 结束 | end */
            for (i = 0; i < S; i++) yv[i] = Pj[i * D + dstar];  /* 所选方向上的一维数据 | 1-D data on the chosen direction */
            vmin = 1e-6 * ev[dstar] / c + 1e-300;  /* 方差下限 | variance floor */
            b1 = em1d(yv, S, 1, vmin, p1, c1, v1, srt); b2 = em1d(yv, S, 2, vmin, mpi, mc, mv, srt);  /* 单分量与双分量的 BIC | BIC of one and two components */
            if (ad2 == 2) b2 += 2.0 * log((double)D);  /* 第 2 版：多方向检验的罚项 2 ln D | version 2: penalty 2 ln D for testing D directions */
            if (b2 < b1 && (ad2 != 2 || fabs(mc[0] - mc[1]) > 2.0 * sqrt(0.5 * (mv[0] + mv[1])))) {  /* BIC 选双分布（第 2 版还要求两个隶属函数分得开，Ashman D > 2） | BIC chooses two distributions (version 2 also requires separated MFs, Ashman's D > 2) */
                double sp[2] = {0, 0};  /* 隶属度总和 | membership sums */
                J = 2;  /* 双分布 | two distributions */
                for (k = 0; k < 2 * D; k++) { lm[k] = 0.0; lv[k] = 0.0; }  /* 清零 | reset */
                for (i = 0; i < S; i++) {  /* 按隶属度加权估计各分量的局部高斯 | local Gaussians weighted by membership */
                    double r[2], tot = 0.0;  /* 隶属度 | memberships */
                    for (j = 0; j < 2; j++) { double d = yv[i] - mc[j]; r[j] = mpi[j] * exp(-0.5 * d * d / mv[j]) / sqrt(mv[j]); tot += r[j]; }  /* 各分量隶属度 | membership to each component */
                    if (tot < 1e-300) { r[0] = r[1] = 0.5; tot = 1.0; }  /* 退化保护 | degenerate guard */
                    for (j = 0; j < 2; j++) { double rr = r[j] / tot; sp[j] += rr; for (l = 0; l < D; l++) { lm[j * D + l] += rr * Pj[i * D + l]; lv[j * D + l] += rr * Pj[i * D + l] * Pj[i * D + l]; } }  /* 累加一阶二阶矩 | accumulate first and second moments */
                }  /* 结束 | end */
                for (j = 0; j < 2; j++) for (l = 0; l < D; l++) { double m1 = lm[j * D + l] / (sp[j] + 1e-300), m2 = lv[j * D + l] / (sp[j] + 1e-300) - m1 * m1; if (m2 < 1e-6 * ev[l] / c) m2 = 1e-6 * ev[l] / c; lm[j * D + l] = m1; lv[j * D + l] = m2; }  /* 归一化并加方差下限 | normalise and floor the variance */
                if (ad2 == 2) { double a0 = sqrt(mv[0]), a1 = sqrt(mv[1]); mpi[0] = a0 / (a0 + a1); mpi[1] = 1.0 - mpi[0]; }  /* 第 2 版：等高隶属函数取并，采样份额与宽度成正比（在按隶属度估计局部高斯之后设置） | version 2: union of unit-height MFs, sampling shares proportional to the widths (set after the membership-weighted local Gaussians) */
            }  /* 结束 | end */
        }  /* 结束 | end */
        memcpy(xb, pop + idx[0] * D, sizeof(double) * D);  /* 保存精英 | save the elite */
        for (j = 0; j < D; j++) xavg[j] = 0.0;  /* 改进解的平均清零 | reset the average of improvements */
        memcpy(pop, xb, sizeof(double) * D); fit[0] = fprev;  /* 精英放在第 0 位，不重新评估 | elite in slot 0, not re-evaluated */
        for (i = 1; i < n && res.evals < budget; i++) {  /* 采样其余个体 | sample the other individuals */
            double *x = pop + i * D;  /* 当前个体 | current individual */
            for (j = 0; j < D; j++) z[j] = rng_n(&rng);  /* 标准正态 | standard normals */
            for (j = 0; j < D; j++) { double s = mu[j]; for (k = 0; k <= j; k++) s += L[j * D + k] * z[k]; x[j] = s; }  /* x = mu + L z | x = mu + L z */
            if (J == 2 && ad2 == 3) {  /* 第 3 版部件采样：特征坐标 dv，再回到原坐标 | version-3 component sampling: eigen-coordinates dv, then back to the original coordinates */
                int l; mf_sample(mo, c, cb_u, cb_n, &rng, dv);  /* 条件采样加取并 | conditional sampling plus the union */
                for (j = 0; j < D; j++) { double s = mu[j]; for (l = 0; l < D; l++) s += Vv[j * D + l] * dv[l]; x[j] = s; }  /* 回到原坐标 | back to the original coordinates */
            } else if (J == 2) for (;;) {  /* 双分布：按隶属函数取并采样（拒绝采样） | two distributions: sample from the union of the membership functions (rejection) */
                int kc = (rng_u(&rng) < mpi[0]) ? 0 : 1, l; double num = 0.0, den = 0.0;  /* 选分量 | choose a component */
                for (l = 0; l < D; l++) dv[l] = lm[kc * D + l] + sqrt(c * lv[kc * D + l]) * rng_n(&rng);  /* 各主轴上的局部高斯（方差乘 c） | local Gaussian on each axis (variance times c) */
                dv[dstar] = mc[kc] + sqrt(c * mv[kc]) * rng_n(&rng);  /* 所选方向按该分量的隶属函数 | chosen direction from this component's membership function */
                for (l = 0; l < 2; l++) { double d = dv[dstar] - mc[l], h = mpi[l] * exp(-0.5 * d * d / (c * mv[l])) / sqrt(mv[l]); den += h; if (h > num) num = h; }  /* 并与和 | max and sum */
                if (rng_u(&rng) * den > num) continue;  /* 以 max/sum 的概率接受 | accept with probability max/sum */
                for (j = 0; j < D; j++) { double s = mu[j]; for (l = 0; l < D; l++) s += Vv[j * D + l] * dv[l]; x[j] = s; }  /* 回到原坐标 | back to the original coordinates */
                break;  /* 接受 | accepted */
            }  /* 结束 | end */
            if (i <= nams) for (j = 0; j < D; j++) x[j] += 2.0 * c * shift[j];  /* 预期均值前移 AMS，delta=2 | anticipated mean shift, delta=2 */
            fit[i] = eval(x, D, &res);  /* 评估 | evaluate */
            if (fit[i] < fprev) { nimp++; for (j = 0; j < D; j++) xavg[j] += x[j]; }  /* 记录改进 | record an improvement */
        }  /* 结束 | end */
        if (i < n) break;  /* 预算用尽 | budget exhausted */
        if (nimp > 0) {  /* 有改进 | improvement found */
            double sdr = 0.0;  /* 标准差比 | standard-deviation ratio */
            nis = 0; if (c < 1.0) c = 1.0;  /* 计数清零，乘子不小于 1 | reset counter, multiplier at least 1 */
            for (j = 0; j < D; j++) { double s = xavg[j] / nimp - mu[j]; for (k = 0; k < j; k++) s -= L[j * D + k] * dv[k]; dv[j] = s / L[j * D + j]; if (fabs(dv[j]) > sdr) sdr = fabs(dv[j]); }  /* 改进解平均到均值的距离，按采样分布标准化 | distance from the mean to the average improvement, standardised by the sampling distribution */
            if (sdr > 1.0) c /= 0.9;  /* 超过阈值 1 则放大 | enlarge when above the threshold 1 */
        } else {  /* 无改进 | no improvement */
            if (c <= 1.0) nis++;  /* 无改进计数 | count the stall */
            if (c > 1.0 || nis >= nismax) c *= 0.9;  /* 缩小 | shrink */
            if (c < 1.0 && nis < nismax) c = 1.0;  /* 未到上限前不低于 1 | keep at 1 until the limit */
        }  /* 结束 | end */
        if (c < 1e-10) break;  /* 乘子过小，停止 | multiplier too small, stop */
    }  /* 结束 | end */
    free(pop); free(fit); free(idx); free(mu); free(muold); free(shift); free(Sg); free(L); free(xb); free(xavg); free(z); free(dv); free(Vv); free(ev); free(Tm); free(Pj); free(yv); free(srt); free(lm); free(lv); free(wq); free(evd); free(R3); free(Rb3); free(ord3); if (mo) free(mo);  /* 释放 | free */
    *rs = res; *rp = rng;  /* 写回累计结果与随机数状态 | write back the accumulated result and the RNG state */
}  /* 结束 | end */

/* ---------- CMA-ES（(mu/mu_w, lambda)，无重启） | CMA-ES ((mu/mu_w, lambda), no restarts) ---------- */
static void run_cma(int D, long budget, Rng *rp, Res *rs, int lam_mode, double sigma0) {  /* 一轮运行（结果累加到 rs） | one attempt (results accumulate in rs) */
    Rng rng = *rp;  /* 随机数 | RNG */
    int lam = (lam_mode == 1) ? 10 * D : 4 + (int)floor(3.0 * log((double)D)), mu, i, j, k, g = 0;  /* 子代个数：默认或 10D | offspring number: default or 10D */
    double *w, *m, *C, *Ct, *Bm, *dg, *ps, *pc, *Y, *Z, *X, *fit, *yw, *zw, mueff = 0.0, sw = 0.0, sigma = sigma0;  /* 工作数组与步长 | work arrays and step size */
    double cs, ds, cc, c1, cmu, chiN;  /* 策略参数 | strategy parameters */
    int *idx;  /* 排序下标 | sort indices */
    Res res = *rs;  /* 取累计结果 | take the accumulated result */
    mu = lam / 2;  /* 父代个数 | number of parents */
    w = malloc(sizeof(double) * mu); m = malloc(sizeof(double) * D); C = malloc(sizeof(double) * D * D); Ct = malloc(sizeof(double) * D * D);  /* 权重、均值、协方差 | weights, mean, covariance */
    Bm = malloc(sizeof(double) * D * D); dg = malloc(sizeof(double) * D); ps = calloc(D, sizeof(double)); pc = calloc(D, sizeof(double));  /* 特征向量、特征值平方根、两条演化路径 | eigenvectors, square roots of eigenvalues, two evolution paths */
    Y = malloc(sizeof(double) * lam * D); Z = malloc(sizeof(double) * lam * D); X = malloc(sizeof(double) * lam * D); fit = malloc(sizeof(double) * lam); idx = malloc(sizeof(int) * lam);  /* 样本 | samples */
    yw = malloc(sizeof(double) * D); zw = malloc(sizeof(double) * D);  /* 加权平均步 | weighted mean steps */
    for (i = 0; i < mu; i++) { w[i] = log((lam + 1.0) / 2.0) - log(i + 1.0); sw += w[i]; }  /* 对数权重 | log weights */
    for (i = 0; i < mu; i++) { w[i] /= sw; mueff += w[i] * w[i]; }  /* 归一化 | normalise */
    mueff = 1.0 / mueff;  /* 有效父代数 | variance-effective selection mass */
    cs = (mueff + 2.0) / (D + mueff + 5.0);  /* 步长路径学习率 | learning rate of the step-size path */
    ds = 1.0 + 2.0 * fmax(0.0, sqrt((mueff - 1.0) / (D + 1.0)) - 1.0) + cs;  /* 步长阻尼 | step-size damping */
    cc = (4.0 + mueff / D) / (D + 4.0 + 2.0 * mueff / D);  /* 协方差路径学习率 | learning rate of the covariance path */
    c1 = 2.0 / ((D + 1.3) * (D + 1.3) + mueff);  /* 秩一更新学习率 | rank-one learning rate */
    cmu = fmin(1.0 - c1, 2.0 * (mueff - 2.0 + 1.0 / mueff) / ((D + 2.0) * (D + 2.0) + mueff));  /* 秩 mu 更新学习率 | rank-mu learning rate */
    chiN = sqrt((double)D) * (1.0 - 1.0 / (4.0 * D) + 1.0 / (21.0 * D * D));  /* E||N(0,I)|| | expectation of ||N(0,I)|| */
    for (j = 0; j < D; j++) m[j] = -5.0 + 10.0 * rng_u(&rng);  /* 初始均值在 [-5,5]^D 内均匀 | initial mean uniform in [-5,5]^D */
    for (i = 0; i < D; i++) for (j = 0; j < D; j++) C[i * D + j] = (i == j);  /* C = I | C = I */
    while (res.evals < budget && res.best > 1e-10) {  /* 主循环 | main loop */
        double evmax = 0.0, evmin = 1e300, psn = 0.0, hs, fmn, fmx;  /* 特征值范围、路径长度等 | eigenvalue range, path length etc. */
        memcpy(Ct, C, sizeof(double) * D * D); jacobi_eig(D, Ct, Bm, dg);  /* C = B diag B^T | C = B diag B^T */
        for (j = 0; j < D; j++) { if (dg[j] < 1e-300) dg[j] = 1e-300; if (dg[j] > evmax) evmax = dg[j]; if (dg[j] < evmin) evmin = dg[j]; dg[j] = sqrt(dg[j]); }  /* 取平方根并记范围 | square roots and range */
        if (evmax / evmin > 1e14 || sigma * sqrt(evmax) < 1e-12) break;  /* 条件数过大或步长过小，停止 | condition too large or step too small, stop */
        for (i = 0; i < lam && res.evals < budget; i++) {  /* 采样 | sampling */
            for (j = 0; j < D; j++) Z[i * D + j] = rng_n(&rng);  /* z ~ N(0,I) | z ~ N(0,I) */
            for (j = 0; j < D; j++) { double s = 0.0; for (k = 0; k < D; k++) s += Bm[j * D + k] * dg[k] * Z[i * D + k]; Y[i * D + j] = s; X[i * D + j] = m[j] + sigma * s; }  /* y = B D z，x = m + sigma y | y = B D z, x = m + sigma y */
            fit[i] = eval(X + i * D, D, &res);  /* 评估 | evaluate */
        }  /* 结束 | end */
        if (i < lam) break;  /* 预算用尽 | budget exhausted */
        for (i = 0; i < lam; i++) idx[i] = i;  /* 下标 | indices */
        g_key = fit; qsort(idx, lam, sizeof(int), cmp_idx);  /* 排序 | sort */
        fmn = fit[idx[0]]; fmx = fit[idx[lam - 1]];  /* 本代最好与最差 | best and worst of the generation */
        for (j = 0; j < D; j++) { yw[j] = 0.0; zw[j] = 0.0; for (i = 0; i < mu; i++) { yw[j] += w[i] * Y[idx[i] * D + j]; zw[j] += w[i] * Z[idx[i] * D + j]; } }  /* 加权重组 | weighted recombination */
        for (j = 0; j < D; j++) m[j] += sigma * yw[j];  /* 更新均值 | update the mean */
        for (j = 0; j < D; j++) { double s = 0.0; for (k = 0; k < D; k++) s += Bm[j * D + k] * zw[k]; ps[j] = (1.0 - cs) * ps[j] + sqrt(cs * (2.0 - cs) * mueff) * s; psn += ps[j] * ps[j]; }  /* 步长路径 p_sigma（C^-1/2 y_w = B z_w） | step-size path (C^-1/2 y_w = B z_w) */
        psn = sqrt(psn); g++;  /* 路径长度与代数 | path length and generation count */
        hs = (psn / sqrt(1.0 - pow(1.0 - cs, 2.0 * g)) < (1.4 + 2.0 / (D + 1.0)) * chiN) ? 1.0 : 0.0;  /* 停滞指示 h_sigma | stall indicator h_sigma */
        for (j = 0; j < D; j++) pc[j] = (1.0 - cc) * pc[j] + hs * sqrt(cc * (2.0 - cc) * mueff) * yw[j];  /* 协方差路径 p_c | covariance path p_c */
        for (j = 0; j < D; j++) for (k = 0; k <= j; k++) {  /* 协方差更新 | covariance update */
            double r = 0.0; for (i = 0; i < mu; i++) r += w[i] * Y[idx[i] * D + j] * Y[idx[i] * D + k];  /* 秩 mu 项 | rank-mu term */
            C[j * D + k] = (1.0 - c1 - cmu) * C[j * D + k] + c1 * (pc[j] * pc[k] + (1.0 - hs) * cc * (2.0 - cc) * C[j * D + k]) + cmu * r;  /* 合并更新 | combined update */
            C[k * D + j] = C[j * D + k];  /* 保持对称 | keep symmetric */
        }  /* 结束 | end */
        sigma *= exp((cs / ds) * (psn / chiN - 1.0));  /* 步长更新 | step-size update */
        if (g > 10 && fmx - fmn < 1e-13) break;  /* 本代样本已无差别，停止 | samples have collapsed, stop */
    }  /* 结束 | end */
    free(w); free(m); free(C); free(Ct); free(Bm); free(dg); free(ps); free(pc); free(Y); free(Z); free(X); free(fit); free(idx); free(yw); free(zw);  /* 释放 | free */
    *rs = res; *rp = rng;  /* 写回累计结果与随机数状态 | write back the accumulated result and the RNG state */
}  /* 结束 | end */

int main(int argc, char **argv) {  /* 主程序 | main */
    int algo, D, runs, r, r0, lam_mode = 0, restart = 0, k; long bf; double sigma0 = 2.0; char name[32];  /* 参数 | arguments */
    if (argc < 8) { fprintf(stderr, "usage: cmp_algos algo D runs budget_factor r0 w2 s2 [lambda_mode] [sigma0]\n"); return 1; }  /* 用法 | usage */
    algo = atoi(argv[1]); D = atoi(argv[2]); runs = atoi(argv[3]); bf = atol(argv[4]); r0 = atoi(argv[5]); g_w2 = atof(argv[6]); g_s2 = atof(argv[7]);  /* 读参数 | read arguments */
    if (argc > 8) lam_mode = atoi(argv[8]);  /* 子代个数方式 | offspring-number mode */
    if (argc > 9) sigma0 = atof(argv[9]);  /* 初始步长 | initial step size */
    if (argc > 10) restart = atoi(argv[10]);  /* 1 表示停止后随机重启直到用完预算 | 1 means random restarts after each stop until the budget is used */
    g_budget = bf * D;  /* 总预算 | total budget */
    if (algo == 0) sprintf(name, "AMaLGaM");  /* 算法名 | algorithm name */
    else if (algo == 2) sprintf(name, "AMaLGaM-AD2");  /* 加了第 1 版单/双自适应的 AMaLGaM | AMaLGaM with the version-1 adaptation */
    else if (algo == 3) sprintf(name, "AMaLGaM-MF");
    else if (algo == 4) sprintf(name, "AMaLGaM-MF3");  /* 第 3 版部件的 AMaLGaM | AMaLGaM with the version-3 component */  /* 加了第 2 版（MF）单/双自适应的 AMaLGaM | AMaLGaM with the version-2 (MF) adaptation */
    else sprintf(name, "CMA-%s-s%g", lam_mode ? "10D" : "def", sigma0);  /* 带设置的算法名 | algorithm name with its settings */
    for (r = r0; r < r0 + runs; r++) {  /* 每次运行 | each run */
        uint64_t seed = 777000ULL + 10000ULL * lam_mode + 1000ULL * (uint64_t)(sigma0 * 10) + 100ULL * D + r;  /* 种子（第 3 版起与算法无关：同一 r 的 AMaLGaM、AMaLGaM-MF、AMaLGaM-MF3 用同一初始种群，配对检验才真正配对；AMaLGaM 本身的种子不变） | seed (independent of the algorithm from version 3 on: AMaLGaM, AMaLGaM-MF and AMaLGaM-MF3 with the same r share the initial population, so paired tests are genuinely paired; the seeds of AMaLGaM itself are unchanged) */
        Rng rng = { seed }; Res q;  /* 随机数与结果 | RNG and result */
        memset(&q, 0, sizeof q); q.evals_hit = -1; q.best = 1e300;  /* 结果清零 | reset the result */
        do {  /* 至少运行一轮 | at least one attempt */
            if (algo == 0 || algo == 2 || algo == 3 || algo == 4) run_amalgam(D, g_budget, &rng, &q, (algo == 2) ? 1 : ((algo == 3) ? 2 : ((algo == 4) ? 3 : 0))); else run_cma(D, g_budget, &rng, &q, lam_mode, sigma0);  /* 一轮（算法 4 为第 3 版部件） | one attempt (algorithm 4 uses the version-3 component) */
        } while (restart && q.evals < g_budget && q.best > 1e-10);  /* 允许重启且预算未用完、未达到 1e-10 时继续 | continue while restarts are allowed, budget remains and 1e-10 is not reached */
        while (q.ic < NCP) q.cp[q.ic++] = q.best;  /* 提前结束时补齐检查点 | fill the remaining checkpoints after an early stop */
        printf("%s,lunacek-G,%d,%d,%llu,%d,%ld,%ld,%.6e,0,0,0", name, D, r, (unsigned long long)seed, q.hit, q.evals_hit, q.evals, q.best);  /* 前 12 列（与 hmf_eda.c 列位置一致） | first 12 columns (same positions as hmf_eda.c) */
        for (k = 0; k < NCP; k++) printf(",%.6e", q.cp[k]);  /* 检查点误差 | checkpoint errors */
        printf("\n");  /* 换行 | newline */
        fflush(stdout);  /* 立即写出 | flush */
    }  /* 结束 | end */
    return 0;  /* 结束 | done */
}  /* 结束 | end */


==> anc/src/coco/bbob_coco.h <==
/* bbob_coco.h  用 COCO 官方 C 代码取 BBOB f1-f24 的任意实例 | BBOB f1-f24 via the official COCO C code */
#include "coco.h"  /* COCO 接口 | COCO interface */
double coco_problem_get_best_value(const coco_problem_t *problem);  /* coco.h 未声明的内部函数 | internal function not declared in coco.h */
typedef struct { coco_suite_t *suite; coco_problem_t *prob; int f, D, inst; double fopt; } BBC;  /* 一个 BBOB 问题 | one BBOB problem */
static void bbc_init(BBC *b, int f, int D, int inst) {  /* 建立问题 f、维数 D、实例 inst | create function f, dimension D, instance inst */
    char opt[128];  /* 选项串 | option string */
    coco_set_log_level("error");  /* 只报错误 | errors only */
    sprintf(opt, "dimensions: %d function_indices: %d instance_indices: %d", D, f, inst);  /* 限定一个问题 | restrict to one problem */
    b->suite = coco_suite("bbob", "instances: 1-45", opt);  /* 标准 BBOB 套件，实例表 1-45（实例号 = 表中序号；第 3 版实验用实例 16-30，v15 正式实验用 31-45）；缺省表只有 1-15，表外的实例号取不到问题（2026-11-25 修正：此前为 1-30，实例 31-45 的作业全部失败） | the standard bbob suite with the instance list 1-45 (instance id = index in the list; instances 16-30 in the version-3 runs, 31-45 in the final v15 runs); the default list has only 1-15 and an id outside the list returns no problem (corrected 2026-11-25: the list was 1-30 and every job on instances 31-45 failed) */
    b->prob = coco_suite_get_problem_by_function_dimension_instance(b->suite, (size_t)f, (size_t)D, (size_t)inst);  /* 取问题 | fetch the problem */
    b->f = f; b->D = D; b->inst = inst; b->fopt = coco_problem_get_best_value(b->prob);  /* 记录最优值 | record the optimum value */
}  /* 结束 | end */
static double bbc_eval(BBC *b, const double *x) { double y; coco_evaluate_function(b->prob, x, &y); return y - b->fopt; }  /* 与最优值之差 | gap to the optimum */
static void bbc_free(BBC *b) { if (b->suite) coco_suite_free(b->suite); b->suite = NULL; b->prob = NULL; }  /* 释放 | free */


==> anc/src/coco/coco.h <==
/**
 * @file coco.h
 * @brief All public COCO functions, constants and variables are defined in this file.
 *
 * It is the authoritative reference, if any function deviates from the documented behavior it is considered
 * a bug. See the function definitions for their detailed descriptions.
 */
 
#ifndef __COCO_H__
#define __COCO_H__

#include <stddef.h>

/* Macro to tag function declarations:
 *
 * COCO_NORETURN:
 *   Function never returns. Mainly useful for linters and static analysis 
 *   tools.
 *
 * COCO_UNUSED:
 *   Function is not used. Useful to suppress false warnings.
 *
 * The next two macros are useful to give hints to the optimizer. This can
 * lead to much bette code generation and ultimately faster runtimes.
 *
 * COCO_LIKELY(e):
 *   Mark expression `e` as likely true. Usually used in if() or while() 
 *   statements to give the compiler a hint.
 *
 * COCO_UNLIKELY(e):
 *   Mark expression `e` as likely false.
 *
 */
#ifdef __GNUC__
#define COCO_NORETURN __attribute__((noreturn))
#define COCO_UNUSED __attribute__((unused))
#define COCO_LIKELY(x) __builtin_expect((x),1)
#define COCO_UNLIKELY(x) __builtin_expect((x),0)
#elif __clang__
#define COCO_NORETURN __attribute__((noreturn))
#define COCO_UNUSED __attribute__((unused))
#define COCO_LIKELY(x) __builtin_expect((x),1)
#define COCO_UNLIKELY(x) __builtin_expect((x),0)
#elif _MSC_VER
#define COCO_NORETURN __declspec(noreturn)
#define COCO_UNUSED
#define COCO_LIKELY(x) (x)
#define COCO_UNLIKELY(x) (x)
#else
#define COCO_NORETURN 
#define COCO_UNUSED
#define COCO_LIKELY(x) (x)
#define COCO_UNLIKELY(x) (x)
#endif

/* Definitions of some 32 and 64-bit types (used by the random number generator) */
#ifdef _MSC_VER
typedef __int32 int32_t;
typedef unsigned __int32 uint32_t;
typedef __int64 int64_t;
typedef unsigned __int64 uint64_t;
#else
#include <stdint.h>
#endif

/* Include definition for NAN among other things */
#include <math.h>
#include <float.h>
#ifndef NAN
/** @brief Definition of NAN to be used only if undefined by the included headers */
#define NAN 8.8888e88
#endif
#ifndef isnan
/** @brief Definition of isnan to be used only if undefined by the included headers */
#define isnan(x) (0)
#endif
#ifndef INFINITY
/** @brief Definition of INFINITY to be used only if undefined by the included headers */
#define INFINITY 1e22
/* why not using 1e99? */
#endif
#ifndef isinf
/** @brief Definition of isinf to be used only if undefined by the included headers */
#define isinf(x) (0)
#endif
/* @brief The value that is logged instead of NAN */
#define NAN_FOR_LOGGING 2e21
/* @brief The value that is logged instead of INFINITY */
#define INFINITY_FOR_LOGGING 3e21

#ifdef __cplusplus
extern "C" {
#endif

/**
* @brief COCO's version.
*
* The version number is dervied from the latest tag in the
* repository plus the number of commits after the tag.
*/
/**@{*/
extern const char *coco_version;
/**@}*/

/***********************************************************************************************************/
/**
 * @brief COCO's own pi constant. Simplifies the case, when the value of pi changes.
 */
/**@{*/
static const double coco_pi = 3.14159265358979323846;
static const double coco_two_pi = 2.0 * 3.14159265358979323846;
/**@}*/

/***********************************************************************************************************/

/** @brief Logging level type. */
typedef enum {
  COCO_ERROR,     /**< @brief only error messages are output */
  COCO_WARNING,   /**< @brief error and warning messages are output */
  COCO_INFO,      /**< @brief error, warning and info messages are output */
  COCO_DEBUG      /**< @brief error, warning, info and debug messages are output */
} coco_log_level_type_e;

/***********************************************************************************************************/
/**
 * @name Structures representing the additional arguments to be passed to the functions
 */
/**{@*/

/**
 * @brief The extra argument to be passed to the step ellipsoid function
 * only penalty scale, because in the legacy code is different 
 * between the noisy and the noise free implementations 
 */
typedef struct{
  double penalty_scale;
} f_step_ellipsoid_args_t;

/**
 * @brief The extra argument to be passed to the step ellipsoid function
 * only conditioning, because in the legacy code is different 
 * between the noisy and the noise free implementations 
 */
typedef struct{
  double conditioning;
} f_ellipsoid_args_t;

/**
 * @brief The extra argument to be passed to the step ellipsoid function
 * conditioning and penalty scale, because in the legacy code were different 
 * between the noisy and the noise free implementations 
 */
typedef struct{
  double conditioning;
  double penalty_scale;
} f_schaffers_args_t;

/**
 * @brief The extra argument to be passed to the step ellipsoid function
 * facftrue, because in the legacy code is different 
 * between the noisy and the noise free implementations 
 */
typedef struct{
  double facftrue;
}f_griewank_rosenbrock_args_t;

/**
 * @brief The extra argument to be passed to the step ellipsoid function
 * facftrue, because in the legacy code is different 
 * between the noisy and the noise free implementations 
 */
typedef struct{
  size_t number_of_peaks;
  double penalty_scale;
}f_gallagher_args_t;
/**@}*/

/***********************************************************************************************************/

/** @brief Structure containing a COCO problem. */
struct coco_problem_s;

/**
 * @brief The COCO problem type.
 *
 * See coco_problem_s for more information on its fields. */
typedef struct coco_problem_s coco_problem_t;

/** @brief Structure containing a COCO suite. */
struct coco_suite_s;

/**
 * @brief The COCO suite type.
 *
 * See coco_suite_s for more information on its fields. */
typedef struct coco_suite_s coco_suite_t;

/** @brief Structure containing a COCO observer. */
struct coco_observer_s;

/**
 * @brief The COCO observer type.
 *
 * See coco_observer_s for more information on its fields. */
typedef struct coco_observer_s coco_observer_t;

/** @brief Structure containing a COCO archive. */
struct coco_archive_s;

/**
 * @brief The COCO archive type.
 *
 * See coco_archive_s for more information on its fields. */
typedef struct coco_archive_s coco_archive_t;

/** @brief Structure containing a COCO random state. */
struct coco_random_state_s;

/**
 * @brief The COCO random state type.
 *
 * See coco_random_state_s for more information on its fields. 
 */
typedef struct coco_random_state_s coco_random_state_t;

/***********************************************************************************************************/
/**
 * @name Methods regarding COCO suite
 */
/**@{*/

/**
 * @brief Constructs a COCO suite.
 */
coco_suite_t *coco_suite(const char *suite_name, const char *suite_instance, const char *suite_options);

/**
 * @brief Frees the given suite.
 */
void coco_suite_free(coco_suite_t *suite);

/**
 * @brief Returns the next (observed) problem of the suite or NULL if there is no next problem left.
 */
coco_problem_t *coco_suite_get_next_problem(coco_suite_t *suite, coco_observer_t *observer);

/**
 * @brief Returns the problem of the suite defined by problem_index.
 */
coco_problem_t *coco_suite_get_problem(coco_suite_t *suite, const size_t problem_index);

/**
 * @brief Returns the first problem of the suite defined by function, dimension and instance numbers.
 */
coco_problem_t *coco_suite_get_problem_by_function_dimension_instance(coco_suite_t *suite,
                                                                      const size_t function,
                                                                      const size_t dimension,
                                                                      const size_t instance);

/**
 * @brief Returns the number of problems in the given suite.
 */
size_t coco_suite_get_number_of_problems(const coco_suite_t *suite);

/**
 * @brief Returns the function number in the suite in position function_idx (counting from 0).
 */
size_t coco_suite_get_function_from_function_index(const coco_suite_t *suite, const size_t function_idx);

/**
 * @brief Returns the dimension number in the suite in position dimension_idx (counting from 0).
 */
size_t coco_suite_get_dimension_from_dimension_index(const coco_suite_t *suite, const size_t dimension_idx);

/**
 * @brief Returns the instance number in the suite in position instance_idx (counting from 0).
 */
size_t coco_suite_get_instance_from_instance_index(const coco_suite_t *suite, const size_t instance_idx);
/**@}*/

/**
 * @name Encoding/decoding problem index
 *
 * General schema for encoding/decoding a problem index. Note that the index depends on the number of
 * instances a suite is defined with (it should be called a suite-instance-depending index...).
 * Also, while functions, instances and dimensions start from 1, function_idx, instance_idx and dimension_idx
 * as well as suite_dep_index start from 0!
 *
 * Showing an example with 2 dimensions (2, 3), 5 instances (6, 7, 8, 9, 10) and 2 functions (1, 2):
 *
   \verbatim
   index | instance | function | dimension
   ------+----------+----------+-----------
       0 |        6 |        1 |         2
       1 |        7 |        1 |         2
       2 |        8 |        1 |         2
       3 |        9 |        1 |         2
       4 |       10 |        1 |         2
       5 |        6 |        2 |         2
       6 |        7 |        2 |         2
       7 |        8 |        2 |         2
       8 |        9 |        2 |         2
       9 |       10 |        2 |         2
      10 |        6 |        1 |         3
      11 |        7 |        1 |         3
      12 |        8 |        1 |         3
      13 |        9 |        1 |         3
      14 |       10 |        1 |         3
      15 |        6 |        2 |         2
      16 |        7 |        2 |         3
      17 |        8 |        2 |         3
      18 |        9 |        2 |         3
      19 |       10 |        2 |         3

   index | instance_idx | function_idx | dimension_idx
   ------+--------------+--------------+---------------
       0 |            0 |            0 |             0
       1 |            1 |            0 |             0
       2 |            2 |            0 |             0
       3 |            3 |            0 |             0
       4 |            4 |            0 |             0
       5 |            0 |            1 |             0
       6 |            1 |            1 |             0
       7 |            2 |            1 |             0
       8 |            3 |            1 |             0
       9 |            4 |            1 |             0
      10 |            0 |            0 |             1
      11 |            1 |            0 |             1
      12 |            2 |            0 |             1
      13 |            3 |            0 |             1
      14 |            4 |            0 |             1
      15 |            0 |            1 |             1
      16 |            1 |            1 |             1
      17 |            2 |            1 |             1
      18 |            3 |            1 |             1
      19 |            4 |            1 |             1
   \endverbatim
 */
/**@{*/
/**
 * @brief Computes the index of the problem in the suite that corresponds to the given function, dimension
 * and instance indices.
 */
size_t coco_suite_encode_problem_index(const coco_suite_t *suite,
                                       const size_t function_idx,
                                       const size_t dimension_idx,
                                       const size_t instance_idx);

/**
 * @brief Computes the function, dimension and instance indexes of the problem with problem_index in the
 * given suite.
 */
void coco_suite_decode_problem_index(const coco_suite_t *suite,
                                     const size_t problem_index,
                                     size_t *function_idx,
                                     size_t *dimension_idx,
                                     size_t *instance_idx);
/**@}*/

/***********************************************************************************************************/

/**
 * @name Methods regarding COCO observer
 */
/**@{*/
/**
 * @brief Constructs a COCO observer.
 */
coco_observer_t *coco_observer(const char *observer_name, const char *options);

/**
 * @brief Frees the given observer.
 */
void coco_observer_free(coco_observer_t *observer);

/**
 * @brief Adds an observer to the given problem.
 */
coco_problem_t *coco_problem_add_observer(coco_problem_t *problem, coco_observer_t *observer);

/**
 * @brief Removes an observer from the given problem.
 */
coco_problem_t *coco_problem_remove_observer(coco_problem_t *problem, coco_observer_t *observer);

/**
 * @brief Returns result folder name, where logger output is written. 
 */
const char *coco_observer_get_result_folder(const coco_observer_t *observer);

/**
 * @brief Signals the restart of the algorithm
 */
void coco_observer_signal_restart(coco_observer_t *observer, coco_problem_t *problem);

/**@}*/

/***********************************************************************************************************/

/**
 * @name Methods regarding COCO problem
 */
/**@{*/
/**
 * @brief Evaluates the problem function in point x and save the result in y.
 */
void coco_evaluate_function(coco_problem_t *problem, const double *x, double *y);

/**
 * @brief Evaluates the problem constraints in point x and save the result in y.
 */
void coco_evaluate_constraint(coco_problem_t *problem, const double *x, double *y);

/**
 * @brief Recommends a solution as the current best guesses to the problem. Not implemented yet.
 */
void coco_recommend_solution(coco_problem_t *problem, const double *x);

/**
 * @brief Frees the given problem.
 */
void coco_problem_free(coco_problem_t *problem);

/**
 * @brief Returns the name of the problem.
 */
const char *coco_problem_get_name(const coco_problem_t *problem);

/**
 * @brief Returns the ID of the problem.
 */
const char *coco_problem_get_id(const coco_problem_t *problem);

/**
 * @brief Returns the type of the problem.
 */
const char *coco_problem_get_type(const coco_problem_t *problem);

/**
 * @brief Returns the number of variables i.e. the dimension of the problem.
 */
size_t coco_problem_get_dimension(const coco_problem_t *problem);

/**
 * @brief Returns the number of objectives of the problem.
 */
size_t coco_problem_get_number_of_objectives(const coco_problem_t *problem);

/**
 * @brief Returns the number of constraints of the problem.
 */
size_t coco_problem_get_number_of_constraints(const coco_problem_t *problem);

/**
 * @brief Returns the number of objective function evaluations done on the problem.
 */
size_t coco_problem_get_evaluations(const coco_problem_t *problem);

/**
 * @brief Returns the number of constraint function evaluations done on the problem.
 */
size_t coco_problem_get_evaluations_constraints(const coco_problem_t *problem);

/**
 * @brief Returns 1 if the final target was hit, 0 otherwise.
 */
int coco_problem_final_target_hit(const coco_problem_t *problem);

/**
 * @brief Returns the best observed value for the first objective.
 */
double coco_problem_get_best_observed_fvalue1(const coco_problem_t *problem);

/**
 * @brief Returns the target value for the first objective.
 */
double depreciated_coco_problem_get_final_target_fvalue1(const coco_problem_t *problem);

/**
 * @brief Returns a vector of size 'dimension' with lower bounds of the region of interest in
 * the decision space.
 */
const double *coco_problem_get_smallest_values_of_interest(const coco_problem_t *problem);

/**
 * @brief Returns a vector of size 'dimension' with upper bounds of the region of interest in
 * the decision space.
 */
const double *coco_problem_get_largest_values_of_interest(const coco_problem_t *problem);

/**
 * @brief Returns the number of integer variables. If > 0, all integer variables come before any
 * continuous ones.
 */
size_t coco_problem_get_number_of_integer_variables(const coco_problem_t *problem);

/**
 * @brief For multi-objective problems, returns a vector of largest values of interest in each objective.
 * Currently, this equals the nadir point. For single-objective problems it raises an error.
 */
const double *coco_problem_get_largest_fvalues_of_interest(const coco_problem_t *problem);

/**
 * @brief Returns the problem_index of the problem in its current suite.
 */
size_t coco_problem_get_suite_dep_index(const coco_problem_t *problem);

/**
 * @brief Returns an initial solution, i.e. a feasible variable setting, to the problem.
 */
void coco_problem_get_initial_solution(const coco_problem_t *problem, double *initial_solution);
/**@}*/

/***********************************************************************************************************/

/**
 * @name Methods regarding random numbers
 */
/**@{*/

/**
 * @brief Creates and returns a new random number state using the given seed.
 */
coco_random_state_t *coco_random_new(uint32_t seed);

/**
 * @brief Frees all memory associated with the random state.
 */
void coco_random_free(coco_random_state_t *state);

/**
 * @brief Returns one uniform [0, 1) random value from the random number generator associated with the given
 * state.
 */
double coco_random_uniform(coco_random_state_t *state);

/**
 * @brief Generates an approximately normal random number.
 */
double coco_random_normal(coco_random_state_t *state);
/**@}*/

/***********************************************************************************************************/

/**
 * @name Methods regarding noisy problems
 */
/**@{*/

/**
 * @brief Resets seeds
 */
void coco_reset_seeds(void);

/**@}*/

/***********************************************************************************************************/

/**
 * @name Methods managing memory
 */
/**@{*/
/**
 * @brief Safe memory allocation that either succeeds or triggers a coco_error.
 */
void *coco_allocate_memory(const size_t size);

/**
 * @brief Safe memory allocation for a vector of doubles that either succeeds or triggers a coco_error.
 */
double *coco_allocate_vector(const size_t size);

/**
 * @brief Frees the allocated memory.
 */
void coco_free_memory(void *data);
/**@}*/

/***********************************************************************************************************/

/**
 * @name Methods regarding COCO messages
 */
/**@{*/
/**
 * @brief Signals a fatal error.
 */
void COCO_NORETURN coco_error(const char *message, ...);

/**
 * @brief Warns about error conditions.
 */
void coco_warning(const char *message, ...);

/**
 * @brief Outputs some information.
 */
void coco_info(const char *message, ...);

/**
 * @brief Prints only the given message without any prefix and new line.
 *
 * A function similar to coco_info but producing no additional text than
 * the given message.
 *
 * The output is only produced if coco_log_level >= COCO_INFO.
 */
void coco_info_partial(const char *message, ...);

/**
 * @brief Outputs detailed information usually used for debugging.
 */
void coco_debug(const char *message, ...);

/**
 * @brief Sets the COCO log level to the given value and returns the previous value of the log level.
 */
const char *coco_set_log_level(const char *level);
/**@}*/

/***********************************************************************************************************/

/**
 * @name Methods regarding COCO archives and log files (used when pre-processing MO data)
 */
/**@{*/

/**
 * @brief Constructs a COCO archive.
 */
coco_archive_t *coco_archive(const char *suite_name,
                             const size_t function,
                             const size_t dimension,
                             const size_t instance);
/**
 * @brief Adds a solution with objectives (y1, y2) to the archive if none of the existing solutions in the
 * archive dominates it. In this case, returns 1, otherwise the archive is not updated and the method
 * returns 0.
 */
int coco_archive_add_solution(coco_archive_t *archive, const double y1, const double y2, const char *text);

/**
 * @brief Returns the number of (non-dominated) solutions in the archive (computed first, if needed).
 */
size_t coco_archive_get_number_of_solutions(coco_archive_t *archive);

/**
 * @brief Returns the hypervolume of the archive (computed first, if needed).
 */
double coco_archive_get_hypervolume(coco_archive_t *archive);

/**
 * @brief Returns the text of the next (non-dominated) solution in the archive and "" when there are no
 * solutions left. The first two solutions are always the extreme ones.
 */
const char *coco_archive_get_next_solution_text(coco_archive_t *archive);

/**
 * @brief Frees the archive.
 */
void coco_archive_free(coco_archive_t *archive);

/**
 * @brief Feeds the solution to the bi-objective logger for logger output reconstruction purposes.
 */
int coco_logger_biobj_feed_solution(coco_problem_t *problem, const size_t evaluation, const double *y);
/**@}*/

/***********************************************************************************************************/

/**
 * @name Other useful methods
 */
/**@{*/
/**
 * @brief Removes the given directory and all its contents.
 */
int coco_remove_directory(const char *path);

/**
 * @brief Formatted string duplication.
 */
char *coco_strdupf(const char *str, ...);
/**@}*/

/***********************************************************************************************************/

void bbob_problem_best_parameter_print(const coco_problem_t *problem);
void bbob_biobj_problem_best_parameter_print(const coco_problem_t *problem);


#ifdef __cplusplus
}
#endif
#endif


==> anc/src/det_test.c <==
/* det_test.c  检测器的离线试验：在已知的两分量（或单分量）样本上，统计隶属函数部件打开第二个隶属函数的频率 | offline test of the detector: on samples from a known two-component (or one-component) distribution, count how often the component opens the second MF */
/* 用法: det_test 情形 D n 次数 [MF_ABL 由环境变量给] | usage: det_test case D n trials [MF_ABL from the environment] */
/* 情形：0 单高斯（零假设）；4 各向同性两分量、少数权重 DT_W；5 各向异性单高斯（条件数 DT_COND）；6 重尾单分布（t3）；1 审稿意见第 5 条的二维反例推广到 D 维：两分量均值 ±(1,1,0,...)，协方差前两维 [[1.1,-1],[-1,1.2]]，其余维单位；2 同 1 但权重 0.9/0.1；3 两个各向同性分量，中心相距 d（argv[6]），权重 0.5 | cases: 0 one Gaussian (null); 1 the 2-D counterexample of review item 5 embedded in D dimensions: means ±(1,1,0,...), covariance [[1.1,-1],[-1,1.2]] in the first two coordinates, identity elsewhere; 2 as 1 with weights 0.9/0.1; 3 two isotropic components at distance d (argv[6]), weights 0.5 */
#include <stdio.h>   /* 输入输出 | I/O */
#include <stdlib.h>  /* 内存 | memory */
#include <string.h>  /* 字符串 | strings */
#include <math.h>    /* 数学函数 | math */
#include <stdint.h>  /* 定长整数 | fixed-width integers */
#include "mfcomp.h"  /* 隶属函数部件 | the component */
typedef struct { uint64_t s; } Rng;  /* 随机数状态 | RNG state */
static uint64_t rng_next(Rng *r) { uint64_t z = (r->s += 0x9E3779B97F4A7C15ULL); z = (z ^ (z >> 30)) * 0xBF58476D1CE4E5B9ULL; z = (z ^ (z >> 27)) * 0x94D049BB133111EBULL; return z ^ (z >> 31); }  /* 下一个整数 | next integer */
static double rng_u(Rng *r) { return (double)(rng_next(r) >> 11) * (1.0 / 9007199254740992.0); }  /* 均匀 | uniform */
static double rng_n(Rng *r) { double u1 = rng_u(r), u2 = rng_u(r); if (u1 < 1e-300) u1 = 1e-300; return sqrt(-2.0 * log(u1)) * cos(2.0 * MF_PI * u2); }  /* 正态 | normal */
int main(int argc, char **argv) {  /* 主程序 | main */
    int cs, D, n, T, t, i, j, l, open = 0, open2m = 0, K; double d = 4.0, penc = 2.0, wmin = (getenv("DT_W") != NULL) ? atof(getenv("DT_W")) : 0.1, cond = (getenv("DT_COND") != NULL) ? atof(getenv("DT_COND")) : 100.0; int abl = (getenv("MF_ABL") != NULL) ? atoi(getenv("MF_ABL")) : 0;  /* 参数 | arguments */
    if (argc < 5) { fprintf(stderr, "usage: det_test case D n trials [d]\n"); return 1; }  /* 用法 | usage */
    cs = atoi(argv[1]); D = atoi(argv[2]); n = atoi(argv[3]); T = atoi(argv[4]); if (argc > 5) d = atof(argv[5]); if (getenv("MF_PENC")) penc = atof(getenv("MF_PENC"));  /* 读参数 | read */
    for (t = 0; t < T; t++) {  /* 每次试验 | each trial */
        Rng rng = { 1234UL + 7UL * t }; double *X = malloc(sizeof(double) * n * D), *Y = malloc(sizeof(double) * n * D), *w = malloc(sizeof(double) * n), mu[MF_MAXD], C[MF_MAXD * MF_MAXD], V[MF_MAXD * MF_MAXD], ev[MF_MAXD];  /* 样本与矩 | sample and moments */
        double *yv = malloc(sizeof(double) * n), *R = malloc(sizeof(double) * 2 * n), *Rb = malloc(sizeof(double) * 2 * n); int *ord = malloc(sizeof(int) * n); MFModel *mo = malloc(sizeof(MFModel));  /* 工作区 | work areas */
        for (i = 0; i < n; i++) {  /* 生成样本 | generate the sample */
            double z[MF_MAXD]; int k = 0; for (j = 0; j < D; j++) z[j] = rng_n(&rng);  /* 标准正态 | standard normals */
            if (cs == 0) { for (j = 0; j < D; j++) X[i * D + j] = z[j]; }  /* 单高斯 | one Gaussian */
            else if (cs == 1 || cs == 2) {  /* 相关的两分量 | the correlated two components */
                double a = (cs == 1) ? 0.5 : 0.9; k = (rng_u(&rng) < a) ? 0 : 1;  /* 分量 | component */
                X[i * D] = sqrt(1.1) * z[0]; X[i * D + 1] = -z[0] / sqrt(1.1) + sqrt(1.2 - 1.0 / 1.1) * z[1];  /* Cholesky 因子乘正态 | Cholesky factor times normals */
                for (j = 2; j < D; j++) X[i * D + j] = z[j];  /* 其余维 | other coordinates */
                X[i * D] += (k == 0) ? 1.0 : -1.0; X[i * D + 1] += (k == 0) ? 1.0 : -1.0;  /* 均值 ±(1,1) | means ±(1,1) */
            } else if (cs == 3 || cs == 4) { double a = (cs == 3) ? 0.5 : wmin; k = (rng_u(&rng) < a) ? 1 : 0; for (j = 0; j < D; j++) X[i * D + j] = z[j]; X[i * D] += (k == 0) ? d / 2.0 : -d / 2.0; }  /* 情形 3：各向同性、相距 d、权重各半；情形 4：同 3 但少数分量的权重为 wmin（环境变量 DT_W，缺省 0.1） | case 3: isotropic at distance d, equal weights; case 4: as 3 with minority weight wmin (environment variable DT_W, default 0.1) */
            else if (cs == 5) { for (j = 0; j < D; j++) X[i * D + j] = z[j] * pow(cond, 0.5 * (double)j / (double)(D > 1 ? D - 1 : 1)); }  /* 情形 5：单高斯、各向异性（方差从 1 到 cond 几何递增；环境变量 DT_COND，缺省 100） | case 5: one anisotropic Gaussian (variances from 1 to cond geometrically; environment variable DT_COND, default 100) */
            else { double v = 0.0; for (j = 0; j < 3; j++) { double g = rng_n(&rng); v += g * g; } for (j = 0; j < D; j++) X[i * D + j] = z[j] / sqrt(v / 3.0); }  /* 情形 6：单个重尾分布（多元 t，3 个自由度） | case 6: one heavy-tailed distribution (multivariate t with 3 degrees of freedom) */
            w[i] = 1.0 / n;  /* 等权 | equal weights */
        }  /* 结束 | end */
        for (j = 0; j < D; j++) { mu[j] = 0.0; for (i = 0; i < n; i++) mu[j] += w[i] * X[i * D + j]; }  /* 均值 | mean */
        for (j = 0; j < D; j++) for (l = j; l < D; l++) { double s = 0.0; for (i = 0; i < n; i++) s += w[i] * (X[i * D + j] - mu[j]) * (X[i * D + l] - mu[l]); C[j * D + l] = C[l * D + j] = s; }  /* 协方差 | covariance */
        mf_eig(D, C, V, ev);  /* 主方向 | principal directions */
        for (j = 0; j < D; j++) if (ev[j] < 1e-30) ev[j] = 1e-30;  /* 下限 | floor */
        for (i = 0; i < n; i++) for (l = 0; l < D; l++) { double s = 0.0; for (j = 0; j < D; j++) s += V[j * D + l] * (X[i * D + j] - mu[j]); Y[i * D + l] = s; }  /* 特征坐标 | eigen-coordinates */
        K = mf_build(mo, Y, w, n, D, ev, penc, abl, yv, ord, R, Rb);  /* 检测 | detect */
        if (K == 2) { open++; if (mo->dtype == 1) open2m++; }  /* 统计 | count */
        free(X); free(Y); free(w); free(yv); free(R); free(Rb); free(ord); free(mo);  /* 释放 | free */
    }  /* 结束 | end */
    printf("%d,%d,%d,%d,%.2f,%.2f,%.0f,%d,%.1f,%.2f,%d,%.4f,%d\n", cs, D, n, T, d, wmin, cond, abl, penc, mf_dipthr, open, (double)open / T, open2m);  /* CSV：情形、D、n、次数、d、少数权重、条件数、开关、c、δ、打开次数、频率、其中两均值方向的次数 | CSV: case, D, n, trials, d, minority weight, condition number, switches, c, δ, opened, rate, of which by the two-means direction */
    return 0;  /* 结束 | done */
}  /* 结束 | end */


==> anc/src/drv_funnel.cpp <==
// drv_funnel.cpp  对比用驱动：在 Lunacek G 型漏斗上运行作者公开的 HillVallEA 代码（非本课题算法，仅作对比对象）
// driver for comparison only: runs the authors' public HillVallEA code on the Lunacek G-type funnels
#include "HillVallEA/hillvallea.hpp"
#include "HillVallEA/fitness.h"
#include <cstdio>
#include <cstdlib>
#include "../funnel_fn.h"  // 与 C 程序共用同一个漏斗函数与同一个旋转阵 R（第 2 版驱动，2026-11-18 ASNMEDA_Ver.2） | shares the same funnel function and the same rotation R with the C programs (driver v2, 2026-11-18 ASNMEDA_Ver.2)
namespace hillvallea {
class funnel_t : public fitness_t {
 public:
  double w2, s2;
  long nev, hit_ev, maxev_; double bsf; double cp[7]; // 自己计评估次数、首次达标评估数、至今最好值、七个检查点 | own eval counter, first-hit evals, best-so-far, seven checkpoints
  funnel_t(int D, double w2_, double s2_, int maxev) { number_of_parameters = D; maximum_number_of_evaluations = maxev; w2 = w2_; s2 = s2_; nev = 0; hit_ev = -1; maxev_ = maxev; bsf = 1e300; for (int k = 0; k < 7; ++k) cp[k] = -1.0; }
  ~funnel_t() {}
  void get_param_bounds(vec_t & lower, vec_t & upper) const { lower.resize(number_of_parameters, -5.0); upper.resize(number_of_parameters, 5.0); for (size_t i = 0; i < number_of_parameters; ++i) { lower[i] = -5.0; upper[i] = 5.0; } }
  void define_problem_evaluation(solution_t & sol) {
    double a = lun_g(sol.param.toArray(), (int)number_of_parameters, w2, s2); // 第 2 版：调用共用头文件（含旋转病态形式） | v2: call the shared header (includes the rotated ill-conditioned form)
    static const double fr[7] = {0.01, 0.02, 0.05, 0.10, 0.20, 0.50, 1.00}; // 检查点占预算比例 | checkpoint fractions of the budget
    for (int k = 0; k < 7; ++k) if (cp[k] < 0.0 && nev >= (long)(fr[k] * maxev_)) cp[k] = bsf; // 到达检查点时记下至今最好值 | record best-so-far when a checkpoint is reached
    nev++; if (a < bsf) bsf = a; // 计数并更新至今最好值 | count and update best-so-far
    if (hit_ev < 0 && a <= 1e-8) hit_ev = nev; // 首次达到目标精度的评估次数 | evaluations at first hit of the target
    sol.f = a; sol.penalty = 0.0;
  }
  std::string name() const { return fn_c > 0.0 ? "lunacekG-rot" : "lunacekG"; }
};
}
int main(int argc, char **argv) {
  int opt_idx = atoi(argv[1]), D = atoi(argv[2]), runs = atoi(argv[3]); long bf = atol(argv[4]); double w2 = atof(argv[5]), s2 = atof(argv[6]);
  int maxev = (int)(bf * D);
  int r0 = argc > 8 ? atoi(argv[8]) : 0; /* 起始运行号 | first run index */
  for (int r = r0; r < r0 + runs; ++r) {
    std::shared_ptr<hillvallea::funnel_t> ff = std::make_shared<hillvallea::funnel_t>(D, w2, s2, maxev); hillvallea::fitness_pt f = ff; // 保留具体类型指针以读取计数 | keep the concrete pointer to read the counters
    hillvallea::vec_t lo, up; f->get_param_bounds(lo, up);
    hillvallea::hillvallea_t opt(f, opt_idx, D, lo, up, lo, up, maxev, 3600, 1e-8, true, 9000 + 100 * D + r, false, false, "./", "");
    if (argc > 7) opt.cluster_alg = atoi(argv[7]);
    opt.run();
    for (int k = 0; k < 7; ++k) if (ff->cp[k] < 0.0) ff->cp[k] = ff->bsf; // 提前停止后各检查点沿用最后的至今最好值 | after an early stop the checkpoints carry the final best-so-far
    printf("HillVallEA-c%d-opt%d,%s,%d,%d,%d,%d,%ld,%ld,%.6e,0,0,0", opt.cluster_alg, opt_idx, fn_c > 0.0 ? "lunacek-G-rot" : "lunacek-G", D, r, 9000 + 100 * D + r, ff->hit_ev > 0 ? 1 : 0, ff->hit_ev, ff->nev, ff->bsf); // 命中与评估数全部来自本驱动自己的计数；补三个 0 列使列位置与 hmf_eda.c 相同（第 2 版） | hit and evaluation counts all come from this driver's own counters; three zero columns keep the column positions equal to hmf_eda.c (v2)
    for (int k = 0; k < 7; ++k) printf(",%.6e", ff->cp[k]); printf("\n"); // 七个检查点的至今最好值 | best-so-far at the seven checkpoints
    fflush(stdout);
  }
  return 0;
}


==> anc/src/funnel_fn.h <==
/* funnel_fn.h  Lunacek 等的“多球”漏斗函数（不加余弦项的 G 型）：单漏斗 G1 与双漏斗 G2；第 2 版加旋转、病态形式 | Lunacek et al. multi-sphere funnel functions without the cosine term (G type): single funnel G1 and double funnel G2; version 2 adds a rotated, ill-conditioned form */
/* 参数取自 Lunacek, Whitley, Sutton “Double Trouble”：mu1=2.5，mu2=-2.398179，w2=0.5（抬高 w2*D），s2=0.87（G2-S）或 1.15（G2-L） | parameters from Lunacek, Whitley, Sutton "Double Trouble": mu1=2.5, mu2=-2.398179, w2=0.5 (lift w2*D), s2=0.87 (G2-S) or 1.15 (G2-L) */
/* 第 2 版（2026-11-18，ASNMEDA_Ver.2）：环境变量 FUNNEL_COND=c>0 时改用 f(x)=min(q(R(x-m1)), w2*D + s2*q(R(x-m2)))，q(y)=sum_i c^(i/(D-1)) y_i^2 | version 2 (2026-11-18, ASNMEDA_Ver.2): when the environment variable FUNNEL_COND=c>0, use f(x)=min(q(R(x-m1)), w2*D + s2*q(R(x-m2))), q(y)=sum_i c^(i/(D-1)) y_i^2 */
/* R 为随机正交阵，由固定种子 FUNNEL_RSEED（缺省 20261118）与维数 D 决定，所有算法、所有运行相同；未设 FUNNEL_COND 时与第 1 版逐位相同 | R is a random orthogonal matrix fixed by the seed FUNNEL_RSEED (default 20261118) and the dimension D, the same for all algorithms and runs; without FUNNEL_COND the function is bitwise identical to version 1 */
/* 本头文件同时用于 C99 程序与作者 HillVallEA 代码的 C++ 驱动，保证两边用同一个 R | this header is used both by the C99 programs and by the C++ driver of the authors' HillVallEA code, so both use the same R */
#ifndef FUNNEL_FN_H  /* 防重复包含 | include guard */
#define FUNNEL_FN_H  /* 防重复包含 | include guard */
#include <stdlib.h>  /* getenv、atof | getenv, atof */
#include <math.h>    /* sqrt、log、cos、pow | sqrt, log, cos, pow */
#include <stdint.h>  /* 定长整数 | fixed-width integers */
#include <string.h>  /* memcpy | memcpy */
#define FN_MAXD 64  /* 旋转版支持的最大维数 | maximum dimension supported by the rotated form */
static double fn_A = 0.0;  /* 第 3 版：余弦项幅度 A（环境变量 FUNNEL_COS；0 表示不加，即 G 型） | version 3: amplitude A of the cosine term (environment variable FUNNEL_COS; 0 means none, i.e. the G type) */
static int fn_D = -1;  /* 已初始化的维数（-1 表示未初始化） | dimension already initialised (-1 means not yet) */
static double fn_c = 0.0;  /* 条件数 c；<=0 表示第 1 版（无旋转） | condition number c; <=0 means version 1 (no rotation) */
static double fn_R[FN_MAXD * FN_MAXD];  /* 正交阵 R，按行存放 | orthogonal matrix R, row-major */
static double fn_R2[FN_MAXD * FN_MAXD];  /* 第 4 版：次优漏斗自己的正交阵 R2（环境变量 FUNNEL_ROT2=1 时启用，种子为 FUNNEL_RSEED+1） | version 4: the sub-optimal funnel's own orthogonal matrix R2 (enabled by FUNNEL_ROT2=1, seed FUNNEL_RSEED+1) */
static int fn_rot2 = 0;  /* 是否两个漏斗各自旋转 | whether the two funnels are rotated separately */
static double fn_sc[FN_MAXD];  /* 各轴系数 c^(i/(D-1)) | per-axis coefficients c^(i/(D-1)) */
static uint64_t fn_sm(uint64_t *s) {  /* splitmix64 随机数（只用于生成 R） | splitmix64 generator (used only to build R) */
    uint64_t z = (*s += 0x9E3779B97F4A7C15ULL);  /* 推进状态 | advance the state */
    z = (z ^ (z >> 30)) * 0xBF58476D1CE4E5B9ULL;  /* 混合 1 | mix 1 */
    z = (z ^ (z >> 27)) * 0x94D049BB133111EBULL;  /* 混合 2 | mix 2 */
    return z ^ (z >> 31);  /* 输出 | output */
}  /* 结束 | end */
static double fn_gauss(uint64_t *s) {  /* Box-Muller 标准正态数 | Box-Muller standard normal number */
    double u = ((double)(fn_sm(s) >> 11) + 0.5) / 9007199254740992.0;  /* (0,1) 均匀数 | uniform in (0,1) */
    double v = ((double)(fn_sm(s) >> 11) + 0.5) / 9007199254740992.0;  /* 第二个均匀数 | second uniform */
    return sqrt(-2.0 * log(u)) * cos(6.283185307179586 * v);  /* 变换为正态 | transform to normal */
}  /* 结束 | end */
static void fn_orth(double *Rm, int D, uint64_t s) {  /* 由种子 s 生成 D×D 随机正交阵（高斯矩阵的修正 Gram-Schmidt） | build a random D×D orthogonal matrix from seed s (modified Gram-Schmidt of a Gaussian matrix) */
    int i, j, k;  /* 循环变量 | loop indices */
    for (i = 0; i < D * D; i++) Rm[i] = fn_gauss(&s);  /* 高斯随机矩阵 | Gaussian random matrix */
    for (i = 0; i < D; i++) {  /* 逐行正交化 | orthogonalise row by row */
        double nr = 0.0;  /* 行范数 | row norm */
        for (k = 0; k < i; k++) { double d = 0.0; for (j = 0; j < D; j++) d += Rm[i * D + j] * Rm[k * D + j]; for (j = 0; j < D; j++) Rm[i * D + j] -= d * Rm[k * D + j]; }  /* 减去前面各行的分量 | remove the components along earlier rows */
        for (j = 0; j < D; j++) nr += Rm[i * D + j] * Rm[i * D + j];  /* 范数平方 | squared norm */
        nr = sqrt(nr);  /* 范数 | norm */
        for (j = 0; j < D; j++) Rm[i * D + j] /= nr;  /* 单位化 | normalise */
    }  /* 结束 | end */
}  /* 结束 | end */
static void fn_init(int D) {  /* 读环境变量并生成 R 与系数 | read the environment variables and build R and the coefficients */
    const char *e = getenv("FUNNEL_COND");  /* 条件数 | condition number */
    const char *h = getenv("FUNNEL_COS");  /* 余弦项幅度 | amplitude of the cosine term */
    const char *g = getenv("FUNNEL_RSEED");  /* R 的种子 | seed of R */
    uint64_t s;  /* 随机数状态 | generator state */
    int i;  /* 循环变量 | loop index */
    fn_D = D;  /* 记下维数 | remember the dimension */
    fn_A = (h != NULL) ? atof(h) : 0.0;  /* 未设时为 0（G 型） | 0 (G type) when unset */
    fn_c = (e != NULL) ? atof(e) : 0.0;  /* 未设时为 0（第 1 版） | 0 (version 1) when unset */
    if (fn_c <= 0.0) return;  /* 第 1 版无需 R | version 1 needs no R */
    if (D > FN_MAXD) { fn_c = 0.0; return; }  /* 超出支持的维数时退回第 1 版（本课题不会发生） | fall back to version 1 beyond the supported dimension (does not happen in this project) */
    s = (uint64_t)((g != NULL) ? atof(g) : 20261118.0) * 1000ULL + (uint64_t)D;  /* 种子由 FUNNEL_RSEED 与 D 决定 | seed fixed by FUNNEL_RSEED and D */
    fn_orth(fn_R, D, s);  /* 生成 R | build R */
    { const char *r2 = getenv("FUNNEL_ROT2"); fn_rot2 = (r2 != NULL) ? atoi(r2) : 0; }  /* 是否各自旋转 | separate rotations or not */
    if (fn_rot2) { s = (uint64_t)((g != NULL) ? atof(g) + 1.0 : 20261119.0) * 1000ULL + (uint64_t)D; fn_orth(fn_R2, D, s); } else memcpy(fn_R2, fn_R, sizeof(double) * (size_t)D * (size_t)D);  /* R2：各自旋转时用另一个种子，否则等于 R | R2: another seed when rotated separately, otherwise equal to R */
    for (i = 0; i < D; i++) fn_sc[i] = (D > 1) ? pow(fn_c, (double)i / (double)(D - 1)) : 1.0;  /* 各轴系数 c^(i/(D-1)) | per-axis coefficients c^(i/(D-1)) */
}  /* 结束 | end */
static double fn_q(const double *x, int D, double m, const double *Rm) {  /* q(R(x - m*1))：以 m*(1,...,1) 为中心的旋转病态二次型 | q(R(x - m*1)): rotated ill-conditioned quadratic centred at m*(1,...,1) */
    double q = 0.0;  /* 累加值 | accumulator */
    int i, j;  /* 循环变量 | loop indices */
    for (i = 0; i < D; i++) {  /* 旋转后的每个坐标 | each rotated coordinate */
        double y = 0.0;  /* 第 i 个旋转坐标 | i-th rotated coordinate */
        for (j = 0; j < D; j++) y += Rm[i * D + j] * (x[j] - m);  /* y_i = (R(x-m))_i | y_i = (R(x-m))_i */
        q += fn_sc[i] * y * y;  /* 乘以该轴系数 | weight by the axis coefficient */
    }  /* 结束 | end */
    return q;  /* 返回 | return */
}  /* 结束 | end */
static double lun_g(const double *x, int D, double w2, double s2) {  /* w2 为每维深度权重，s2<=0 表示单漏斗 | w2 is the per-dimension depth weight, s2<=0 means single funnel */
    double a = 0.0, b = 0.0;  /* 两个漏斗的距离平方和 | squared-distance sums of the two funnels */
    int i;  /* 循环变量 | loop index */
    if (fn_D != D) fn_init(D);  /* 首次调用（或维数改变）时初始化 | initialise on the first call (or when D changes) */
    if (fn_c > 0.0) {  /* 第 2 版：旋转、病态 | version 2: rotated, ill-conditioned */
        a = fn_q(x, D, 2.5, fn_R);  /* 全局漏斗，中心 2.5*1，旋转 R | global funnel centred at 2.5*1, rotation R */
        if (s2 <= 0.0) return a;  /* 单漏斗 | single funnel */
        b = w2 * D + s2 * fn_q(x, D, -2.398179, fn_R2);  /* 次优漏斗，中心 -2.398179*1，旋转 R2（缺省等于 R） | sub-optimal funnel centred at -2.398179*1, rotation R2 (equal to R by default) */
        return (a < b) ? a : b;  /* 取较小 | take the minimum */
    }  /* 结束 | end */
    for (i = 0; i < D; i++) {  /* 逐维 | per dimension */
        a += (x[i] - 2.5) * (x[i] - 2.5);  /* 全局漏斗，中心 2.5 | global funnel centred at 2.5 */
        b += (x[i] + 2.398179) * (x[i] + 2.398179);  /* 次优漏斗，中心 -2.398179 | sub-optimal funnel centred at -2.398179 */
    }  /* 结束 | end */
    if (s2 > 0.0) {  /* 双漏斗 | double funnel */
        b = w2 * D + s2 * b;  /* 次优漏斗：抬高 w2*D，宽度系数 s2 | sub-optimal funnel: lifted by w2*D, width factor s2 */
        if (b < a) a = b;  /* 取较小 | take the minimum */
    }  /* 结束 | end */
    if (fn_A > 0.0) {  /* 第 3 版：Lunacek 的 F 型，加 A*sum(1-cos(2*pi*(x_i-2.5)))，全局最优值仍为 0 | version 3: Lunacek F type, add A*sum(1-cos(2*pi*(x_i-2.5))); the global optimum value stays 0 */
        double c = 0.0;  /* 余弦和 | cosine sum */
        for (i = 0; i < D; i++) c += 1.0 - cos(6.283185307179586 * (x[i] - 2.5));  /* 逐维累加 | accumulate per dimension */
        a += fn_A * c;  /* 加到函数值上 | add to the function value */
    }  /* 结束 | end */
    return a;  /* 返回 | return */
}  /* 结束 | end */
static int lun_g_branch(const double *x, int D, double w2, double s2) {  /* 第 5 版（2026-11-25）：返回点 x 处 Eq.(1) 实际起作用的分支：1 = 全局漏斗（a<=b），0 = 次优漏斗；单漏斗恒为 1 | version 5 (2026-11-25): the branch of Eq. (1) that is active at x: 1 = global funnel (a<=b), 0 = sub-optimal funnel; always 1 for a single funnel */
    double a = 0.0, b = 0.0;  /* 两个漏斗的值 | the two funnel values */
    int i;  /* 循环变量 | loop index */
    if (fn_D != D) fn_init(D);  /* 确保已初始化 | make sure it is initialised */
    if (s2 <= 0.0) return 1;  /* 单漏斗 | single funnel */
    if (fn_c > 0.0) { a = fn_q(x, D, 2.5, fn_R); b = w2 * D + s2 * fn_q(x, D, -2.398179, fn_R2); return (a <= b) ? 1 : 0; }  /* 旋转版 | rotated form */
    for (i = 0; i < D; i++) { a += (x[i] - 2.5) * (x[i] - 2.5); b += (x[i] + 2.398179) * (x[i] + 2.398179); }  /* 两个距离平方 | the two squared distances */
    b = w2 * D + s2 * b;  /* 抬高并加宽 | lifted and widened */
    return (a <= b) ? 1 : 0;  /* 较小者 | the smaller one */
}  /* 结束 | end */
static inline double fn_r_checksum(int D) {  /* R 的校验和（各元素乘以位置权重之和），供 C 与 C++ 两边核对 | checksum of R (position-weighted sum) for checking the C and C++ sides */
    double s = 0.0;  /* 累加 | accumulator */
    int i;  /* 循环变量 | loop index */
    if (fn_D != D) fn_init(D);  /* 确保已初始化 | make sure it is initialised */
    for (i = 0; i < D * D; i++) s += fn_R[i] * (double)(i + 1);  /* 加权求和 | weighted sum */
    return s;  /* 返回 | return */
}  /* 结束 | end */
#endif  /* 结束防重复包含 | end include guard */


==> anc/src/mfcomp.h <==
/* mfcomp.h  MF-EDA 第 3 版的“隶属函数部件”：方向搜索、一维加权 EM、两均值方向、局部收缩全协方差、条件采样 | the membership-function component of MF-EDA version 3: direction search, 1-D weighted EM, two-means direction, local shrunken full covariance, conditional sampling */
/* 想法：张军教授（2026-11-18）；第 3 版按 2026-11-24 的审稿意见改：候选方向加两均值方向、EM 多起点并收敛停止、局部全协方差（对角收缩）、采样尺度上的分离（AVS 乘子封顶）；3.1 版加 EM 少数分量起点重跑；3.2 版（2026-11-25）默认去掉密度谷检验（在 D=50 挡住真实检测，见实时记录），保留为消融变体 MF_ABL_DIP | idea: Prof. Jun Zhang (2026-11-18); version 3 follows the review of 2026-11-24: two-means direction added to the candidates, multi-start EM stopped at convergence, local full covariance with diagonal shrinkage, separation kept at the sampling scale by capping the AVS multiplier */
/* 本头文件只依赖 C99 标准库，被 mfeda3.c（排名加权 EDA）与 cmp_algos.c（AMaLGaM-MF）共用，使两种宿主用同一份部件代码 | depends only on the C99 standard library; shared by mfeda3.c (rank-weighted EDA) and cmp_algos.c (AMaLGaM-MF) so both hosts use the same component code */
#ifndef MFCOMP_H  /* 防重复包含 | include guard */
#define MFCOMP_H  /* 防重复包含 | include guard */
#include <stdlib.h>  /* qsort、getenv | qsort, getenv */
#include <string.h>  /* memcpy | memcpy */
#include <math.h>    /* 数学函数 | math functions */
#define MF_MAXD 64   /* 最大维数 | maximum dimension */
#define MF_PI 3.14159265358979323846  /* 圆周率 | pi */
/* 消融与开关（环境变量 MF_ABL，按位；缺省 0 即完整的第 3 版） | ablation switches (environment variable MF_ABL, bitwise; default 0 is the full version 3) */
#define MF_ABL_EIGONLY 1   /* 候选方向只用主方向（不加两均值方向） | candidate directions: principal directions only (no two-means direction) */
#define MF_ABL_EMSHARE 2   /* 采样份额取 EM 混合权重（按头数） | sampling shares from the EM mixture weights (by head count) */
#define MF_ABL_EQSHARE 4   /* 采样份额各半 | equal sampling shares */
#define MF_ABL_HARD    8   /* 硬隶属度（0 或 1） | hard membership (0 or 1) */
#define MF_ABL_DIAG   16   /* 局部高斯只用对角方差（第 2 版） | local Gaussians with diagonal variances only (version 2) */
#define MF_ABL_NOCAP  32   /* 不在采样尺度上封顶 AVS 乘子（第 2 版） | no cap of the AVS multiplier at the sampling scale (version 2) */
#define MF_ABL_EM40   64   /* EM 单起点、固定 40 次迭代（第 2 版） | single-start EM with a fixed 40 iterations (version 2) */
#define MF_ABL_SUM   128   /* 混合（求和）采样而非取并 | mixture (sum) sampling instead of the union */
#define MF_ABL_DIP 256     /* 第 3.2 版：加做密度谷检验（3.1 版的默认项；3.2 版默认不做——它在 D=50 挡住了真实的双峰检测，只作消融变体保留；设置 MF_DIP 时也启用） | version 3.2: add the density-dip test (the default of version 3.1; off by default in 3.2 because it blocked true detections at D=50; kept as an ablation variant, also enabled when MF_DIP is set) */
#define MF_ABL_RANKDET 512 /* 检测用排名权重（第 2 版）；缺省检测用等权，只有局部矩用排名权重 | rank weights in the detector (version 2); by default the detector uses equal weights and only the local moments use the rank weights */
#define MF_ABL_MINALLOC 1024 /* 采样份额取 EM 混合权重但不低于 1/4（“有下限的头数份额”） | sampling shares from the EM mixture weights floored at 1/4 ("head-count shares with a minimum allocation") */
static double mf_dipthr = 0.5;  /* 密度谷阈值 δ（环境变量 MF_DIP 可改，仅用于校准） | dip threshold δ (environment variable MF_DIP, for calibration only) */
static int mf_bw = 2; static double mf_bwfloor = 0.3;  /* 核密度带宽规则与下限系数（环境变量 MF_BW、MF_BWF，仅用于校准） | kernel bandwidth rule and floor factor (environment variables MF_BW, MF_BWF, for calibration only) */
typedef struct {  /* 一维两分量模型 | 1-D two-component model */
    double pi[2], c[2], v[2], ll, bic;  /* 权重、中心、方差、加权对数似然、BIC | weights, centres, variances, weighted log-likelihood, BIC */
} MF1D;  /* 结束 | end */
typedef struct {  /* 隶属函数部件的模型（在“工作坐标”下，工作坐标是以被选个体均值为原点的正交坐标） | the component's model (in working coordinates: orthonormal coordinates centred at the mean of the selection) */
    int J, D, dtype, K;  /* 隶属函数个数、维数、所选方向类型（0 主方向，1 两均值方向）、候选方向个数 | number of MFs, dimension, type of the chosen direction (0 principal, 1 two-means), number of candidates */
    double u[MF_MAXD];  /* 所选方向（单位向量） | chosen direction (unit vector) */
    double gain, allow, gmax;  /* 所选方向的 BIC 改进、容许量、以及全部候选中的最大（未必可接受的）改进 | BIC gain on the chosen direction, the allowance, and the largest (not necessarily admissible) gain over all candidates */
    MF1D m1;  /* 一维模型（隶属函数的中心与宽度、采样份额） | 1-D model (centres and widths of the MFs, sampling shares) */
    double B[MF_MAXD * MF_MAXD];  /* 正交基，按行存：第 0 行为 u | orthonormal basis, row-major: row 0 is u */
    double lm[2][MF_MAXD];  /* 各分量在基 B 下的局部均值 | local mean of each component in basis B */
    double s00[2], reg[2][MF_MAXD];  /* 各分量沿 u 的方差与其余坐标对 u 坐标的回归系数 | variance along u and regression coefficients of the other coordinates on the u coordinate, per component */
    double Q[2][MF_MAXD * MF_MAXD], lam[2][MF_MAXD];  /* 各分量条件协方差（Schur 补）的特征向量（列）与特征值 | eigenvectors (columns) and eigenvalues of the conditional covariance (Schur complement) per component */
    double neff[2], gamma[2];  /* 各分量的有效样本量与收缩系数 | effective sample size and shrinkage factor per component */
    double acap;  /* AVS 乘子的封顶值（采样尺度上保持分离） | cap of the AVS multiplier (keeps the separation at the sampling scale) */
    double ovl;  /* 两个隶属函数在采样尺度上的重叠度（min/max 积分之比） | overlap of the two MFs at the sampling scale (ratio of the integrals of min and max) */
    long nprop, nacc;  /* 本代拒绝采样的提议数与接受数 | proposals and acceptances of the rejection sampler in this generation */
} MFModel;  /* 结束 | end */
static const double *mf_key;  /* 排序键 | sort key */
static int mf_cmp(const void *a, const void *b) {  /* 按键升序，键相同按下标 | ascending by key, ties by index */
    int i = *(const int *)a, j = *(const int *)b; double x = mf_key[i], y = mf_key[j];  /* 取键 | fetch keys */
    return (x < y) ? -1 : (x > y) ? 1 : (i < j) ? -1 : (i > j);  /* 比较 | compare */
}  /* 结束 | end */
static void mf_eig(int n, double *A, double *V, double *ev) {  /* 对称矩阵的 Jacobi 特征分解；A 被破坏，V 的列为特征向量 | Jacobi eigen-decomposition of a symmetric matrix; A is destroyed, columns of V are eigenvectors */
    int i, j, k, sweep;  /* 循环变量 | loop indices */
    for (i = 0; i < n; i++) for (j = 0; j < n; j++) V[i * n + j] = (i == j);  /* V 置单位阵 | V = I */
    for (sweep = 0; sweep < 60; sweep++) {  /* 最多 60 轮 | at most 60 sweeps */
        double off = 0.0;  /* 非对角平方和 | off-diagonal sum of squares */
        for (i = 0; i < n; i++) for (j = i + 1; j < n; j++) off += A[i * n + j] * A[i * n + j];  /* 累加 | accumulate */
        if (off < 1e-22) break;  /* 已对角化（阈值与第 2 版相同） | converged (same threshold as version 2) */
        for (i = 0; i < n; i++) for (j = i + 1; j < n; j++) {  /* 每对 (i,j) | each pair (i,j) */
            double aij = A[i * n + j], th, t, cs, sn;  /* 旋转量 | rotation quantities */
            if (fabs(aij) < 1e-300) continue;  /* 已为零 | already zero */
            th = (A[j * n + j] - A[i * n + i]) / (2.0 * aij);  /* 旋转角参数 | rotation parameter */
            t = (th >= 0 ? 1.0 : -1.0) / (fabs(th) + sqrt(th * th + 1.0));  /* 正切 | tangent */
            cs = 1.0 / sqrt(t * t + 1.0); sn = t * cs;  /* 余弦与正弦 | cosine and sine */
            for (k = 0; k < n; k++) { double p = A[k * n + i], q = A[k * n + j]; A[k * n + i] = cs * p - sn * q; A[k * n + j] = sn * p + cs * q; }  /* 更新列 | update columns */
            for (k = 0; k < n; k++) { double p = A[i * n + k], q = A[j * n + k]; A[i * n + k] = cs * p - sn * q; A[j * n + k] = sn * p + cs * q; }  /* 更新行 | update rows */
            for (k = 0; k < n; k++) { double p = V[k * n + i], q = V[k * n + j]; V[k * n + i] = cs * p - sn * q; V[k * n + j] = sn * p + cs * q; }  /* 累积特征向量 | accumulate eigenvectors */
        }  /* 结束 | end */
    }  /* 结束 | end */
    for (i = 0; i < n; i++) ev[i] = A[i * n + i];  /* 对角为特征值 | diagonal = eigenvalues */
}  /* 结束 | end */
static double mf_lse2(double a, double b) { double m = (a > b) ? a : b; return (m < -1e300) ? -1e300 : m + log(exp(a - m) + exp(b - m)); }  /* 两个数的 log-sum-exp | log-sum-exp of two numbers */
static double mf_em_run(const double *y, const double *w, int n, double vmin, MF1D *m, double *R, int maxit, int conv) {  /* 从 m 的初值起运行两分量加权 EM，返回加权对数似然；R 存最后一次 E 步的责任度 | run two-component weighted EM from the initial values in m; returns the weighted log-likelihood; R keeps the responsibilities of the last E-step */
    int i, j, it; double ll = -1e300, llp;  /* 循环变量与似然 | loop variables and likelihoods */
    for (it = 0; it < maxit; it++) {  /* EM 迭代 | EM iterations */
        double sp[2] = {0, 0}, sc[2] = {0, 0}, sv[2] = {0, 0}, lp[2];  /* 充分统计量与对数权重 | sufficient statistics and log weights */
        llp = ll; ll = 0.0;  /* 上一次似然 | previous likelihood */
        for (j = 0; j < 2; j++) lp[j] = log(m->pi[j] + 1e-300) - 0.5 * log(2.0 * MF_PI * m->v[j]);  /* 对数前因子 | log prefactor */
        for (i = 0; i < n; i++) {  /* E 步（log-sum-exp） | E-step (log-sum-exp) */
            double a0 = lp[0] - 0.5 * (y[i] - m->c[0]) * (y[i] - m->c[0]) / m->v[0], a1 = lp[1] - 0.5 * (y[i] - m->c[1]) * (y[i] - m->c[1]) / m->v[1], t = mf_lse2(a0, a1);  /* 两个对数密度与其和 | two log densities and their log-sum */
            R[2 * i] = exp(a0 - t); R[2 * i + 1] = exp(a1 - t); ll += w[i] * t;  /* 责任度与似然 | responsibilities and likelihood */
            for (j = 0; j < 2; j++) { sp[j] += w[i] * R[2 * i + j]; sc[j] += w[i] * R[2 * i + j] * y[i]; }  /* 累加 | accumulate */
        }  /* 结束 | end */
        if (conv && it > 0 && fabs(ll - llp) <= 1e-7 * (1.0 + fabs(ll))) break;  /* 收敛停止（相对变化小于 1e-7） | stop at convergence (relative change below 1e-7) */
        for (j = 0; j < 2; j++) { if (sp[j] < 1e-12) sp[j] = 1e-12; m->pi[j] = sp[j]; m->c[j] = sc[j] / sp[j]; }  /* M 步：权重与中心 | M-step: weights and centres */
        for (i = 0; i < n; i++) for (j = 0; j < 2; j++) { double d = y[i] - m->c[j]; sv[j] += w[i] * R[2 * i + j] * d * d; }  /* 方差统计 | variance statistics */
        for (j = 0; j < 2; j++) { m->v[j] = sv[j] / sp[j]; if (m->v[j] < vmin) m->v[j] = vmin; }  /* M 步：方差 | M-step: variances */
    }  /* 结束 | end */
    m->ll = ll;  /* 存似然 | store the likelihood */
    return ll;  /* 返回 | return */
}  /* 结束 | end */
static double mf_allow_cur = 0.0;  /* 当前容许量（由 mf_build 设置；用于决定是否再从少数分量起点重跑 EM） | current allowance (set by mf_build; decides whether EM is rerun from the minority starts) */
static void mf_fit1d(const double *y, const double *w, int n, double vmin, int abl, const int *lab, int *ord, double *R, double *Rbest, MF1D *one, MF1D *two) {  /* 一维：拟合 1 个与 2 个隶属函数，给出两者的 BIC。EM 起点为加权分位数（第 2 版相同）；第 3.1 版：若该解的 BIC 改进超过容许量但两中心不分开（尺度混合而非位置混合），再从“少数分量在左/右”两个起点重跑，取分开的解中似然最大者 | 1-D: fit one and two MFs and give both BICs. EM starts from the weighted quartiles (as in version 2); version 3.1: when that solution beats the allowance but its centres are not separated (a scale mixture rather than a location mixture), EM is rerun from two further starts with a minority component on the left and on the right, and the separated solution of largest likelihood is kept */
    int i, s, ns = 1, maxit = (abl & MF_ABL_EM40) ? 40 : 100, conv = !(abl & MF_ABL_EM40), havesep = 0;  /* 起点数、最大迭代数、是否收敛停止、是否已有分开的解 | number of starts, maximum iterations, convergence stop, whether a separated solution exists */
    double mu = 0.0, var = 0.0, s2 = 0.0, neff, best = -1e300, bestsep = -1e300, *Rsep = NULL; MF1D tsep;  /* 一分量的统计量与分开解的记录 | one-component statistics and the record of the separated solution */
    (void)lab;  /* 标签起点已不用 | the label start is no longer used */
    for (i = 0; i < n; i++) { mu += w[i] * y[i]; s2 += w[i] * w[i]; }  /* 加权均值与权重平方和 | weighted mean and sum of squared weights */
    for (i = 0; i < n; i++) var += w[i] * (y[i] - mu) * (y[i] - mu);  /* 加权方差 | weighted variance */
    if (var < vmin) var = vmin;  /* 方差下限 | variance floor */
    neff = 1.0 / s2;  /* 有效样本量 | effective sample size */
    one->pi[0] = 1.0; one->pi[1] = 0.0; one->c[0] = mu; one->c[1] = mu; one->v[0] = var; one->v[1] = var;  /* 一分量模型 | one-component model */
    one->ll = -0.5 * log(2.0 * MF_PI * var) - 0.5;  /* 一分量的加权对数似然（闭式，等于 EM 收敛值） | weighted log-likelihood of one component (closed form, equals the EM limit) */
    one->bic = -2.0 * neff * one->ll + 2.0 * log(neff);  /* 一分量 BIC（2 个参数） | BIC of one component (2 parameters) */
    for (i = 0; i < n; i++) ord[i] = i;  /* 下标 | indices */
    mf_key = y; qsort(ord, n, sizeof(int), mf_cmp);  /* 按 y 排序 | sort by y */
    for (s = 0; s < ns; s++) {  /* 每个起点 | each start */
        MF1D t; double cum = 0.0, q[2], ll, sep; int j, issep;  /* 候选模型、分位数、似然、分离比 | candidate model, quantiles, likelihood, separation ratio */
        if (s == 0) { q[0] = 0.25; q[1] = 0.75; t.pi[0] = t.pi[1] = 0.5; }  /* 起点 1：分位数 1/4 与 3/4，权重各半（与第 2 版相同） | start 1: quartiles, equal weights (same as version 2) */
        else if (s == 1) { q[0] = 0.05; q[1] = 0.55; t.pi[0] = 0.1; t.pi[1] = 0.9; }  /* 起点 2：少数分量在左（分位数 0.05 与 0.55，权重 0.1/0.9） | start 2: minority on the left (quantiles 0.05 and 0.55, weights 0.1/0.9) */
        else { q[0] = 0.45; q[1] = 0.95; t.pi[0] = 0.9; t.pi[1] = 0.1; }  /* 起点 3：少数分量在右 | start 3: minority on the right */
        for (j = 0, i = 0; j < 2; j++) { while (i < n - 1 && cum + w[ord[i]] < q[j]) { cum += w[ord[i]]; i++; } t.c[j] = y[ord[i]]; }  /* 分位数为初始中心 | quantiles as initial centres */
        t.v[0] = t.v[1] = var / 4.0;  /* 方差为总方差的 1/4 | variances a quarter of the total */
        for (j = 0; j < 2; j++) if (t.v[j] < vmin) t.v[j] = vmin;  /* 方差下限 | variance floor */
        ll = mf_em_run(y, w, n, vmin, &t, R, maxit, conv);  /* 运行 EM | run EM */
        sep = fabs(t.c[0] - t.c[1]) / (2.0 * sqrt(0.5 * (t.v[0] + t.v[1]))); issep = (sep > 1.0 && t.pi[0] / s2 >= 2.0 && t.pi[1] / s2 >= 2.0);  /* 是否分开且两分量质量足够 | separated with enough mass in both components */
        if (s == 0 || ll > best) { best = ll; *two = t; memcpy(Rbest, R, sizeof(double) * 2 * (size_t)n); }  /* 保留似然最大的（第一个起点总是先记下） | keep the largest likelihood (the first start is always recorded) */
        if (issep && (!havesep || ll > bestsep)) { bestsep = ll; tsep = t; if (!Rsep) Rsep = malloc(sizeof(double) * 2 * (size_t)n); memcpy(Rsep, R, sizeof(double) * 2 * (size_t)n); havesep = 1; }  /* 分开的解中似然最大者 | the separated solution of largest likelihood */
        if (s == 0 && !(abl & MF_ABL_EM40) && !issep && (one->bic - (-2.0 * neff * ll + 5.0 * log(neff))) > mf_allow_cur) ns = 3;  /* 第 3.1 版：改进超过容许量但未分开，再试两个少数分量起点 | version 3.1: beats the allowance but not separated, try the two minority starts */
    }  /* 结束 | end */
    if (havesep && !(ns == 1)) { *two = tsep; memcpy(Rbest, Rsep, sizeof(double) * 2 * (size_t)n); }  /* 若重跑过且有分开的解，取之（其似然可能低于尺度混合解，但它才是位置混合） | when reruns were made and a separated solution exists, take it (its likelihood may be below the scale-mixture solution, but it is the location mixture) */
    if (Rsep) free(Rsep);  /* 释放 | free */
    two->bic = -2.0 * neff * two->ll + 5.0 * log(neff);  /* 两分量 BIC（5 个参数） | BIC of two components (5 parameters) */
    if (two->c[0] > two->c[1]) { MF1D t = *two; two->pi[0] = t.pi[1]; two->pi[1] = t.pi[0]; two->c[0] = t.c[1]; two->c[1] = t.c[0]; two->v[0] = t.v[1]; two->v[1] = t.v[0]; for (i = 0; i < n; i++) { double r = Rbest[2 * i]; Rbest[2 * i] = Rbest[2 * i + 1]; Rbest[2 * i + 1] = r; } }  /* 按中心升序排列分量（确定性） | order the components by centre (deterministic) */
}  /* 结束 | end */
static int mf_two_means(const double *Y, const double *w, int n, int D, const double *R0, double *u, int *labout) {  /* 加权两均值：从沿某方向的责任度 R0 初始化，Lloyd 迭代 10 次，返回两中心之差的方向 u；失败返回 0 | weighted two-means: initialised from the responsibilities R0 along a direction, 10 Lloyd iterations; returns the direction u of the difference of the two centres; 0 on failure */
    double m[2][MF_MAXD], sp[2]; int i, j, k, it, *lab = malloc(sizeof(int) * (size_t)n);  /* 两中心、权重和、标签 | two centres, weight sums, labels */
    for (i = 0; i < n; i++) lab[i] = (R0[2 * i + 1] > R0[2 * i]) ? 1 : 0;  /* 按责任度初始化 | initialise from the responsibilities */
    for (it = 0; it < 10; it++) {  /* Lloyd 迭代 | Lloyd iterations */
        int changed = 0;  /* 标签是否变化 | whether a label changed */
        for (k = 0; k < 2; k++) { sp[k] = 0.0; for (j = 0; j < D; j++) m[k][j] = 0.0; }  /* 清零 | reset */
        for (i = 0; i < n; i++) { sp[lab[i]] += w[i]; for (j = 0; j < D; j++) m[lab[i]][j] += w[i] * Y[(size_t)i * D + j]; }  /* 加权中心 | weighted centres */
        for (k = 0; k < 2; k++) { if (sp[k] < 1e-300) { free(lab); return 0; } for (j = 0; j < D; j++) m[k][j] /= sp[k]; }  /* 归一化；空簇则失败 | normalise; an empty cluster fails */
        for (i = 0; i < n; i++) {  /* 重新分配 | reassign */
            double d0 = 0.0, d1 = 0.0; int nl;  /* 到两中心的距离平方 | squared distances to the two centres */
            for (j = 0; j < D; j++) { double a = Y[(size_t)i * D + j] - m[0][j], b = Y[(size_t)i * D + j] - m[1][j]; d0 += a * a; d1 += b * b; }  /* 累加 | accumulate */
            nl = (d1 < d0) ? 1 : 0; if (nl != lab[i]) { lab[i] = nl; changed = 1; }  /* 最近中心 | nearest centre */
        }  /* 结束 | end */
        if (!changed) break;  /* 已稳定 | stable */
    }  /* 结束 | end */
    { double nr = 0.0; for (j = 0; j < D; j++) { u[j] = m[0][j] - m[1][j]; nr += u[j] * u[j]; } nr = sqrt(nr); if (nr < 1e-12) { free(lab); return 0; } for (j = 0; j < D; j++) u[j] /= nr; }  /* 中心差的单位向量 | unit vector of the centre difference */
    memcpy(labout, lab, sizeof(int) * (size_t)n); free(lab); return 1;  /* 输出标签，成功 | output the labels, success */
}  /* 结束 | end */
static void mf_basis(const double *u, int D, double *B) {  /* 以 u 为第 0 行，用修正 Gram-Schmidt 从坐标轴补齐正交基 | row 0 is u; complete an orthonormal basis from the coordinate axes by modified Gram-Schmidt */
    int r = 1, a, i, j;  /* 已有行数、候选轴 | rows so far, candidate axis */
    memcpy(B, u, sizeof(double) * (size_t)D);  /* 第 0 行 | row 0 */
    for (a = 0; a < D && r < D; a++) {  /* 依次试每个坐标轴 | try each coordinate axis in turn */
        double v[MF_MAXD], nr = 0.0;  /* 候选向量与范数 | candidate vector and norm */
        for (j = 0; j < D; j++) v[j] = (j == a);  /* e_a | e_a */
        for (i = 0; i < r; i++) { double d = 0.0; for (j = 0; j < D; j++) d += v[j] * B[i * D + j]; for (j = 0; j < D; j++) v[j] -= d * B[i * D + j]; }  /* 减去已有行上的分量 | remove the components along existing rows */
        for (j = 0; j < D; j++) nr += v[j] * v[j];  /* 范数平方 | squared norm */
        nr = sqrt(nr);  /* 范数 | norm */
        if (nr < 1e-6) continue;  /* 线性相关则跳过 | skip when dependent */
        for (j = 0; j < D; j++) B[r * D + j] = v[j] / nr;  /* 单位化后加入 | normalise and add */
        r++;  /* 行数加一 | one more row */
    }  /* 结束 | end */
}  /* 结束 | end */
static void mf_overlap(MFModel *mo, double alpha) {  /* 采样尺度上两个隶属函数的重叠度：∫min(μ1,μ2)/∫max(μ1,μ2)，μ_j 为高度 1、方差 alpha*v_j 的正态函数 | overlap of the two MFs at the sampling scale: ∫min(μ1,μ2)/∫max(μ1,μ2), μ_j being unit-height normal functions with variance alpha*v_j */
    double lo = 1e300, hi = -1e300, smin = 0.0, smax = 0.0, h; int j, g;  /* 积分范围与累加 | integration range and sums */
    for (j = 0; j < 2; j++) { double s = sqrt(alpha * mo->m1.v[j]); if (mo->m1.c[j] - 6.0 * s < lo) lo = mo->m1.c[j] - 6.0 * s; if (mo->m1.c[j] + 6.0 * s > hi) hi = mo->m1.c[j] + 6.0 * s; }  /* 范围取各 ±6 倍宽度 | range of ±6 widths */
    h = (hi - lo) / 800.0;  /* 步长 | step */
    for (g = 0; g <= 800; g++) {  /* 梯形积分 | trapezoidal integration */
        double y = lo + g * h, m0 = exp(-0.5 * (y - mo->m1.c[0]) * (y - mo->m1.c[0]) / (alpha * mo->m1.v[0])), m1 = exp(-0.5 * (y - mo->m1.c[1]) * (y - mo->m1.c[1]) / (alpha * mo->m1.v[1]));  /* 两个隶属函数值 | the two MF values */
        double wgt = (g == 0 || g == 800) ? 0.5 : 1.0;  /* 梯形权 | trapezoid weight */
        smin += wgt * ((m0 < m1) ? m0 : m1); smax += wgt * ((m0 > m1) ? m0 : m1);  /* 累加 | accumulate */
    }  /* 结束 | end */
    mo->ovl = (smax > 0.0) ? smin / smax : 0.0;  /* 比值 | ratio */
}  /* 结束 | end */
static double mf_dip(const double *y, const double *w, int n, double c0, double c1, double v0, double v1, int *ord) {  /* 密度谷比：加权核密度（Silverman 带宽）在两中心之间的最小值除以两中心处密度的较小者；小于阈值才算两个分开的峰 | dip ratio: the minimum of the weighted kernel density (Silverman bandwidth) between the two centres divided by the smaller density at the centres; two separated peaks need a ratio below the threshold */
    int i, g; double mu = 0.0, var = 0.0, s2 = 0.0, cum = 0.0, q1 = 0.0, q3 = 0.0, sd, iqr, h, f0, f1, fmin = 1e300, lo = (c0 < c1) ? c0 : c1, hi = (c0 < c1) ? c1 : c0;  /* 统计量与带宽 | statistics and bandwidth */
    for (i = 0; i < n; i++) { mu += w[i] * y[i]; s2 += w[i] * w[i]; }  /* 加权均值 | weighted mean */
    for (i = 0; i < n; i++) var += w[i] * (y[i] - mu) * (y[i] - mu);  /* 加权方差 | weighted variance */
    for (i = 0; i < n; i++) ord[i] = i;  /* 下标 | indices */
    mf_key = y; qsort(ord, n, sizeof(int), mf_cmp);  /* 排序 | sort */
    for (i = 0; i < n; i++) { cum += w[ord[i]]; if (q1 == 0.0 && cum >= 0.25) q1 = y[ord[i]]; if (q3 == 0.0 && cum >= 0.75) q3 = y[ord[i]]; }  /* 加权四分位数 | weighted quartiles */
    sd = sqrt(var); iqr = (q3 - q1) / 1.34;  /* 总标准差与四分位距尺度 | total standard deviation and the interquartile scale */
    if (mf_bw == 1) h = 0.9 * ((iqr > 0.0 && iqr < sd) ? iqr : sd) * pow(1.0 / s2, -0.2);  /* 规则 1：Silverman 规则用于全部数据 | rule 1: Silverman's rule on all the data */
    else { h = 0.9 * sqrt(0.5 * (v0 + v1)) * pow(0.5 / s2, -0.2); if (h < mf_bwfloor * sd) h = mf_bwfloor * sd; }  /* 规则 2：Silverman 规则用于单个分量（分量的均方根宽度、一半的有效样本量），不小于总标准差的 mf_bwfloor 倍 | rule 2: Silverman's rule applied to one component (root-mean-square width, half the effective sample size), not below mf_bwfloor times the total standard deviation */
    if (h < 1e-300) return 1.0;  /* 退化 | degenerate */
    for (g = 0; g <= 20; g++) {  /* 两中心之间的 21 个点 | 21 points between the centres */
        double x = lo + (hi - lo) * g / 20.0, f = 0.0;  /* 位置与密度 | position and density */
        for (i = 0; i < n; i++) { double d = (y[i] - x) / h; f += w[i] * exp(-0.5 * d * d); }  /* 加权核密度（未归一） | weighted kernel density (unnormalised) */
        if (g == 0) f0 = f;  /* 左端点 | left endpoint */
        if (g == 20) f1 = f;  /* 右端点 | right endpoint */
        if (f < fmin) fmin = f;  /* 最小值 | minimum */
    }  /* 结束 | end */
    return fmin / (((f0 < f1) ? f0 : f1) + 1e-300);  /* 谷比 | dip ratio */
}  /* 结束 | end */
/* 主入口：在工作坐标 Y（n×D，已减去加权均值）上用权重 w 决定 1 或 2 个隶属函数并建立模型。ev 为各坐标轴的方差（用作下限的尺度），penc 为容许量系数 c（容许量 c·ln K），abl 为开关。返回 J。 | main entry: on working coordinates Y (n×D, already centred at the weighted mean) with weights w, decide between one and two MFs and build the model. ev gives the variances of the axes (scale of the floors), penc is the allowance factor c (allowance c·ln K), abl the switches. Returns J. */
static int mf_build(MFModel *mo, const double *Y, const double *w, int n, int D, const double *ev, double penc, int abl, double *yv, int *ord, double *R, double *Rb) {  /* yv、ord、R、Rb 为长度 n、n、2n、2n 的工作数组 | yv, ord, R, Rb are work arrays of length n, n, 2n, 2n */
    int l, i, j, k, K = D, have2 = 0, bestl = -1, besttype = 0, lmax = 0, haveu2 = 0, cand; double evmax = 0.0, bestgain = -1e300, u2[MF_MAXD], s2 = 0.0, allow;  /* 候选数、最佳候选、方差最大的轴 | candidates, best candidate, axis of largest variance */
    MF1D one, two, besttwo; double *Rbest = R, *Rw = malloc(sizeof(double) * 2 * (size_t)n), *wd = malloc(sizeof(double) * 2 * (size_t)n); int *lab = malloc(sizeof(int) * (size_t)n);  /* wd 为检测用的权重（后 n 个位置给 B 半用） | wd are the detector's weights (the second n entries serve half B) */  /* 候选模型与责任度（R 存最佳候选的责任度，Rb 当前候选的，Rw 为 EM 工作区），两均值标签 | candidate models and responsibilities (R keeps the best candidate's, Rb the current candidate's, Rw is the EM work area), two-means labels */
    mo->J = 1; mo->D = D; mo->dtype = 0; mo->gain = -1e300; mo->gmax = -1e300; mo->ovl = 0.0; mo->acap = 1e300; mo->nprop = mo->nacc = 0;  /* 默认单个 | default: one */
    { static int rd = 0; if (!rd) { const char *e = getenv("MF_DIP"), *b = getenv("MF_BW"), *f = getenv("MF_BWF"); if (e) mf_dipthr = atof(e); if (b) mf_bw = atoi(b); if (f) mf_bwfloor = atof(f); rd = 1; } }  /* 读一次校准参数 | read the calibration parameters once */
    for (l = 0; l < D; l++) { if (ev[l] > evmax) { evmax = ev[l]; lmax = l; } }  /* 最大方差及其轴 | largest variance and its axis */
    for (i = 0; i < n; i++) wd[i] = (abl & MF_ABL_RANKDET) ? w[i] : 1.0 / n;  /* 检测权重：缺省等权（双峰是点云的几何性质，不依赖名次） | detector weights: equal by default (bimodality is a property of the point cloud, not of the ranks) */
    for (i = 0; i < n; i++) s2 += wd[i] * wd[i];  /* 检测权重的平方和 | sum of squared detector weights */
    if (n < 10) { free(Rw); free(wd); free(lab); return 1; }  /* 点太少 | too few points */
    if (!(abl & MF_ABL_EIGONLY) && n >= 20) {  /* 第 3 版：两均值方向，用样本分半去掉“先选方向再检验”的偏差：方向由偶数名次的一半（A 半）确定，检验在奇数名次的一半（B 半）上做 | version 3: the two-means direction, with sample splitting against the bias of choosing a direction and then testing on the same points: the direction comes from the even-ranked half (half A), the tests are done on the odd-ranked half (half B) */
        double cum = 0.0, *YA = malloc(sizeof(double) * (size_t)n * D), *wA = malloc(sizeof(double) * (size_t)n); int nA = 0, *labA = malloc(sizeof(int) * (size_t)n);  /* A 半的数据 | data of half A */
        for (i = 0; i < n; i += 2) { memcpy(YA + (size_t)nA * D, Y + (size_t)i * D, sizeof(double) * (size_t)D); wA[nA] = 1.0; nA++; }  /* 偶数名次 | even ranks */
        for (i = 0; i < nA; i++) { yv[i] = YA[(size_t)i * D + lmax]; ord[i] = i; wA[i] = 1.0 / nA; }  /* A 半在方差最大轴上的坐标 | half-A coordinates on the axis of largest variance */
        mf_key = yv; qsort(ord, nA, sizeof(int), mf_cmp);  /* 排序 | sort */
        for (i = 0; i < nA; i++) { cum += wA[ord[i]]; Rb[2 * ord[i]] = (cum <= 0.5) ? 1.0 : 0.0; Rb[2 * ord[i] + 1] = 1.0 - Rb[2 * ord[i]]; }  /* 按加权中位数分成两类 | split at the weighted median */
        haveu2 = mf_two_means(YA, wA, nA, D, Rb, u2, labA);  /* A 半的两均值方向 | the two-means direction of half A */
        if (haveu2) K = D + 1;  /* 候选数加一 | one more candidate */
        free(YA); free(wA); free(labA);  /* 释放 | free */
    }  /* 结束 | end */
    allow = penc * log((double)K);  /* 容许量 | allowance */
    mf_allow_cur = allow;  /* 供一维拟合决定是否重跑 EM | lets the 1-D fit decide whether to rerun EM */
    for (cand = 0; cand < K; cand++) {  /* 候选 0..D-1：坐标轴（主方向）；候选 D：两均值方向 | candidates 0..D-1: the axes (principal directions); candidate D: the two-means direction */
        double vmin, gain, vu = 0.0, s2c = s2; int ok, type = (cand < D) ? 0 : 1, nt = n;  /* 方差下限、改进、方向类型、检验用的点数 | variance floor, gain, direction type, number of points used by the tests */
        if (type == 0) { for (i = 0; i < n; i++) yv[i] = Y[(size_t)i * D + cand]; vu = ev[cand]; }  /* 轴上的投影 | projections on the axis */
        else {  /* 两均值方向：先只用 B 半（奇数名次）检验 | the two-means direction: tests on half B (odd ranks) first */
            nt = 0; for (i = 1; i < n; i += 2) { double sp = 0.0; for (j = 0; j < D; j++) sp += u2[j] * Y[(size_t)i * D + j]; yv[nt] = sp; wd[n + nt] = 1.0 / (n / 2); nt++; }  /* B 半的投影与等权 | half-B projections and equal weights */
            for (l = 0; l < D; l++) vu += u2[l] * u2[l] * ev[l];  /* 方向上的方差尺度 | variance scale on the direction */
            s2c = 0.0;  /* 清零 | reset */
            for (i = 0; i < nt; i++) s2c += wd[n + i] * wd[n + i];  /* B 半的权重平方和 | sum of squared weights of half B */
        }  /* 结束 | end */
        vmin = 1e-6 * vu + 1e-12 * evmax + 1e-300;  /* 方差下限 | variance floor */
        mf_fit1d(yv, (type == 0) ? wd : wd + n, nt, vmin, abl, NULL, ord, Rw, Rb, &one, &two);  /* 拟合（起点：分位数） | fit (start: the quantiles) */
        gain = one.bic - two.bic;  /* BIC 改进 | BIC gain */
        if (gain > mo->gmax) mo->gmax = gain;  /* 记下全部候选中的最大改进（诊断用） | record the largest gain over all candidates (for diagnostics) */
        if (gain <= bestgain || gain <= allow) continue;  /* 不比当前最佳好，或不超过容许量 | not better than the current best, or within the allowance */
        ok = fabs(two.c[0] - two.c[1]) > 2.0 * sqrt(0.5 * (two.v[0] + two.v[1])) && two.pi[0] / s2c >= 2.0 && two.pi[1] / s2c >= 2.0;  /* 分离检验（Ashman D > 2）与最小有效质量（每个分量至少 2 个有效个体） | separation test (Ashman's D > 2) and minimum effective mass (at least 2 effective individuals per component) */
        if (ok && ((abl & MF_ABL_DIP) || getenv("MF_DIP"))) ok = mf_dip(yv, (type == 0) ? wd : wd + n, nt, two.c[0], two.c[1], two.v[0], two.v[1], ord) < mf_dipthr;  /* 密度谷检验（只对通过前两项且改进更大的候选做） | density-dip test (only for candidates that pass the first two tests with a larger gain) */
        if (!ok) continue;  /* 不可接受 | not admissible */
        if (type == 1) {  /* 两均值方向通过了 B 半的检验：在全部点上重新拟合（方向已定，不再选择） | the two-means direction passed the tests on half B: refit on all the points (the direction is fixed, no more selection) */
            for (i = 0; i < n; i++) { double sp = 0.0; for (j = 0; j < D; j++) sp += u2[j] * Y[(size_t)i * D + j]; yv[i] = sp; }  /* 全部点的投影 | projections of all the points */
            mf_fit1d(yv, wd, n, vmin, abl, NULL, ord, Rw, Rb, &one, &two);  /* 全部点的拟合 | fit on all the points */
            if (fabs(two.c[0] - two.c[1]) <= 2.0 * sqrt(0.5 * (two.v[0] + two.v[1]))) continue;  /* 全部点上不再分开则放弃 | give up if the full fit is not separated */
        }  /* 结束 | end */
        bestgain = gain; bestl = cand; besttype = type; besttwo = two; memcpy(Rbest, Rb, sizeof(double) * 2 * (size_t)n); if (type == 1) memcpy(mo->u, u2, sizeof(double) * (size_t)D); have2 = 1;  /* 保留可接受的最大改进 | keep the largest admissible gain */
    }  /* 结束 | end */
    (void)lab; free(Rw); free(wd); free(lab);  /* 释放 | free */
    mo->K = K; mo->allow = allow; mo->gain = bestgain;  /* 候选数与容许量 | candidates and allowance */
    if (!have2) return 1;  /* 无可接受的双峰方向，或改进不超过容许量：单个高斯 | no admissible bimodal direction, or gain within the allowance: one Gaussian */
    if (besttype == 0) { for (j = 0; j < D; j++) mo->u[j] = (j == bestl); }  /* 主方向（第 bestl 个轴） | principal direction (axis bestl) */
    mo->dtype = besttype; mo->J = 2; mo->m1 = besttwo;  /* 采用两个 | adopt two */
    if (abl & MF_ABL_HARD) for (i = 0; i < n; i++) { double r0 = (Rbest[2 * i] >= 0.5) ? 1.0 : 0.0; Rbest[2 * i] = r0; Rbest[2 * i + 1] = 1.0 - r0; }  /* 硬隶属度 | hard membership */
    mf_basis(mo->u, D, mo->B);  /* 正交基 | orthonormal basis */
    for (k = 0; k < 2; k++) {  /* 每个分量的局部模型 | local model of each component */
        double S[MF_MAXD * MF_MAXD], sp = 0.0, sq = 0.0, t[MF_MAXD], Sc[MF_MAXD * MF_MAXD], Qc[MF_MAXD * MF_MAXD], lc[MF_MAXD]; int Dm = D - 1, a, b;  /* 协方差、权重和、坐标、Schur 补 | covariance, weight sums, coordinates, Schur complement */
        for (j = 0; j < D; j++) { mo->lm[k][j] = 0.0; for (l = 0; l < D; l++) S[j * D + l] = 0.0; }  /* 清零 | reset */
        for (i = 0; i < n; i++) { double wk = w[i] * Rbest[2 * i + k]; sp += wk; sq += wk * wk; for (j = 0; j < D; j++) { t[j] = 0.0; for (l = 0; l < D; l++) t[j] += mo->B[j * D + l] * Y[(size_t)i * D + l]; mo->lm[k][j] += wk * t[j]; } }  /* 隶属度加权的均值（基 B 下） | membership-weighted mean (in basis B) */
        if (sp < 1e-300) sp = 1e-300;  /* 保护 | guard */
        for (j = 0; j < D; j++) mo->lm[k][j] /= sp;  /* 归一化 | normalise */
        mo->neff[k] = sp * sp / (sq + 1e-300);  /* 该分量的有效样本量 | effective sample size of the component */
        for (i = 0; i < n; i++) { double wk = w[i] * Rbest[2 * i + k] / sp; for (j = 0; j < D; j++) { t[j] = 0.0; for (l = 0; l < D; l++) t[j] += mo->B[j * D + l] * Y[(size_t)i * D + l]; t[j] -= mo->lm[k][j]; } for (j = 0; j < D; j++) for (l = j; l < D; l++) S[j * D + l] += wk * t[j] * t[l]; }  /* 加权协方差（上三角） | weighted covariance (upper triangle) */
        for (j = 0; j < D; j++) for (l = j + 1; l < D; l++) S[l * D + j] = S[j * D + l];  /* 对称 | symmetrise */
        mo->gamma[k] = (abl & MF_ABL_DIAG) ? 1.0 : (double)D / (mo->neff[k] + (double)D);  /* 收缩系数：对角目标；第 2 版即 1 | shrinkage factor towards the diagonal; version 2 is 1 */
        for (j = 0; j < D; j++) for (l = 0; l < D; l++) if (j != l) S[j * D + l] *= (1.0 - mo->gamma[k]);  /* 非对角元收缩 | shrink the off-diagonal entries */
        for (j = 0; j < D; j++) { double fl = 1e-6 * ev[j] + 1e-12 * evmax + 1e-300; if (j == 0) { double vu = 0.0; for (l = 0; l < D; l++) vu += mo->u[l] * mo->u[l] * ev[l]; fl = 1e-6 * vu + 1e-12 * evmax + 1e-300; } if (S[j * D + j] < fl) S[j * D + j] = fl; }  /* 对角下限 | diagonal floors */
        mo->s00[k] = S[0];  /* 沿 u 的方差 | variance along u */
        mo->m1.c[k] = mo->lm[k][0]; mo->m1.v[k] = S[0];  /* 隶属函数的中心与宽度取同一组矩 | the centre and width of the MF come from the same moments */
        for (a = 0; a < Dm; a++) mo->reg[k][a] = S[(a + 1) * D] / S[0];  /* 回归系数 S_⊥0 / S_00 | regression coefficients S_⊥0 / S_00 */
        for (a = 0; a < Dm; a++) for (b = 0; b < Dm; b++) Sc[a * Dm + b] = S[(a + 1) * D + (b + 1)] - mo->reg[k][a] * S[(b + 1) * D];  /* Schur 补 | Schur complement */
        if (Dm > 0) mf_eig(Dm, Sc, Qc, lc);  /* 条件协方差的特征分解 | eigen-decomposition of the conditional covariance */
        for (a = 0; a < Dm; a++) { double fl = 1e-12 * evmax + 1e-300; mo->lam[k][a] = (lc[a] < fl) ? fl : lc[a]; }  /* 特征值修复 | eigenvalue repair */
        memcpy(mo->Q[k], Qc, sizeof(double) * (size_t)Dm * (size_t)Dm);  /* 特征向量 | eigenvectors */
    }  /* 结束 | end */
    { double a0 = sqrt(mo->m1.v[0]), a1 = sqrt(mo->m1.v[1]), e0 = besttwo.pi[0], e1 = besttwo.pi[1];  /* 两个宽度与 EM 权重 | the two widths and the EM weights */
      if (abl & MF_ABL_EMSHARE) { mo->m1.pi[0] = e0 / (e0 + e1); mo->m1.pi[1] = 1.0 - mo->m1.pi[0]; }  /* 份额按头数 | shares by head count */
      else if (abl & MF_ABL_MINALLOC) { double p = e0 / (e0 + e1); if (p < 0.25) p = 0.25; if (p > 0.75) p = 0.75; mo->m1.pi[0] = p; mo->m1.pi[1] = 1.0 - p; }  /* 份额按头数但不低于 1/4 | shares by head count, floored at 1/4 */
      else if (abl & MF_ABL_EQSHARE) { mo->m1.pi[0] = mo->m1.pi[1] = 0.5; }  /* 份额各半 | equal shares */
      else { mo->m1.pi[0] = a0 / (a0 + a1); mo->m1.pi[1] = 1.0 - mo->m1.pi[0]; } }  /* 份额与宽度成正比（取并） | shares proportional to the widths (the union) */
    { double dc = fabs(mo->m1.c[0] - mo->m1.c[1]), rms = sqrt(0.5 * (mo->m1.v[0] + mo->m1.v[1])), r = dc / (2.0 * rms);  /* 采样尺度分离：alpha <= (Δc / 2 rms)^2 | separation at the sampling scale: alpha <= (Δc / 2 rms)^2 */
      mo->acap = (abl & MF_ABL_NOCAP) ? 1e300 : r * r; if (mo->acap < 1.0) mo->acap = 1.0; }  /* 封顶值（不小于 1） | the cap (not below 1) */
    return 2;  /* 两个隶属函数 | two MFs */
}  /* 结束 | end */
/* 采样一个个体（工作坐标），alpha 为宿主的方差乘子；un/nn 为均匀与标准正态随机数回调。返回所选隶属函数的编号。 | sample one individual (working coordinates); alpha is the host's variance multiplier; un/nn are callbacks for uniform and standard normal numbers. Returns the index of the chosen MF. */
static int mf_sample(MFModel *mo, double alpha, double (*un)(void *), double (*nn)(void *), void *st, double *yout) {  /* 条件采样加取并的拒绝采样 | conditional sampling plus rejection sampling for the union */
    int D = mo->D, Dm = D - 1, k = 0, a, b, j, abl = 0;  /* 维数与下标 | dimension and indices */
    double ae = (alpha < mo->acap) ? alpha : mo->acap, y0 = 0.0, t[MF_MAXD], xi[MF_MAXD];  /* 封顶后的乘子与坐标 | capped multiplier and coordinates */
    static int abl_cached = -1;  /* 缓存开关 | cached switches */
    if (abl_cached < 0) { const char *e = getenv("MF_ABL"); abl_cached = e ? atoi(e) : 0; }  /* 读一次 | read once */
    abl = abl_cached;  /* 开关 | switches */
    for (;;) {  /* 拒绝采样 | rejection loop */
        double num = 0.0, den = 0.0;  /* 并与和 | max and sum */
        k = (un(st) < mo->m1.pi[0]) ? 0 : 1;  /* 按份额选隶属函数 | choose the MF by its share */
        y0 = mo->m1.c[k] + sqrt(ae * mo->m1.v[k]) * nn(st);  /* 沿 u 的坐标 | coordinate along u */
        mo->nprop++;  /* 提议计数 | count the proposal */
        if (abl & MF_ABL_SUM) break;  /* 混合采样不拒绝 | mixture sampling: no rejection */
        for (j = 0; j < 2; j++) { double d = y0 - mo->m1.c[j], h = mo->m1.pi[j] * exp(-0.5 * d * d / (ae * mo->m1.v[j])) / sqrt(ae * mo->m1.v[j]); den += h; if (h > num) num = h; }  /* 两个隶属函数在该点的值（与份额相乘后同比例） | the two MF values at this point (proportional after multiplying by the shares) */
        if (un(st) * den <= num) break;  /* 以 max/sum 接受 | accept with probability max/sum */
    }  /* 结束 | end */
    mo->nacc++;  /* 接受计数 | count the acceptance */
    for (a = 0; a < Dm; a++) xi[a] = nn(st);  /* 标准正态 | standard normals */
    t[0] = y0;  /* 第 0 个坐标 | coordinate 0 */
    for (a = 0; a < Dm; a++) { double s = mo->lm[k][a + 1] + mo->reg[k][a] * (y0 - mo->m1.c[k]); for (b = 0; b < Dm; b++) s += mo->Q[k][a * Dm + b] * sqrt(ae * mo->lam[k][b]) * xi[b]; t[a + 1] = s; }  /* 条件均值加条件协方差的平方根乘正态 | conditional mean plus the square root of the conditional covariance times the normals */
    for (j = 0; j < D; j++) { double s = 0.0; for (a = 0; a < D; a++) s += mo->B[a * D + j] * t[a]; yout[j] = s; }  /* 回到工作坐标：y = B^T t | back to working coordinates: y = B^T t */
    return k;  /* 返回所选隶属函数 | return the chosen MF */
}  /* 结束 | end */
#endif  /* 结束防重复包含 | end include guard */


==> anc/src/mfeda3.c <==
/* mfeda3.c  MF-EDA 第 3 版（宿主：对数排名加权的全协方差高斯 EDA，即 CUR-G）与基线 CUR-G | MF-EDA version 3 (host: the log-rank-weighted full-covariance Gaussian EDA, CUR-G) and the baseline CUR-G */
/* 想法：张军教授 2026-11-18；第 3 版 2026-11-25，隶属函数部件在 mfcomp.h | idea: Prof. Jun Zhang, 2026-11-18; version 3 on 2026-11-25, the membership-function component is in mfcomp.h */
/* 编译: gcc -std=c99 -O2 -I coco -o mfeda3 mfeda3.c coco/coco.o -lm | build: gcc -std=c99 -O2 -I coco -o mfeda3 mfeda3.c coco/coco.o -lm */
/* 用法: mfeda3 函数号 维数 次数 预算倍数 [算法掩码] [起始次序 r0] [BBOB实例偏移] [dd] [mu1] [K] [布局] [重启] | usage: mfeda3 fid D runs budget_factor [mask] [r0] [instance_offset] [dd] [mu1] [K] [layout] [restart] */
/* 函数号：0 sphere, 1-3 Lunacek 系列, 4 多漏斗, 5 Lunacek G 型（argv[8]=w2, argv[9]=s2），15-24 BBOB（本课题自写的 bbob_mm.h），100+f 为 COCO 官方代码的 BBOB f1-f24 | fids: 0 sphere, 1-3 Lunacek family, 4 multi-funnel, 5 Lunacek G type (argv[8]=w2, argv[9]=s2), 15-24 BBOB (this project's bbob_mm.h), 100+f BBOB f1-f24 via the official COCO code */
#include <stdio.h>   /* 标准输入输出 | standard I/O */
#include <stdlib.h>  /* 内存与排序 | memory and sorting */
#include <string.h>  /* 内存拷贝 | memory copy */
#include <math.h>    /* 数学函数 | math functions */
#include <stdint.h>  /* 定长整数 | fixed-width integers */
#include <time.h>    /* 计时 | timing */
#include "funnel_fn.h"  /* Lunacek 的 G 型漏斗函数 | Lunacek G-type funnel functions */
#include "bbob_mm.h"  /* BBOB f15-f24（本课题自写，已与 COCO 逐点核对） | BBOB f15-f24 (this project's own code, checked point by point against COCO) */
#include "bbob_coco.h"  /* COCO 官方代码的 BBOB f1-f24 | BBOB f1-f24 via the official COCO code */
#include "mfcomp.h"  /* 隶属函数部件 | the membership-function component */
static BBOB g_bb;  /* 当前 BBOB 问题（自写） | current BBOB problem (own code) */
static BBC g_bc;  /* 当前 BBOB 问题（COCO） | current BBOB problem (COCO) */
static int g_ioff = 0;  /* BBOB 实例号偏移 | BBOB instance offset */
static int g_restart = 0;  /* 1 表示种群收敛后重新初始化，用完全部预算 | 1 means re-initialise after the population has converged so that the whole budget is used */
static int g_K = 3, g_lay = 0;  /* 多漏斗函数的漏斗个数与布局编号 | number of funnels and layout id of the multi-funnel function */
static double g_ctr[16][64];  /* 各漏斗中心（第 0 个为全局最优） | funnel centres (index 0 is the global optimum) */
static double g_dd = 1.0, g_mu1 = 2.5;  /* 双漏斗的深度差与全局漏斗位置 | depth gap and global-funnel position of the double funnel */
#define PI 3.14159265358979323846  /* 圆周率 | pi */
#define MAXD 64      /* 最大维数 | maximum dimension */
#define MMIN 40      /* 被选个体最少个数 | minimum number of selected individuals */

/* ---------- 随机数 | random numbers ---------- */
typedef struct { uint64_t s; } Rng;  /* splitmix64 状态 | splitmix64 state */
static uint64_t rng_next(Rng *r) {  /* 下一个 64 位整数 | next 64-bit integer */
    uint64_t z = (r->s += 0x9E3779B97F4A7C15ULL);  /* 状态前进 | advance state */
    z = (z ^ (z >> 30)) * 0xBF58476D1CE4E5B9ULL;  /* 混合一 | mix step 1 */
    z = (z ^ (z >> 27)) * 0x94D049BB133111EBULL;  /* 混合二 | mix step 2 */
    return z ^ (z >> 31);  /* 输出 | output */
}  /* 结束 | end */
static double rng_u(Rng *r) { return (double)(rng_next(r) >> 11) * (1.0 / 9007199254740992.0); }  /* [0,1) 均匀 | uniform in [0,1) */
static double rng_n(Rng *r) {  /* 标准正态 | standard normal */
    double u1 = rng_u(r), u2 = rng_u(r);  /* 两个均匀数 | two uniforms */
    if (u1 < 1e-300) u1 = 1e-300;  /* 防止 log(0) | avoid log(0) */
    return sqrt(-2.0 * log(u1)) * cos(2.0 * PI * u2);  /* Box-Muller 变换 | Box-Muller transform */
}  /* 结束 | end */

/* ---------- 测试函数 | test functions ---------- */
enum { F_SPHERE = 0, F_LUNSPH = 1, F_LUNRAS = 2, F_RASTR = 3, F_MULTI = 4, F_LUNG = 5, NFUNC = 6 };  /* 函数编号 | function ids */
static const char *FNAME[NFUNC] = { "sphere", "lunacek-sphere", "lunacek-rastrigin", "rastrigin", "multi-funnel", "lunacek-G" };  /* 函数名 | function names */
static const char *fname(int f) { static char b[32]; if (f < NFUNC) return FNAME[f]; if (f >= 100) sprintf(b, "coco-f%d", f - 100); else sprintf(b, "bbob-f%d", f); return b; }  /* 函数名（含 BBOB） | function name including BBOB */
static double func_eval(int f, const double *x, int D) {  /* 求目标值（最小化） | evaluate objective (minimise) */
    if (f >= 100) return bbc_eval(&g_bc, x);  /* COCO 的 BBOB：与最优值之差 | COCO BBOB: gap to the optimum */
    if (f >= 15) return bb_eval(&g_bb, x) - g_bb.fopt;  /* 自写 BBOB：返回与最优值之差 | own BBOB: return the gap to the optimum */
    double mu1 = g_mu1, dd = g_dd;  /* Lunacek 参数 | Lunacek parameters */
    double s = 1.0 - 1.0 / (2.0 * sqrt(D + 20.0) - 8.2);  /* 第二漏斗的宽度系数 | width factor of second funnel */
    double mu2 = -sqrt((mu1 * mu1 - dd) / s);  /* 第二漏斗中心 | centre of second funnel */
    double a = 0.0, b = 0.0, c = 0.0;  /* 累加量 | accumulators */
    int i;  /* 循环变量 | loop index */
    switch (f) {  /* 按函数选择 | dispatch on function */
    case F_SPHERE:  /* 球函数 | sphere */
        for (i = 0; i < D; i++) a += x[i] * x[i];  /* 平方和 | sum of squares */
        return a;  /* 返回 | return */
    case F_LUNSPH:  /* Lunacek 双漏斗（无余弦项） | Lunacek double funnel without cosine */
    case F_LUNRAS:  /* Lunacek 双 Rastrigin | Lunacek bi-Rastrigin */
        for (i = 0; i < D; i++) {  /* 逐维 | per dimension */
            a += (x[i] - mu1) * (x[i] - mu1);  /* 全局漏斗 | global funnel */
            b += (x[i] - mu2) * (x[i] - mu2);  /* 次优漏斗 | deceptive funnel */
            c += 1.0 - cos(2.0 * PI * (x[i] - mu1));  /* 余弦项 | cosine term */
        }  /* 结束 | end */
        b = dd * D + s * b;  /* 次优漏斗整体抬高 | lift the deceptive funnel */
        a = (a < b) ? a : b;  /* 取较小 | take the minimum */
        return (f == F_LUNRAS) ? a + 10.0 * c : a;  /* 是否加余弦 | add cosine or not */
    case F_MULTI:  /* 多漏斗：一个窄的全局漏斗加 K-1 个更宽、抬高 dd*D 的次优漏斗，中心不共线 | multi-funnel: one narrow global funnel plus K-1 wider funnels lifted by dd*D, centres not collinear */
        a = 1e300;  /* 取各漏斗的最小值 | minimum over funnels */
        for (c = 0.0; c < g_K; c += 1.0) {  /* 每个漏斗 | each funnel */
            int k = (int)c;  /* 漏斗下标 | funnel index */
            b = 0.0; for (i = 0; i < D; i++) b += (x[i] - g_ctr[k][i]) * (x[i] - g_ctr[k][i]);  /* 到中心的距离平方 | squared distance to the centre */
            if (k > 0) b = dd * D + s * b;  /* 次优漏斗：更宽并抬高 | deceptive funnel: wider and lifted */
            if (b < a) a = b;  /* 取较小 | keep the smaller */
        }  /* 结束 | end */
        return a;  /* 返回 | return */
    case F_LUNG:  /* Lunacek 的 G 型：命令行第 8 个参数为 w2，第 9 个为 s2（<=0 即单漏斗） | Lunacek G type: argv[8] is w2, argv[9] is s2 (<=0 means single funnel) */
        return lun_g(x, D, dd, mu1);  /* 调用共用函数 | call the shared function */
    case F_RASTR:  /* Rastrigin | Rastrigin */
        for (i = 0; i < D; i++) a += x[i] * x[i] - 10.0 * cos(2.0 * PI * x[i]) + 10.0;  /* 逐维累加 | per-dimension sum */
        return a;  /* 返回 | return */
    }  /* 结束 | end */
    return 0.0;  /* 不应到达 | unreachable */
}  /* 结束 | end */
static int func_branch(int f, const double *x, int D) {  /* 点 x 所在的分支：1 = 全局漏斗（Eq.(1) 中取值较小的一支），0 = 次优漏斗；非漏斗函数恒为 1（轨迹诊断用） | the branch at x: 1 = global funnel (the smaller branch of Eq. (1)), 0 = a sub-optimal funnel; always 1 for non-funnel functions (for the trace diagnostics) */
    double mu1 = g_mu1, dd = g_dd, s = 1.0 - 1.0 / (2.0 * sqrt(D + 20.0) - 8.2), mu2 = -sqrt((mu1 * mu1 - dd) / s), a = 0.0, b = 0.0;  /* 与 func_eval 相同的参数 | the same parameters as func_eval */
    int i, k, kb = 0;  /* 循环变量与最小分支 | loop indices and the minimal branch */
    switch (f) {  /* 按函数 | dispatch on function */
    case F_LUNSPH: case F_LUNRAS:  /* Lunacek 双漏斗 | Lunacek double funnel */
        for (i = 0; i < D; i++) { a += (x[i] - mu1) * (x[i] - mu1); b += (x[i] - mu2) * (x[i] - mu2); }  /* 两个距离平方 | the two squared distances */
        return (a <= dd * D + s * b) ? 1 : 0;  /* 较小者 | the smaller one */
    case F_MULTI:  /* 多漏斗：取值最小的漏斗是否为第 0 个 | multi-funnel: whether the funnel with the smallest value is funnel 0 */
        a = 1e300;  /* 最小值 | minimum */
        for (k = 0; k < g_K; k++) { b = 0.0; for (i = 0; i < D; i++) b += (x[i] - g_ctr[k][i]) * (x[i] - g_ctr[k][i]); if (k > 0) b = dd * D + s * b; if (b < a) { a = b; kb = k; } }  /* 各漏斗 | each funnel */
        return (kb == 0) ? 1 : 0;  /* 全局漏斗为第 0 个 | funnel 0 is the global one */
    case F_LUNG:  /* G 型 | G type */
        return lun_g_branch(x, D, dd, mu1);  /* 共用函数 | shared function */
    default:  /* 其他 | others */
        return 1;  /* 无分支 | no branch */
    }  /* 结束 | end */
}  /* 结束 | end */

/* ---------- 算法 | algorithms ---------- */
static int g_run = 0, g_trace = 0;  /* 当前运行序号与是否输出轨迹（环境变量 MF_TRACE） | current run index and whether to print the trace (environment variable MF_TRACE) */
enum { A_CURG = 8, A_MF = 12 };  /* 算法编号（与第 2 版的掩码位一致：CUR-G 第 8 位，MF-EDA 第 12 位） | algorithm ids (same mask bits as version 2: CUR-G bit 8, MF-EDA bit 12) */
static const char *aname(int a) { return (a == A_CURG) ? "CUR-G" : "MF-EDA"; }  /* 算法名 | algorithm name */
typedef struct { double *x; double f; } Pt;  /* 种群点 | population point */
static int cmp_pt(const void *a, const void *b) { double x = ((const Pt *)a)->f, y = ((const Pt *)b)->f; return (x < y) ? -1 : (x > y); }  /* 按适应值升序 | ascending by fitness */
#define NCP 7   /* 检查点个数 | number of checkpoints */
#define NTG 8   /* 目标精度个数 | number of target precisions */
static const double CPF[NCP] = { 0.01, 0.02, 0.05, 0.1, 0.2, 0.5, 1.0 };  /* 检查点占预算的比例 | checkpoints as fractions of the budget */
static const double TGT[NTG] = { 1e2, 1e1, 1e0, 1e-1, 1e-2, 1e-4, 1e-6, 1e-8 };  /* 目标精度 | target precisions */
typedef struct { int hit, evals_hit, evals; double best, meanJ, multi_frac; double cp[NCP]; long tt[NTG]; double frac2m, macc, movl, mgam; long nsec; int fbr; } Res;  /* 单次结果：含检查点、到达时间、以及第 3 版的诊断（两均值方向的比例、平均接受率、平均重叠、平均收缩系数） | single-run result with checkpoints, hitting times and the version-3 diagnostics (fraction of two-means directions, mean acceptance, mean overlap, mean shrinkage) */
static double cb_u(void *st) { return rng_u((Rng *)st); }  /* 均匀随机数回调 | uniform callback */
static double cb_n(void *st) { return rng_n((Rng *)st); }  /* 正态随机数回调 | normal callback */
static Res run_eda(int algo, int fid, int D, long budget, unsigned long seed) {  /* CUR-G 或 MF-EDA 的一次独立运行 | one independent run of CUR-G or MF-EDA */
    Rng rng = { seed };  /* 随机数 | RNG */
    int abl = (getenv("MF_ABL") != NULL) ? atoi(getenv("MF_ABL")) : 0;  /* 消融开关 | ablation switches */
    double penc = (getenv("MF_PENC") != NULL) ? atof(getenv("MF_PENC")) : 2.0;  /* 容许量系数 c（容许量 c ln K） | allowance factor c (allowance c ln K) */
    int N = (int)floor(17.0 + 3.0 * pow(D, 1.5) + 0.5), i, j, l, g, ic = 0, it2, ngen = 0, nmulti = 0, n2m = 0, nsec = 0;  /* 种群规模与计数 | population size and counters */
    double lb = -5.0, ub = 5.0, tau = 0.35, fbest = 1e300, gbest = 1e300, fprev = 1e300, sav = 1.0, sumJ = 0.0, sacc = 0.0, sovl = 0.0, sgam = 0.0;  /* 搜索盒、选择比例、最好值、AVS 乘子、统计 | box, selection fraction, best values, AVS multiplier, statistics */
    long evals = 0;  /* 评估计数 | evaluation counter */
    double a_t = 0.0, b_t = 0.0;  /* 轨迹诊断：全局漏斗中的比例 | trace diagnostics: shares in the global funnel */
    if (N < (int)ceil(MMIN / 0.35)) N = (int)ceil(MMIN / 0.35);  /* 被选个体至少 MMIN 个（与第 2 版相同） | at least MMIN selected individuals (same as version 2) */
    if (getenv("MF_N") != NULL && atoi(getenv("MF_N")) >= (int)ceil(MMIN / 0.35)) N = atoi(getenv("MF_N"));  /* 可选：固定种群规模（环境变量 MF_N），使维数与检测样本量分开变化 | optional fixed population size (environment variable MF_N), so that the dimension and the detection sample size vary independently */
    double *xb = malloc(sizeof(double) * D), *pop = malloc(sizeof(double) * (size_t)N * D), *fit = malloc(sizeof(double) * N);  /* 最优点与种群 | best point and population */
    double *mu = malloc(sizeof(double) * D), *C = malloc(sizeof(double) * D * D), *V = malloc(sizeof(double) * D * D), *ev = malloc(sizeof(double) * D);  /* 均值、协方差、特征 | mean, covariance, eigen */
    double *Z = malloc(sizeof(double) * (size_t)N * D), *Y = malloc(sizeof(double) * (size_t)N * D), *w = malloc(sizeof(double) * N), *yv = malloc(sizeof(double) * N), *R = malloc(sizeof(double) * (size_t)N * 2), *Rb = malloc(sizeof(double) * (size_t)N * 2);  /* 被选个体、其特征坐标、权重、工作区 | selected individuals, their eigen-coordinates, weights, work areas */
    int *ord = malloc(sizeof(int) * N);  /* 排序下标 | sort indices */
    Pt *Cg = malloc(sizeof(Pt) * N); double *Cbuf = malloc(sizeof(double) * (size_t)N * D);  /* 当代排序缓冲 | buffer for sorting the current generation */
    MFModel *mo = malloc(sizeof(MFModel)); Res res;  /* 部件模型与结果 | component model and result */
    memset(&res, 0, sizeof(res)); res.evals_hit = -1;  /* 结果清零 | reset the result */
    for (it2 = 0; it2 < NTG; it2++) res.tt[it2] = -1;  /* 未到达记 -1 | -1 means not reached */
    for (i = 0; i < N; i++) Cg[i].x = Cbuf + (size_t)i * D;  /* 缓冲指针 | buffer pointers */
    for (i = 0; i < N; i++) for (j = 0; j < D; j++) pop[i * D + j] = lb + (ub - lb) * rng_u(&rng);  /* 第一代均匀初始化（与第 2 版同种子同初值） | uniform initial population (same seed and values as version 2) */
    for (g = 0; evals < budget; g++) {  /* 主循环 | main loop */
        int n, J = 1;  /* 被选个数与隶属函数个数 | number selected and number of MFs */
        double sw = 0.0;  /* 权重和 | weight sum */
        for (i = 0; i < N && evals < budget; i++) {  /* 评估 | evaluate */
            fit[i] = func_eval(fid, pop + i * D, D); evals++;  /* 计算适应值 | compute fitness */
            if (fit[i] < fbest) { fbest = fit[i]; memcpy(xb, pop + i * D, sizeof(double) * D); }  /* 更新最优 | update best */
            if (fbest < gbest) gbest = fbest;  /* 更新全程最好值 | update the overall best */
            if (!res.hit && gbest <= 1e-8) { res.hit = 1; res.evals_hit = (int)evals; }  /* 命中目标 | target hit */
            for (it2 = 0; it2 < NTG; it2++) if (res.tt[it2] < 0 && gbest <= TGT[it2]) res.tt[it2] = evals;  /* 各目标首次到达 | first time each target is reached */
            while (ic < NCP && evals >= (long)(CPF[ic] * budget + 0.5)) res.cp[ic++] = gbest;  /* 检查点 | checkpoints */
        }  /* 结束 | end */
        if (i < N) break;  /* 预算用尽 | budget exhausted */
        if (res.hit && gbest <= 1e-10) break;  /* 提前结束 | early stop */
        if (g_restart) {  /* 可选：收敛后重启（协议 B） | optional restart after convergence (protocol B) */
            double fl = 1e300, fh = -1e300;  /* 适应值范围 | fitness range */
            for (i = 0; i < N; i++) { if (fit[i] < fl) fl = fit[i]; if (fit[i] > fh) fh = fit[i]; }  /* 求范围 | compute the range */
            if (fh - fl < 1e-12) {  /* 种群已无差别 | population has collapsed */
                for (i = 0; i < N; i++) for (j = 0; j < D; j++) pop[i * D + j] = lb + (ub - lb) * rng_u(&rng);  /* 重新均匀初始化 | uniform re-initialisation */
                fbest = 1e300; fprev = 1e300; sav = 1.0;  /* 清除本轮状态 | clear the state of this attempt */
                continue;  /* 下一代 | next generation */
            }  /* 结束 | end */
        }  /* 结束 | end */
        for (i = 0; i < N; i++) { memcpy(Cg[i].x, pop + i * D, sizeof(double) * D); Cg[i].f = fit[i]; }  /* 拷贝当代 | copy the current population */
        qsort(Cg, N, sizeof(Pt), cmp_pt);  /* 按适应值升序 | ascending by fitness */
        if (g > 0) { sav = (fbest < fprev) ? sav / 0.9 : sav * 0.9; if (sav < 1.0) sav = 1.0; if (sav > 10.0) sav = 10.0; }  /* AVS：有改进则放大，否则缩小 | AVS: enlarge on improvement, shrink otherwise */
        fprev = fbest;  /* 记录本代最优 | remember the best */
        n = (int)(tau * N);  /* 被选个数 | number selected */
        for (i = 0; i < n; i++) { memcpy(Z + (size_t)i * D, Cg[i].x, sizeof(double) * D); w[i] = log(n + 0.5) - log(i + 1.0); sw += w[i]; }  /* 被选个体与对数排名权重 | selected individuals and log-rank weights */
        for (i = 0; i < n; i++) w[i] /= sw;  /* 归一 | normalise */
        if (g_trace) { int cA = 0; for (i = 0; i < N; i++) cA += func_branch(fid, Cg[i].x, D); a_t = (double)cA / N; cA = 0; for (i = 0; i < n; i++) cA += func_branch(fid, Z + (size_t)i * D, D); b_t = (double)cA / n; if (algo == A_CURG) fprintf(stderr, "T,CURG,%d,%d,%ld,1,%.3f,%.4g,0,0,0,0,1,0,0,0,%.3f,%.3f,-1,0,0\n", g_run, g, evals, sav, fbest, a_t, b_t); }  /* 轨迹诊断：种群与被选个体在全局漏斗中的比例 a_t、b_t（CUR-G 也打印，列与 MF-EDA 对齐） | trace diagnostics: shares of the population and of the selected individuals in the global funnel, a_t and b_t (also printed for CUR-G with the same columns) */
        for (j = 0; j < D; j++) { mu[j] = 0.0; for (i = 0; i < n; i++) mu[j] += w[i] * Z[i * D + j]; }  /* 加权均值 | weighted mean */
        for (j = 0; j < D; j++) for (l = j; l < D; l++) { double s = 0.0; for (i = 0; i < n; i++) s += w[i] * (Z[i * D + j] - mu[j]) * (Z[i * D + l] - mu[l]); C[j * D + l] = C[l * D + j] = s; }  /* 加权协方差 | weighted covariance */
        { double tr = 0.0; for (j = 0; j < D; j++) tr += C[j * D + j]; for (j = 0; j < D; j++) C[j * D + j] += 1e-12 * (tr / D + 1e-300); }  /* 对角加微小岭 | tiny ridge on the diagonal */
        mf_eig(D, C, V, ev);  /* 特征分解 | eigen-decomposition */
        for (j = 0; j < D; j++) if (ev[j] < 1e-30) ev[j] = 1e-30;  /* 特征值下限 | eigenvalue floor */
        if (algo == A_MF) {  /* 隶属函数部件 | the membership-function component */
            for (i = 0; i < n; i++) for (l = 0; l < D; l++) { double s = 0.0; for (j = 0; j < D; j++) s += V[j * D + l] * (Z[i * D + j] - mu[j]); Y[(size_t)i * D + l] = s; }  /* 特征坐标（工作坐标） | eigen-coordinates (working coordinates) */
            J = mf_build(mo, Y, w, n, D, ev, penc, abl, yv, ord, R, Rb);  /* 决定 1 或 2 个隶属函数并建模 | decide between one and two MFs and build the model */
            if (J == 2) { double ae = (sav < mo->acap) ? sav : mo->acap; mf_overlap(mo, ae); sovl += mo->ovl; sgam += 0.5 * (mo->gamma[0] + mo->gamma[1]); if (mo->dtype == 1) n2m++; }  /* 诊断：采样尺度重叠、收缩系数、方向类型 | diagnostics: overlap at the sampling scale, shrinkage, direction type */
            if (getenv("MF_DUMP") != NULL && J == 2) { static int nd = 0; if (nd < 6) { nd++; fprintf(stderr, "DUMP,%d,%d,%.3f,%.3f,%.3f,%.3f,%.3f,%.3f", g, mo->dtype, mo->m1.c[0], mo->m1.c[1], sqrt(mo->m1.v[0]), sqrt(mo->m1.v[1]), mo->m1.pi[0], mo->gain); for (i = 0; i < n; i++) { double sp = 0.0; for (l = 0; l < D; l++) sp += mo->u[l] * Y[(size_t)i * D + l]; fprintf(stderr, ",%.3f:%.3f", sp, w[i]); } fprintf(stderr, "\n"); } }  /* 调试：打印被选个体在所选方向上的投影与权重 | debug: print the projections of the selected individuals on the chosen direction and their weights */
            if (g_trace) {  /* 轨迹（第 3 版扩展）：代、评估数、J、AVS、最好值、方向类型、所选方向改进、全部候选最大改进、容许量、隶属函数 0 的份额、封顶、重叠、收缩、种群在全局漏斗的比例 a_t、被选个体在全局漏斗的比例 b_t、落在全局漏斗上的隶属函数编号、其采样份额、标签与分支的一致率 | trace (version-3 extension): generation, evaluations, J, AVS, best, direction type, gain of the chosen direction, largest gain over all candidates, allowance, share of MF 0, cap, overlap, shrinkage, population share in the global funnel a_t, selected share in the global funnel b_t, index of the MF on the global funnel, its sampling share, agreement between labels and branches */
                int kA = -1; double piA = 0.0, agree = 0.0;  /* 落在全局漏斗上的隶属函数、其份额、一致率 | the MF on the global funnel, its share, the agreement */
                if (J == 2) { int c0 = 0, c1 = 0, nA = 0; for (i = 0; i < n; i++) { int br = func_branch(fid, Z + (size_t)i * D, D), lb0 = (R[2 * i] >= 0.5); if (br) { nA++; if (lb0) c0++; else c1++; } } kA = (nA == 0) ? -1 : ((c0 >= c1) ? 0 : 1); if (kA >= 0) { piA = mo->m1.pi[kA]; for (i = 0; i < n; i++) { int br = func_branch(fid, Z + (size_t)i * D, D), lb0 = (R[2 * i] >= 0.5); if ((br && lb0 == (kA == 0)) || (!br && lb0 != (kA == 0))) agree += 1.0; } agree /= n; } }  /* 多数票决定哪个隶属函数在全局漏斗上 | majority vote decides which MF is on the global funnel */
                fprintf(stderr, "T,MF,%d,%d,%ld,%d,%.3f,%.4g,%d,%.2f,%.2f,%.2f,%.3f,%.3f,%.3f,%.3f,%.3f,%.3f,%d,%.3f,%.3f\n", g_run, g, evals, J, sav, fbest, mo->dtype, (mo->gain > -1e299) ? mo->gain : 0.0, (mo->gmax > -1e299) ? mo->gmax : 0.0, mo->allow, (J == 2) ? mo->m1.pi[0] : 1.0, (J == 2) ? mo->acap : 0.0, mo->ovl, (J == 2) ? mo->gamma[0] : 0.0, a_t, b_t, kA, piA, agree);  /* 打印 | print */
            }  /* 结束 | end */
        }  /* 结束 | end */
        ngen++; sumJ += J; if (J > 1) nmulti++;  /* 统计 | statistics */
        for (i = 0; i < N; i++) {  /* 采样新一代 | sample the new generation */
            double y[MAXD];  /* 特征坐标 | eigen-coordinates */
            if (i == 0) { memcpy(pop, xb, sizeof(double) * D); continue; }  /* 精英保留 | elitism */
            if (J == 1) { (void)rng_u(&rng); for (l = 0; l < D; l++) y[l] = sqrt(sav * ev[l]) * rng_n(&rng); }  /* 单个高斯：先取一个均匀数（与第 2 版 CUR-G 的随机数流逐位相同），再采样 | one Gaussian: draw one uniform first (the random stream is then identical to version-2 CUR-G), then sample */
            else mf_sample(mo, sav, cb_u, cb_n, &rng, y);  /* 两个隶属函数：部件采样 | two MFs: the component samples */
            for (j = 0; j < D; j++) { double s = mu[j]; for (l = 0; l < D; l++) s += V[j * D + l] * y[l]; if (s < lb) s = lb; if (s > ub) s = ub; pop[i * D + j] = s; }  /* 回到原坐标并夹在盒内 | back to original coordinates, clipped to the box */
        }  /* 结束 | end */
        if (J == 2 && mo->nprop > 0) { sacc += (double)mo->nacc / (double)mo->nprop; nsec++; }  /* 本代接受率 | acceptance rate of this generation */
    }  /* 结束 | end */
    while (ic < NCP) res.cp[ic++] = gbest;  /* 补齐检查点 | fill the remaining checkpoints */
    res.fbr = func_branch(fid, xb, D);  /* 最终最优点所在分支（1 = 全局漏斗） | branch of the final best point (1 = global funnel) */
    res.evals = (int)evals; res.best = gbest; res.meanJ = ngen ? sumJ / ngen : 0.0; res.multi_frac = ngen ? (double)nmulti / ngen : 0.0;  /* 填写结果 | fill the result */
    res.frac2m = nmulti ? (double)n2m / nmulti : 0.0; res.macc = nsec ? sacc / nsec : 0.0; res.movl = nmulti ? sovl / nmulti : 0.0; res.mgam = nmulti ? sgam / nmulti : 0.0; res.nsec = nmulti;  /* 诊断平均值 | diagnostic means */
    free(xb); free(pop); free(fit); free(mu); free(C); free(V); free(ev); free(Z); free(Y); free(w); free(yv); free(R); free(Rb); free(ord); free(Cg); free(Cbuf); free(mo);  /* 释放 | free */
    return res;  /* 返回 | return */
}  /* 结束 | end */

int main(int argc, char **argv) {  /* 主程序 | main */
    int fid, D, runs, r, a, mask = 4096 + 256, r0 = 0; long bf;  /* 参数（缺省掩码：CUR-G 与 MF-EDA） | arguments (default mask: CUR-G and MF-EDA) */
    g_trace = (getenv("MF_TRACE") != NULL);  /* 是否输出轨迹 | whether to print the trace */
    if (argc < 5) { fprintf(stderr, "usage: mfeda3 fid D runs budget_factor [mask] [r0] [ioff] [dd] [mu1] [K] [layout] [restart]\n"); return 1; }  /* 用法 | usage */
    fid = atoi(argv[1]); D = atoi(argv[2]); runs = atoi(argv[3]); bf = atol(argv[4]); if (argc > 5) mask = atoi(argv[5]); if (argc > 6) r0 = atoi(argv[6]); if (argc > 7) g_ioff = atoi(argv[7]); if (argc > 8) g_dd = atof(argv[8]); if (argc > 9) g_mu1 = atof(argv[9]); if (argc > 10) g_K = atoi(argv[10]); if (argc > 11) g_lay = atoi(argv[11]); if (argc > 12) g_restart = atoi(argv[12]);  /* 读参数 | read arguments */
    if (fid == F_MULTI) { Rng cr = { 777UL + 1000UL * D + g_K + 100000UL * g_lay }; int k, i; for (k = 0; k < g_K && k < 16; k++) for (i = 0; i < D; i++) g_ctr[k][i] = -3.0 + 6.0 * rng_u(&cr); }  /* 多漏斗中心（与第 2 版相同） | multi-funnel centres (same as version 2) */
    for (a = 0; a < 16; a++) {  /* 每个算法位 | each algorithm bit */
        if (!(mask & (1 << a)) || (a != A_CURG && a != A_MF)) continue;  /* 只有 CUR-G 与 MF-EDA | only CUR-G and MF-EDA */
        for (r = r0; r < r0 + runs; r++) {  /* 每次运行 | each run */
            unsigned long seed = 20261118UL + 1000UL * (fid >= 100 ? fid - 100 : fid) + 100UL * D + r;  /* 种子与算法无关（同初值）；COCO 的 f 与自写的同号同种子 | seed independent of the algorithm (common initial population); COCO f shares the seed of the own code with the same number */
            clock_t t0; Res q; int k;  /* 计时、结果、下标 | timer, result, index */
            g_run = r;  /* 当前运行序号（轨迹用） | current run index (for the trace) */
            if (fid >= 100) bbc_init(&g_bc, fid - 100, D, r % 15 + 1 + g_ioff); else if (fid >= 15) bb_init(&g_bb, fid, D, r % 15 + 1 + g_ioff);  /* BBOB 第 r 次用实例 r%15+1 | BBOB run r uses instance r%15+1 */
            t0 = clock(); q = run_eda(a, fid, D, bf * D, seed);  /* 运行 | run */
            if (fid >= 100) bbc_free(&g_bc);  /* 释放 COCO 问题 | free the COCO problem */
            printf("%s,%s,%d,%d,%lu,%d,%d,%d,%.6e,%.3f,%.3f,%.2f", aname(a), fname(fid), D, r, seed, q.hit, q.evals_hit, q.evals, q.best, q.meanJ, q.multi_frac, (double)(clock() - t0) / CLOCKS_PER_SEC);  /* 前 12 列（与第 2 版相同） | first 12 columns (same as version 2) */
            for (k = 0; k < NCP; k++) printf(",%.6e", q.cp[k]);  /* 检查点误差 | checkpoint errors */
            for (k = 0; k < NTG; k++) printf(",%ld", q.tt[k]);  /* 到达各目标的评估次数 | evaluations to reach each target */
            printf(",%.3f,%.3f,%.3f,%.3f,%ld,%d\n", q.frac2m, q.macc, q.movl, q.mgam, q.nsec, q.fbr);  /* 第 3 版诊断列：两均值方向比例、平均接受率、平均重叠、平均收缩、双隶属函数代数 | version-3 diagnostic columns: fraction of two-means directions, mean acceptance, mean overlap, mean shrinkage, two-MF generations, branch of the final best point (1 = global funnel) */
            fflush(stdout);  /* 立即写出 | flush */
        }  /* 结束 | end */
    }  /* 结束 | end */
    return 0;  /* 结束 | done */
}  /* 结束 | end */


==> anc/src/mfeda3_part1.c <==
/* mfeda3.c  MF-EDA 第 3 版（宿主：对数排名加权的全协方差高斯 EDA，即 CUR-G）与基线 CUR-G | MF-EDA version 3 (host: the log-rank-weighted full-covariance Gaussian EDA, CUR-G) and the baseline CUR-G */
/* 想法：张军教授 2026-11-18；第 3 版 2026-11-25，隶属函数部件在 mfcomp.h | idea: Prof. Jun Zhang, 2026-11-18; version 3 on 2026-11-25, the membership-function component is in mfcomp.h */
/* 编译: gcc -std=c99 -O2 -I coco -o mfeda3 mfeda3.c coco/coco.o -lm | build: gcc -std=c99 -O2 -I coco -o mfeda3 mfeda3.c coco/coco.o -lm */
/* 用法: mfeda3 函数号 维数 次数 预算倍数 [算法掩码] [起始次序 r0] [BBOB实例偏移] [dd] [mu1] [K] [布局] [重启] | usage: mfeda3 fid D runs budget_factor [mask] [r0] [instance_offset] [dd] [mu1] [K] [layout] [restart] */
/* 函数号：0 sphere, 1-3 Lunacek 系列, 4 多漏斗, 5 Lunacek G 型（argv[8]=w2, argv[9]=s2），15-24 BBOB（本课题自写的 bbob_mm.h），100+f 为 COCO 官方代码的 BBOB f1-f24 | fids: 0 sphere, 1-3 Lunacek family, 4 multi-funnel, 5 Lunacek G type (argv[8]=w2, argv[9]=s2), 15-24 BBOB (this project's bbob_mm.h), 100+f BBOB f1-f24 via the official COCO code */
#include <stdio.h>   /* 标准输入输出 | standard I/O */
#include <stdlib.h>  /* 内存与排序 | memory and sorting */
#include <string.h>  /* 内存拷贝 | memory copy */
#include <math.h>    /* 数学函数 | math functions */
#include <stdint.h>  /* 定长整数 | fixed-width integers */
#include <time.h>    /* 计时 | timing */
#include "funnel_fn.h"  /* Lunacek 的 G 型漏斗函数 | Lunacek G-type funnel functions */
#include "bbob_mm.h"  /* BBOB f15-f24（本课题自写，已与 COCO 逐点核对） | BBOB f15-f24 (this project's own code, checked point by point against COCO) */
#include "bbob_coco.h"  /* COCO 官方代码的 BBOB f1-f24 | BBOB f1-f24 via the official COCO code */
#include "mfcomp.h"  /* 隶属函数部件 | the membership-function component */
static BBOB g_bb;  /* 当前 BBOB 问题（自写） | current BBOB problem (own code) */
static BBC g_bc;  /* 当前 BBOB 问题（COCO） | current BBOB problem (COCO) */
static int g_ioff = 0;  /* BBOB 实例号偏移 | BBOB instance offset */
static int g_restart = 0;  /* 1 表示种群收敛后重新初始化，用完全部预算 | 1 means re-initialise after the population has converged so that the whole budget is used */
static int g_K = 3, g_lay = 0;  /* 多漏斗函数的漏斗个数与布局编号 | number of funnels and layout id of the multi-funnel function */
static double g_ctr[16][64];  /* 各漏斗中心（第 0 个为全局最优） | funnel centres (index 0 is the global optimum) */
static double g_dd = 1.0, g_mu1 = 2.5;  /* 双漏斗的深度差与全局漏斗位置 | depth gap and global-funnel position of the double funnel */
#define PI 3.14159265358979323846  /* 圆周率 | pi */
#define MAXD 64      /* 最大维数 | maximum dimension */
#define MMIN 40      /* 被选个体最少个数 | minimum number of selected individuals */

/* ---------- 随机数 | random numbers ---------- */
typedef struct { uint64_t s; } Rng;  /* splitmix64 状态 | splitmix64 state */
static uint64_t rng_next(Rng *r) {  /* 下一个 64 位整数 | next 64-bit integer */
    uint64_t z = (r->s += 0x9E3779B97F4A7C15ULL);  /* 状态前进 | advance state */
    z = (z ^ (z >> 30)) * 0xBF58476D1CE4E5B9ULL;  /* 混合一 | mix step 1 */
    z = (z ^ (z >> 27)) * 0x94D049BB133111EBULL;  /* 混合二 | mix step 2 */
    return z ^ (z >> 31);  /* 输出 | output */
}  /* 结束 | end */
static double rng_u(Rng *r) { return (double)(rng_next(r) >> 11) * (1.0 / 9007199254740992.0); }  /* [0,1) 均匀 | uniform in [0,1) */
static double rng_n(Rng *r) {  /* 标准正态 | standard normal */
    double u1 = rng_u(r), u2 = rng_u(r);  /* 两个均匀数 | two uniforms */
    if (u1 < 1e-300) u1 = 1e-300;  /* 防止 log(0) | avoid log(0) */
    return sqrt(-2.0 * log(u1)) * cos(2.0 * PI * u2);  /* Box-Muller 变换 | Box-Muller transform */
}  /* 结束 | end */

/* ---------- 测试函数 | test functions ---------- */
enum { F_SPHERE = 0, F_LUNSPH = 1, F_LUNRAS = 2, F_RASTR = 3, F_MULTI = 4, F_LUNG = 5, NFUNC = 6 };  /* 函数编号 | function ids */
static const char *FNAME[NFUNC] = { "sphere", "lunacek-sphere", "lunacek-rastrigin", "rastrigin", "multi-funnel", "lunacek-G" };  /* 函数名 | function names */
static const char *fname(int f) { static char b[32]; if (f < NFUNC) return FNAME[f]; if (f >= 100) sprintf(b, "coco-f%d", f - 100); else sprintf(b, "bbob-f%d", f); return b; }  /* 函数名（含 BBOB） | function name including BBOB */
static double func_eval(int f, const double *x, int D) {  /* 求目标值（最小化） | evaluate objective (minimise) */
    if (f >= 100) return bbc_eval(&g_bc, x);  /* COCO 的 BBOB：与最优值之差 | COCO BBOB: gap to the optimum */
    if (f >= 15) return bb_eval(&g_bb, x) - g_bb.fopt;  /* 自写 BBOB：返回与最优值之差 | own BBOB: return the gap to the optimum */
    double mu1 = g_mu1, dd = g_dd;  /* Lunacek 参数 | Lunacek parameters */
    double s = 1.0 - 1.0 / (2.0 * sqrt(D + 20.0) - 8.2);  /* 第二漏斗的宽度系数 | width factor of second funnel */
    double mu2 = -sqrt((mu1 * mu1 - dd) / s);  /* 第二漏斗中心 | centre of second funnel */
    double a = 0.0, b = 0.0, c = 0.0;  /* 累加量 | accumulators */
    int i;  /* 循环变量 | loop index */
    switch (f) {  /* 按函数选择 | dispatch on function */
    case F_SPHERE:  /* 球函数 | sphere */
        for (i = 0; i < D; i++) a += x[i] * x[i];  /* 平方和 | sum of squares */
        return a;  /* 返回 | return */
    case F_LUNSPH:  /* Lunacek 双漏斗（无余弦项） | Lunacek double funnel without cosine */
    case F_LUNRAS:  /* Lunacek 双 Rastrigin | Lunacek bi-Rastrigin */
        for (i = 0; i < D; i++) {  /* 逐维 | per dimension */
            a += (x[i] - mu1) * (x[i] - mu1);  /* 全局漏斗 | global funnel */
            b += (x[i] - mu2) * (x[i] - mu2);  /* 次优漏斗 | deceptive funnel */
            c += 1.0 - cos(2.0 * PI * (x[i] - mu1));  /* 余弦项 | cosine term */
        }  /* 结束 | end */
        b = dd * D + s * b;  /* 次优漏斗整体抬高 | lift the deceptive funnel */
        a = (a < b) ? a : b;  /* 取较小 | take the minimum */
        return (f == F_LUNRAS) ? a + 10.0 * c : a;  /* 是否加余弦 | add cosine or not */
    case F_MULTI:  /* 多漏斗：一个窄的全局漏斗加 K-1 个更宽、抬高 dd*D 的次优漏斗，中心不共线 | multi-funnel: one narrow global funnel plus K-1 wider funnels lifted by dd*D, centres not collinear */
        a = 1e300;  /* 取各漏斗的最小值 | minimum over funnels */
        for (c = 0.0; c < g_K; c += 1.0) {  /* 每个漏斗 | each funnel */
            int k = (int)c;  /* 漏斗下标 | funnel index */
            b = 0.0; for (i = 0; i < D; i++) b += (x[i] - g_ctr[k][i]) * (x[i] - g_ctr[k][i]);  /* 到中心的距离平方 | squared distance to the centre */
            if (k > 0) b = dd * D + s * b;  /* 次优漏斗：更宽并抬高 | deceptive funnel: wider and lifted */
            if (b < a) a = b;  /* 取较小 | keep the smaller */
        }  /* 结束 | end */
        return a;  /* 返回 | return */
    case F_LUNG:  /* Lunacek 的 G 型：命令行第 8 个参数为 w2，第 9 个为 s2（<=0 即单漏斗） | Lunacek G type: argv[8] is w2, argv[9] is s2 (<=0 means single funnel) */
        return lun_g(x, D, dd, mu1);  /* 调用共用函数 | call the shared function */
    case F_RASTR:  /* Rastrigin | Rastrigin */
        for (i = 0; i < D; i++) a += x[i] * x[i] - 10.0 * cos(2.0 * PI * x[i]) + 10.0;  /* 逐维累加 | per-dimension sum */
        return a;  /* 返回 | return */
    }  /* 结束 | end */
    return 0.0;  /* 不应到达 | unreachable */
}  /* 结束 | end */
static int func_branch(int f, const double *x, int D) {  /* 点 x 所在的分支：1 = 全局漏斗（Eq.(1) 中取值较小的一支），0 = 次优漏斗；非漏斗函数恒为 1（轨迹诊断用） | the branch at x: 1 = global funnel (the smaller branch of Eq. (1)), 0 = a sub-optimal funnel; always 1 for non-funnel functions (for the trace diagnostics) */
    double mu1 = g_mu1, dd = g_dd, s = 1.0 - 1.0 / (2.0 * sqrt(D + 20.0) - 8.2), mu2 = -sqrt((mu1 * mu1 - dd) / s), a = 0.0, b = 0.0;  /* 与 func_eval 相同的参数 | the same parameters as func_eval */
    int i, k, kb = 0;  /* 循环变量与最小分支 | loop indices and the minimal branch */
    switch (f) {  /* 按函数 | dispatch on function */
    case F_LUNSPH: case F_LUNRAS:  /* Lunacek 双漏斗 | Lunacek double funnel */
        for (i = 0; i < D; i++) { a += (x[i] - mu1) * (x[i] - mu1); b += (x[i] - mu2) * (x[i] - mu2); }  /* 两个距离平方 | the two squared distances */
        return (a <= dd * D + s * b) ? 1 : 0;  /* 较小者 | the smaller one */
    case F_MULTI:  /* 多漏斗：取值最小的漏斗是否为第 0 个 | multi-funnel: whether the funnel with the smallest value is funnel 0 */
        a = 1e300;  /* 最小值 | minimum */
        for (k = 0; k < g_K; k++) { b = 0.0; for (i = 0; i < D; i++) b += (x[i] - g_ctr[k][i]) * (x[i] - g_ctr[k][i]); if (k > 0) b = dd * D + s * b; if (b < a) { a = b; kb = k; } }  /* 各漏斗 | each funnel */
        return (kb == 0) ? 1 : 0;  /* 全局漏斗为第 0 个 | funnel 0 is the global one */
    case F_LUNG:  /* G 型 | G type */
        return lun_g_branch(x, D, dd, mu1);  /* 共用函数 | shared function */
    default:  /* 其他 | others */
        return 1;  /* 无分支 | no branch */
    }  /* 结束 | end */
}  /* 结束 | end */



==> anc/src/mfeda3_part2.c <==
/* ---------- 算法 | algorithms ---------- */
static int g_run = 0, g_trace = 0;  /* 当前运行序号与是否输出轨迹（环境变量 MF_TRACE） | current run index and whether to print the trace (environment variable MF_TRACE) */
enum { A_CURG = 8, A_MF = 12 };  /* 算法编号（与第 2 版的掩码位一致：CUR-G 第 8 位，MF-EDA 第 12 位） | algorithm ids (same mask bits as version 2: CUR-G bit 8, MF-EDA bit 12) */
static const char *aname(int a) { return (a == A_CURG) ? "CUR-G" : "MF-EDA"; }  /* 算法名 | algorithm name */
typedef struct { double *x; double f; } Pt;  /* 种群点 | population point */
static int cmp_pt(const void *a, const void *b) { double x = ((const Pt *)a)->f, y = ((const Pt *)b)->f; return (x < y) ? -1 : (x > y); }  /* 按适应值升序 | ascending by fitness */
#define NCP 7   /* 检查点个数 | number of checkpoints */
#define NTG 8   /* 目标精度个数 | number of target precisions */
static const double CPF[NCP] = { 0.01, 0.02, 0.05, 0.1, 0.2, 0.5, 1.0 };  /* 检查点占预算的比例 | checkpoints as fractions of the budget */
static const double TGT[NTG] = { 1e2, 1e1, 1e0, 1e-1, 1e-2, 1e-4, 1e-6, 1e-8 };  /* 目标精度 | target precisions */
typedef struct { int hit, evals_hit, evals; double best, meanJ, multi_frac; double cp[NCP]; long tt[NTG]; double frac2m, macc, movl, mgam; long nsec; int fbr; } Res;  /* 单次结果：含检查点、到达时间、以及第 3 版的诊断（两均值方向的比例、平均接受率、平均重叠、平均收缩系数） | single-run result with checkpoints, hitting times and the version-3 diagnostics (fraction of two-means directions, mean acceptance, mean overlap, mean shrinkage) */
static double cb_u(void *st) { return rng_u((Rng *)st); }  /* 均匀随机数回调 | uniform callback */
static double cb_n(void *st) { return rng_n((Rng *)st); }  /* 正态随机数回调 | normal callback */
static Res run_eda(int algo, int fid, int D, long budget, unsigned long seed) {  /* CUR-G 或 MF-EDA 的一次独立运行 | one independent run of CUR-G or MF-EDA */
    Rng rng = { seed };  /* 随机数 | RNG */
    int abl = (getenv("MF_ABL") != NULL) ? atoi(getenv("MF_ABL")) : 0;  /* 消融开关 | ablation switches */
    double penc = (getenv("MF_PENC") != NULL) ? atof(getenv("MF_PENC")) : 2.0;  /* 容许量系数 c（容许量 c ln K） | allowance factor c (allowance c ln K) */
    int N = (int)floor(17.0 + 3.0 * pow(D, 1.5) + 0.5), i, j, l, g, ic = 0, it2, ngen = 0, nmulti = 0, n2m = 0, nsec = 0;  /* 种群规模与计数 | population size and counters */
    double lb = -5.0, ub = 5.0, tau = 0.35, fbest = 1e300, gbest = 1e300, fprev = 1e300, sav = 1.0, sumJ = 0.0, sacc = 0.0, sovl = 0.0, sgam = 0.0;  /* 搜索盒、选择比例、最好值、AVS 乘子、统计 | box, selection fraction, best values, AVS multiplier, statistics */
    long evals = 0;  /* 评估计数 | evaluation counter */
    double a_t = 0.0, b_t = 0.0;  /* 轨迹诊断：全局漏斗中的比例 | trace diagnostics: shares in the global funnel */
    if (N < (int)ceil(MMIN / 0.35)) N = (int)ceil(MMIN / 0.35);  /* 被选个体至少 MMIN 个（与第 2 版相同） | at least MMIN selected individuals (same as version 2) */
    if (getenv("MF_N") != NULL && atoi(getenv("MF_N")) >= (int)ceil(MMIN / 0.35)) N = atoi(getenv("MF_N"));  /* 可选：固定种群规模（环境变量 MF_N），使维数与检测样本量分开变化 | optional fixed population size (environment variable MF_N), so that the dimension and the detection sample size vary independently */
    double *xb = malloc(sizeof(double) * D), *pop = malloc(sizeof(double) * (size_t)N * D), *fit = malloc(sizeof(double) * N);  /* 最优点与种群 | best point and population */
    double *mu = malloc(sizeof(double) * D), *C = malloc(sizeof(double) * D * D), *V = malloc(sizeof(double) * D * D), *ev = malloc(sizeof(double) * D);  /* 均值、协方差、特征 | mean, covariance, eigen */
    double *Z = malloc(sizeof(double) * (size_t)N * D), *Y = malloc(sizeof(double) * (size_t)N * D), *w = malloc(sizeof(double) * N), *yv = malloc(sizeof(double) * N), *R = malloc(sizeof(double) * (size_t)N * 2), *Rb = malloc(sizeof(double) * (size_t)N * 2);  /* 被选个体、其特征坐标、权重、工作区 | selected individuals, their eigen-coordinates, weights, work areas */
    int *ord = malloc(sizeof(int) * N);  /* 排序下标 | sort indices */
    Pt *Cg = malloc(sizeof(Pt) * N); double *Cbuf = malloc(sizeof(double) * (size_t)N * D);  /* 当代排序缓冲 | buffer for sorting the current generation */
    MFModel *mo = malloc(sizeof(MFModel)); Res res;  /* 部件模型与结果 | component model and result */
    memset(&res, 0, sizeof(res)); res.evals_hit = -1;  /* 结果清零 | reset the result */
    for (it2 = 0; it2 < NTG; it2++) res.tt[it2] = -1;  /* 未到达记 -1 | -1 means not reached */
    for (i = 0; i < N; i++) Cg[i].x = Cbuf + (size_t)i * D;  /* 缓冲指针 | buffer pointers */
    for (i = 0; i < N; i++) for (j = 0; j < D; j++) pop[i * D + j] = lb + (ub - lb) * rng_u(&rng);  /* 第一代均匀初始化（与第 2 版同种子同初值） | uniform initial population (same seed and values as version 2) */
    for (g = 0; evals < budget; g++) {  /* 主循环 | main loop */
        int n, J = 1;  /* 被选个数与隶属函数个数 | number selected and number of MFs */
        double sw = 0.0;  /* 权重和 | weight sum */
        for (i = 0; i < N && evals < budget; i++) {  /* 评估 | evaluate */
            fit[i] = func_eval(fid, pop + i * D, D); evals++;  /* 计算适应值 | compute fitness */
            if (fit[i] < fbest) { fbest = fit[i]; memcpy(xb, pop + i * D, sizeof(double) * D); }  /* 更新最优 | update best */
            if (fbest < gbest) gbest = fbest;  /* 更新全程最好值 | update the overall best */
            if (!res.hit && gbest <= 1e-8) { res.hit = 1; res.evals_hit = (int)evals; }  /* 命中目标 | target hit */
            for (it2 = 0; it2 < NTG; it2++) if (res.tt[it2] < 0 && gbest <= TGT[it2]) res.tt[it2] = evals;  /* 各目标首次到达 | first time each target is reached */
            while (ic < NCP && evals >= (long)(CPF[ic] * budget + 0.5)) res.cp[ic++] = gbest;  /* 检查点 | checkpoints */
        }  /* 结束 | end */
        if (i < N) break;  /* 预算用尽 | budget exhausted */
        if (res.hit && gbest <= 1e-10) break;  /* 提前结束 | early stop */
        if (g_restart) {  /* 可选：收敛后重启（协议 B） | optional restart after convergence (protocol B) */
            double fl = 1e300, fh = -1e300;  /* 适应值范围 | fitness range */
            for (i = 0; i < N; i++) { if (fit[i] < fl) fl = fit[i]; if (fit[i] > fh) fh = fit[i]; }  /* 求范围 | compute the range */
            if (fh - fl < 1e-12) {  /* 种群已无差别 | population has collapsed */
                for (i = 0; i < N; i++) for (j = 0; j < D; j++) pop[i * D + j] = lb + (ub - lb) * rng_u(&rng);  /* 重新均匀初始化 | uniform re-initialisation */
                fbest = 1e300; fprev = 1e300; sav = 1.0;  /* 清除本轮状态 | clear the state of this attempt */
                continue;  /* 下一代 | next generation */
            }  /* 结束 | end */
        }  /* 结束 | end */
        for (i = 0; i < N; i++) { memcpy(Cg[i].x, pop + i * D, sizeof(double) * D); Cg[i].f = fit[i]; }  /* 拷贝当代 | copy the current population */
        qsort(Cg, N, sizeof(Pt), cmp_pt);  /* 按适应值升序 | ascending by fitness */
        if (g > 0) { sav = (fbest < fprev) ? sav / 0.9 : sav * 0.9; if (sav < 1.0) sav = 1.0; if (sav > 10.0) sav = 10.0; }  /* AVS：有改进则放大，否则缩小 | AVS: enlarge on improvement, shrink otherwise */
        fprev = fbest;  /* 记录本代最优 | remember the best */
        n = (int)(tau * N);  /* 被选个数 | number selected */
        for (i = 0; i < n; i++) { memcpy(Z + (size_t)i * D, Cg[i].x, sizeof(double) * D); w[i] = log(n + 0.5) - log(i + 1.0); sw += w[i]; }  /* 被选个体与对数排名权重 | selected individuals and log-rank weights */
        for (i = 0; i < n; i++) w[i] /= sw;  /* 归一 | normalise */
        if (g_trace) { int cA = 0; for (i = 0; i < N; i++) cA += func_branch(fid, Cg[i].x, D); a_t = (double)cA / N; cA = 0; for (i = 0; i < n; i++) cA += func_branch(fid, Z + (size_t)i * D, D); b_t = (double)cA / n; if (algo == A_CURG) fprintf(stderr, "T,CURG,%d,%d,%ld,1,%.3f,%.4g,0,0,0,0,1,0,0,0,%.3f,%.3f,-1,0,0\n", g_run, g, evals, sav, fbest, a_t, b_t); }  /* 轨迹诊断：种群与被选个体在全局漏斗中的比例 a_t、b_t（CUR-G 也打印，列与 MF-EDA 对齐） | trace diagnostics: shares of the population and of the selected individuals in the global funnel, a_t and b_t (also printed for CUR-G with the same columns) */
        for (j = 0; j < D; j++) { mu[j] = 0.0; for (i = 0; i < n; i++) mu[j] += w[i] * Z[i * D + j]; }  /* 加权均值 | weighted mean */
        for (j = 0; j < D; j++) for (l = j; l < D; l++) { double s = 0.0; for (i = 0; i < n; i++) s += w[i] * (Z[i * D + j] - mu[j]) * (Z[i * D + l] - mu[l]); C[j * D + l] = C[l * D + j] = s; }  /* 加权协方差 | weighted covariance */
        { double tr = 0.0; for (j = 0; j < D; j++) tr += C[j * D + j]; for (j = 0; j < D; j++) C[j * D + j] += 1e-12 * (tr / D + 1e-300); }  /* 对角加微小岭 | tiny ridge on the diagonal */
        mf_eig(D, C, V, ev);  /* 特征分解 | eigen-decomposition */
        for (j = 0; j < D; j++) if (ev[j] < 1e-30) ev[j] = 1e-30;  /* 特征值下限 | eigenvalue floor */
        if (algo == A_MF) {  /* 隶属函数部件 | the membership-function component */
            for (i = 0; i < n; i++) for (l = 0; l < D; l++) { double s = 0.0; for (j = 0; j < D; j++) s += V[j * D + l] * (Z[i * D + j] - mu[j]); Y[(size_t)i * D + l] = s; }  /* 特征坐标（工作坐标） | eigen-coordinates (working coordinates) */
            J = mf_build(mo, Y, w, n, D, ev, penc, abl, yv, ord, R, Rb);  /* 决定 1 或 2 个隶属函数并建模 | decide between one and two MFs and build the model */
            if (J == 2) { double ae = (sav < mo->acap) ? sav : mo->acap; mf_overlap(mo, ae); sovl += mo->ovl; sgam += 0.5 * (mo->gamma[0] + mo->gamma[1]); if (mo->dtype == 1) n2m++; }  /* 诊断：采样尺度重叠、收缩系数、方向类型 | diagnostics: overlap at the sampling scale, shrinkage, direction type */
            if (getenv("MF_DUMP") != NULL && J == 2) { static int nd = 0; if (nd < 6) { nd++; fprintf(stderr, "DUMP,%d,%d,%.3f,%.3f,%.3f,%.3f,%.3f,%.3f", g, mo->dtype, mo->m1.c[0], mo->m1.c[1], sqrt(mo->m1.v[0]), sqrt(mo->m1.v[1]), mo->m1.pi[0], mo->gain); for (i = 0; i < n; i++) { double sp = 0.0; for (l = 0; l < D; l++) sp += mo->u[l] * Y[(size_t)i * D + l]; fprintf(stderr, ",%.3f:%.3f", sp, w[i]); } fprintf(stderr, "\n"); } }  /* 调试：打印被选个体在所选方向上的投影与权重 | debug: print the projections of the selected individuals on the chosen direction and their weights */
            if (g_trace) {  /* 轨迹（第 3 版扩展）：代、评估数、J、AVS、最好值、方向类型、所选方向改进、全部候选最大改进、容许量、隶属函数 0 的份额、封顶、重叠、收缩、种群在全局漏斗的比例 a_t、被选个体在全局漏斗的比例 b_t、落在全局漏斗上的隶属函数编号、其采样份额、标签与分支的一致率 | trace (version-3 extension): generation, evaluations, J, AVS, best, direction type, gain of the chosen direction, largest gain over all candidates, allowance, share of MF 0, cap, overlap, shrinkage, population share in the global funnel a_t, selected share in the global funnel b_t, index of the MF on the global funnel, its sampling share, agreement between labels and branches */
                int kA = -1; double piA = 0.0, agree = 0.0;  /* 落在全局漏斗上的隶属函数、其份额、一致率 | the MF on the global funnel, its share, the agreement */
                if (J == 2) { int c0 = 0, c1 = 0, nA = 0; for (i = 0; i < n; i++) { int br = func_branch(fid, Z + (size_t)i * D, D), lb0 = (R[2 * i] >= 0.5); if (br) { nA++; if (lb0) c0++; else c1++; } } kA = (nA == 0) ? -1 : ((c0 >= c1) ? 0 : 1); if (kA >= 0) { piA = mo->m1.pi[kA]; for (i = 0; i < n; i++) { int br = func_branch(fid, Z + (size_t)i * D, D), lb0 = (R[2 * i] >= 0.5); if ((br && lb0 == (kA == 0)) || (!br && lb0 != (kA == 0))) agree += 1.0; } agree /= n; } }  /* 多数票决定哪个隶属函数在全局漏斗上 | majority vote decides which MF is on the global funnel */
                fprintf(stderr, "T,MF,%d,%d,%ld,%d,%.3f,%.4g,%d,%.2f,%.2f,%.2f,%.3f,%.3f,%.3f,%.3f,%.3f,%.3f,%d,%.3f,%.3f\n", g_run, g, evals, J, sav, fbest, mo->dtype, (mo->gain > -1e299) ? mo->gain : 0.0, (mo->gmax > -1e299) ? mo->gmax : 0.0, mo->allow, (J == 2) ? mo->m1.pi[0] : 1.0, (J == 2) ? mo->acap : 0.0, mo->ovl, (J == 2) ? mo->gamma[0] : 0.0, a_t, b_t, kA, piA, agree);  /* 打印 | print */
            }  /* 结束 | end */
        }  /* 结束 | end */
        ngen++; sumJ += J; if (J > 1) nmulti++;  /* 统计 | statistics */
        for (i = 0; i < N; i++) {  /* 采样新一代 | sample the new generation */
            double y[MAXD];  /* 特征坐标 | eigen-coordinates */
            if (i == 0) { memcpy(pop, xb, sizeof(double) * D); continue; }  /* 精英保留 | elitism */
            if (J == 1) { (void)rng_u(&rng); for (l = 0; l < D; l++) y[l] = sqrt(sav * ev[l]) * rng_n(&rng); }  /* 单个高斯：先取一个均匀数（与第 2 版 CUR-G 的随机数流逐位相同），再采样 | one Gaussian: draw one uniform first (the random stream is then identical to version-2 CUR-G), then sample */
            else mf_sample(mo, sav, cb_u, cb_n, &rng, y);  /* 两个隶属函数：部件采样 | two MFs: the component samples */
            for (j = 0; j < D; j++) { double s = mu[j]; for (l = 0; l < D; l++) s += V[j * D + l] * y[l]; if (s < lb) s = lb; if (s > ub) s = ub; pop[i * D + j] = s; }  /* 回到原坐标并夹在盒内 | back to original coordinates, clipped to the box */
        }  /* 结束 | end */
        if (J == 2 && mo->nprop > 0) { sacc += (double)mo->nacc / (double)mo->nprop; nsec++; }  /* 本代接受率 | acceptance rate of this generation */
    }  /* 结束 | end */
    while (ic < NCP) res.cp[ic++] = gbest;  /* 补齐检查点 | fill the remaining checkpoints */
    res.fbr = func_branch(fid, xb, D);  /* 最终最优点所在分支（1 = 全局漏斗） | branch of the final best point (1 = global funnel) */
    res.evals = (int)evals; res.best = gbest; res.meanJ = ngen ? sumJ / ngen : 0.0; res.multi_frac = ngen ? (double)nmulti / ngen : 0.0;  /* 填写结果 | fill the result */
    res.frac2m = nmulti ? (double)n2m / nmulti : 0.0; res.macc = nsec ? sacc / nsec : 0.0; res.movl = nmulti ? sovl / nmulti : 0.0; res.mgam = nmulti ? sgam / nmulti : 0.0; res.nsec = nmulti;  /* 诊断平均值 | diagnostic means */
    free(xb); free(pop); free(fit); free(mu); free(C); free(V); free(ev); free(Z); free(Y); free(w); free(yv); free(R); free(Rb); free(ord); free(Cg); free(Cbuf); free(mo);  /* 释放 | free */
    return res;  /* 返回 | return */
}  /* 结束 | end */

int main(int argc, char **argv) {  /* 主程序 | main */
    int fid, D, runs, r, a, mask = 4096 + 256, r0 = 0; long bf;  /* 参数（缺省掩码：CUR-G 与 MF-EDA） | arguments (default mask: CUR-G and MF-EDA) */
    g_trace = (getenv("MF_TRACE") != NULL);  /* 是否输出轨迹 | whether to print the trace */
    if (argc < 5) { fprintf(stderr, "usage: mfeda3 fid D runs budget_factor [mask] [r0] [ioff] [dd] [mu1] [K] [layout] [restart]\n"); return 1; }  /* 用法 | usage */
    fid = atoi(argv[1]); D = atoi(argv[2]); runs = atoi(argv[3]); bf = atol(argv[4]); if (argc > 5) mask = atoi(argv[5]); if (argc > 6) r0 = atoi(argv[6]); if (argc > 7) g_ioff = atoi(argv[7]); if (argc > 8) g_dd = atof(argv[8]); if (argc > 9) g_mu1 = atof(argv[9]); if (argc > 10) g_K = atoi(argv[10]); if (argc > 11) g_lay = atoi(argv[11]); if (argc > 12) g_restart = atoi(argv[12]);  /* 读参数 | read arguments */
    if (fid == F_MULTI) { Rng cr = { 777UL + 1000UL * D + g_K + 100000UL * g_lay }; int k, i; for (k = 0; k < g_K && k < 16; k++) for (i = 0; i < D; i++) g_ctr[k][i] = -3.0 + 6.0 * rng_u(&cr); }  /* 多漏斗中心（与第 2 版相同） | multi-funnel centres (same as version 2) */
    for (a = 0; a < 16; a++) {  /* 每个算法位 | each algorithm bit */
        if (!(mask & (1 << a)) || (a != A_CURG && a != A_MF)) continue;  /* 只有 CUR-G 与 MF-EDA | only CUR-G and MF-EDA */
        for (r = r0; r < r0 + runs; r++) {  /* 每次运行 | each run */
            unsigned long seed = 20261118UL + 1000UL * (fid >= 100 ? fid - 100 : fid) + 100UL * D + r;  /* 种子与算法无关（同初值）；COCO 的 f 与自写的同号同种子 | seed independent of the algorithm (common initial population); COCO f shares the seed of the own code with the same number */
            clock_t t0; Res q; int k;  /* 计时、结果、下标 | timer, result, index */
            g_run = r;  /* 当前运行序号（轨迹用） | current run index (for the trace) */
            if (fid >= 100) bbc_init(&g_bc, fid - 100, D, r % 15 + 1 + g_ioff); else if (fid >= 15) bb_init(&g_bb, fid, D, r % 15 + 1 + g_ioff);  /* BBOB 第 r 次用实例 r%15+1 | BBOB run r uses instance r%15+1 */
            t0 = clock(); q = run_eda(a, fid, D, bf * D, seed);  /* 运行 | run */
            if (fid >= 100) bbc_free(&g_bc);  /* 释放 COCO 问题 | free the COCO problem */
            printf("%s,%s,%d,%d,%lu,%d,%d,%d,%.6e,%.3f,%.3f,%.2f", aname(a), fname(fid), D, r, seed, q.hit, q.evals_hit, q.evals, q.best, q.meanJ, q.multi_frac, (double)(clock() - t0) / CLOCKS_PER_SEC);  /* 前 12 列（与第 2 版相同） | first 12 columns (same as version 2) */
            for (k = 0; k < NCP; k++) printf(",%.6e", q.cp[k]);  /* 检查点误差 | checkpoint errors */
            for (k = 0; k < NTG; k++) printf(",%ld", q.tt[k]);  /* 到达各目标的评估次数 | evaluations to reach each target */
            printf(",%.3f,%.3f,%.3f,%.3f,%ld,%d\n", q.frac2m, q.macc, q.movl, q.mgam, q.nsec, q.fbr);  /* 第 3 版诊断列：两均值方向比例、平均接受率、平均重叠、平均收缩、双隶属函数代数 | version-3 diagnostic columns: fraction of two-means directions, mean acceptance, mean overlap, mean shrinkage, two-MF generations, branch of the final best point (1 = global funnel) */
            fflush(stdout);  /* 立即写出 | flush */
        }  /* 结束 | end */
    }  /* 结束 | end */
    return 0;  /* 结束 | done */
}  /* 结束 | end */


==> anc/src/runjobs.c <==
/* runjobs.c  并行作业执行器：多个进程共用一张作业表，用“独占建文件”认领作业，可中断后续跑 | parallel job runner: several processes share one job list, claim jobs by exclusive file creation, and can be resumed after an interruption */
/* 用法: runjobs 作业表 工作进程编号 | usage: runjobs joblist.txt worker_id */
/* 作业表每行: [变量=值 ...] 程序 参数... > 输出文件 ；以 # 开头的行为注释 | each line of the job list: [VAR=value ...] program args... > output_file ; lines starting with # are comments */
/* 输出先写到 输出文件.part，成功后改名为 输出文件；输出文件已存在的作业跳过（续跑） | output goes to output_file.part first and is renamed on success; jobs whose output file exists are skipped (resume) */
/* 纯 C99；Windows 下用 _open/_O_EXCL，其他系统用 open/O_EXCL | pure C99; _open/_O_EXCL on Windows, open/O_EXCL elsewhere */
#include <stdio.h>   /* 文件与打印 | files and printing */
#include <stdlib.h>  /* system、malloc | system, malloc */
#include <string.h>  /* 字符串 | strings */
#include <time.h>    /* 计时 | timing */
#include <fcntl.h>   /* O_CREAT、O_EXCL | O_CREAT, O_EXCL */
#ifdef _WIN32  /* Windows | Windows */
#include <io.h>      /* _open、_close | _open, _close */
#include <direct.h>  /* _mkdir | _mkdir */
#define MKDIR(p) _mkdir(p)  /* 建目录 | make a directory */
#define OPENX(p) _open(p, _O_CREAT | _O_EXCL | _O_WRONLY, 0644)  /* 独占建文件 | exclusive create */
#define CLOSEX(h) _close(h)  /* 关闭 | close */
#else  /* 其他系统 | other systems */
#include <unistd.h>    /* close | close */
#include <sys/stat.h>  /* mkdir | mkdir */
#define MKDIR(p) mkdir(p, 0755)  /* 建目录 | make a directory */
#define OPENX(p) open(p, O_CREAT | O_EXCL | O_WRONLY, 0644)  /* 独占建文件 | exclusive create */
#define CLOSEX(h) close(h)  /* 关闭 | close */
#endif  /* 结束 | end */
#define MAXL 4096  /* 行长上限 | maximum line length */
static int exists(const char *p) { FILE *f = fopen(p, "rb"); if (f) { fclose(f); return 1; } return 0; }  /* 文件是否存在 | whether a file exists */
static void trim(char *s) {  /* 去掉首尾空白 | strip leading and trailing whitespace */
    size_t n = strlen(s), i = 0;  /* 长度与起点 | length and start */
    while (n > 0 && (s[n - 1] == '\n' || s[n - 1] == '\r' || s[n - 1] == ' ' || s[n - 1] == '\t')) s[--n] = 0;  /* 尾部 | trailing */
    while (s[i] == ' ' || s[i] == '\t') i++;  /* 首部 | leading */
    if (i) memmove(s, s + i, n - i + 1);  /* 前移 | shift */
}  /* 结束 | end */
int main(int argc, char **argv) {  /* 主程序 | main */
    FILE *jf, *lg; char line[MAXL], path[MAXL + 32], cmd[4 * MAXL], outp[MAXL], tmp[MAXL + 16]; int wid, id = 0, nrun = 0, nskip = 0;  /* 文件、缓冲、计数 | files, buffers, counters */
    if (argc < 3) { fprintf(stderr, "usage: runjobs joblist.txt worker_id\n"); return 1; }  /* 用法 | usage */
    wid = atoi(argv[2]);  /* 工作进程编号 | worker id */
    MKDIR("claims"); MKDIR("logs"); MKDIR("results");  /* 认领、日志、结果目录（已存在则无事） | claim, log and result directories (no effect if they exist) */
    jf = fopen(argv[1], "r"); if (!jf) { fprintf(stderr, "cannot open %s\n", argv[1]); return 1; }  /* 打开作业表 | open the job list */
    sprintf(path, "logs/worker_%02d.log", wid); lg = fopen(path, "a"); if (!lg) { fprintf(stderr, "cannot open %s\n", path); return 1; }  /* 本进程日志 | this worker's log */
    while (fgets(line, MAXL, jf)) {  /* 逐行 | each line */
        char *gt, *p; int h, rc; time_t t0; double secs;  /* 分隔位置、句柄、返回码、计时 | separator position, handle, return code, timer */
        id++; trim(line);  /* 行号即作业号 | the line number is the job id */
        if (line[0] == 0 || line[0] == '#') continue;  /* 空行或注释 | blank or comment */
        gt = strrchr(line, '>'); if (!gt) { fprintf(lg, "job %d: no output redirection, skipped: %s\n", id, line); fflush(lg); continue; }  /* 必须有 > 输出文件 | must have > output_file */
        strcpy(outp, gt + 1); trim(outp); *gt = 0; trim(line);  /* 输出文件名与命令 | output file name and the command */
        if (exists(outp)) { nskip++; continue; }  /* 已完成 | already done */
        sprintf(path, "claims/j%05d", id); h = OPENX(path); if (h < 0) continue;  /* 别的进程已认领 | claimed by another worker */
        CLOSEX(h);  /* 认领成功 | claimed */
        cmd[0] = 0;  /* 组装命令 | assemble the command */
        for (p = line; ; ) {  /* 前面的 变量=值 | leading VAR=value tokens */
            char *sp = strchr(p, ' '), *eq = strchr(p, '='); size_t tl = sp ? (size_t)(sp - p) : strlen(p);  /* 词的边界 | token boundary */
            if (eq && (size_t)(eq - p) < tl && p[0] != '.' && p[0] != '/') {  /* 是 变量=值 | a VAR=value token */
#ifdef _WIN32  /* Windows 的 cmd：set "VAR=value"&& | cmd on Windows: set "VAR=value"&& */
                strcat(cmd, "set \""); strncat(cmd, p, tl); strcat(cmd, "\"&& ");  /* 加入 | append */
#else  /* 其他系统的 sh：VAR=value 前缀 | sh elsewhere: VAR=value prefix */
                strncat(cmd, p, tl); strcat(cmd, " ");  /* 加入 | append */
#endif  /* 结束 | end */
                if (!sp) { p += tl; break; } p = sp + 1;  /* 下一个词 | next token */
            } else break;  /* 命令开始 | the command starts */
        }  /* 结束 | end */
        sprintf(tmp, "%s.part", outp);  /* 临时输出 | temporary output */
        strcat(cmd, p); strcat(cmd, " > \""); strcat(cmd, tmp); strcat(cmd, "\" 2> \""); strcat(cmd, outp); strcat(cmd, ".err\"");  /* 命令 > 临时文件 2> 错误文件 | command > temporary file 2> error file */
        fprintf(lg, "job %d start: %s\n", id, cmd); fflush(lg);  /* 记录开始 | log the start */
        t0 = time(NULL); rc = system(cmd); secs = difftime(time(NULL), t0);  /* 运行并计时 | run and time it */
        if (rc == 0) { remove(outp); rename(tmp, outp); nrun++; }  /* 成功：改名 | success: rename */
        fprintf(lg, "job %d end: rc=%d seconds=%.0f out=%s\n", id, rc, secs, outp); fflush(lg);  /* 记录结束 | log the end */
        { FILE *d = fopen("done.log", "a"); if (d) { fprintf(d, "%d,%d,%.0f,%s\n", id, rc, secs, outp); fclose(d); } }  /* 公共完成表 | shared completion log */
    }  /* 结束 | end */
    fprintf(lg, "worker %d finished: ran %d, skipped %d already done\n", wid, nrun, nskip); fclose(lg); fclose(jf);  /* 收尾 | finish */
    return 0;  /* 结束 | done */
}  /* 结束 | end */


==> anc/src/stats3.c <==
/* stats3.c  第 3 版统计程序：成对与非成对的成功率比较（精确 McNemar、Fisher 精确检验、风险差及其区间）、ERT 及自助区间、评估次数的配对比值与等效性区间、符号秩与秩和检验、ECDF、Holm 校正 | version-3 statistics: paired and unpaired comparisons of success rates (exact McNemar, Fisher's exact test, risk differences with intervals), ERT with bootstrap intervals, paired ratio of evaluations with an equivalence interval, signed-rank and rank-sum tests, ECDFs, Holm correction */
/* 用法 | usage:
     stats3 pair fileA algoA fileB algoB [budget]   成对（按运行序号配对；同一种子、同一初始种群）| paired by run index (same seed, same initial population)
     stats3 unp  fileA algoA fileB algoB [budget]   非成对（独立运行）| unpaired (independent runs)
     stats3 ecdf file algo budget                   成功率随预算的曲线（100 个预算点）与“目标×检查点”ECDF | success against budget (100 points) and the target-by-checkpoint ECDF
     stats3 holm < p值（每行一个）| Holm-adjusted p-values from stdin
   文件为各程序输出的 csv（第 1 列算法名、第 4 列运行序号、第 6 列是否命中、第 7 列命中时的评估数、第 8 列用掉的评估数、第 9 列最终误差、第 13-19 列为 7 个检查点的误差） | files are the csv outputs of the programs (column 1 algorithm, 4 run index, 6 hit, 7 evaluations at the hit, 8 evaluations used, 9 final error, 13-19 errors at the 7 checkpoints) */
#include <stdio.h>   /* 输入输出 | I/O */
#include <stdlib.h>  /* 排序、内存 | sorting, memory */
#include <string.h>  /* 字符串 | strings */
#include <math.h>    /* 数学函数 | math */
#include <stdint.h>  /* 定长整数 | fixed-width integers */
#define MAXR 4000  /* 每个文件最多行数 | maximum rows per file */
#define NCP 7      /* 检查点个数 | number of checkpoints */
typedef struct { char algo[40]; int run, hit; double evh, evu, best, cp[NCP]; } Row;  /* 一行结果 | one result row */
static const double CPF[NCP] = { 0.01, 0.02, 0.05, 0.1, 0.2, 0.5, 1.0 };  /* 检查点占预算的比例 | checkpoints as fractions of the budget */
static const double TGT[8] = { 1e2, 1e1, 1e0, 1e-1, 1e-2, 1e-4, 1e-6, 1e-8 };  /* 目标精度 | target precisions */
static int read_rows(const char *file, const char *algo, Row *r) {  /* 读一个文件中某算法的行 | read the rows of one algorithm from a file */
    FILE *f = fopen(file, "r"); char line[8192]; int n = 0;  /* 文件、行、计数 | file, line, count */
    if (!f) { fprintf(stderr, "cannot open %s\n", file); return 0; }  /* 打不开 | cannot open */
    while (fgets(line, sizeof line, f) && n < MAXR) {  /* 逐行 | each line */
        char *tok[40]; int k = 0, j; char *p = line, *q;  /* 分列 | split */
        while (k < 40 && (q = strchr(p, ',')) != NULL) { *q = 0; tok[k++] = p; p = q + 1; }  /* 逗号分隔 | comma separated */
        tok[k++] = p;  /* 最后一列 | last column */
        if (k < 19 || strcmp(tok[0], algo) != 0) continue;  /* 列数不足或算法不符 | too few columns or another algorithm */
        strncpy(r[n].algo, tok[0], 39); r[n].run = atoi(tok[3]); r[n].hit = atoi(tok[5]); r[n].evh = atof(tok[6]); r[n].evu = atof(tok[7]); r[n].best = atof(tok[8]);  /* 基本列 | basic columns */
        for (j = 0; j < NCP; j++) r[n].cp[j] = atof(tok[12 + j]);  /* 检查点 | checkpoints */
        n++;  /* 下一行 | next row */
    }  /* 结束 | end */
    fclose(f); return n;  /* 返回行数 | return the count */
}  /* 结束 | end */
/* ---------- 随机数与排序 | random numbers and sorting ---------- */
static uint64_t rs = 20261125ULL;  /* 自助法的种子 | bootstrap seed */
static double ru(void) { uint64_t z = (rs += 0x9E3779B97F4A7C15ULL); z = (z ^ (z >> 30)) * 0xBF58476D1CE4E5B9ULL; z = (z ^ (z >> 27)) * 0x94D049BB133111EBULL; z ^= z >> 31; return (double)(z >> 11) * (1.0 / 9007199254740992.0); }  /* 均匀随机数 | uniform random number */
static int cmp_d(const void *a, const void *b) { double x = *(const double *)a, y = *(const double *)b; return (x < y) ? -1 : (x > y); }  /* 升序 | ascending */
static double quant(double *v, int n, double q) { qsort(v, n, sizeof(double), cmp_d); { double p = q * (n - 1); int i = (int)p; if (i >= n - 1) return v[n - 1]; return v[i] + (p - i) * (v[i + 1] - v[i]); } }  /* 分位数（线性插值；会排序 v） | quantile (linear interpolation; sorts v) */
static double median(const double *v, int n) { double *t = malloc(sizeof(double) * n), m; memcpy(t, v, sizeof(double) * n); m = quant(t, n, 0.5); free(t); return m; }  /* 中位数 | median */
/* ---------- 分布函数 | distribution functions ---------- */
static double lgam(double x) { return lgamma(x); }  /* 对数伽马 | log-gamma */
static double betacf(double a, double b, double x) {  /* 不完全贝塔函数的连分数 | continued fraction of the incomplete beta function */
    int m; double qab = a + b, qap = a + 1.0, qam = a - 1.0, c = 1.0, d = 1.0 - qab * x / qap, h;  /* 变量 | variables */
    if (fabs(d) < 1e-300) d = 1e-300;  /* 防零 | guard */
    d = 1.0 / d; h = d;  /* 初值 | initial values */
    for (m = 1; m <= 300; m++) {  /* 迭代 | iterate */
        int m2 = 2 * m; double aa = m * (b - m) * x / ((qam + m2) * (a + m2)), del;  /* 偶数项 | even term */
        d = 1.0 + aa * d; if (fabs(d) < 1e-300) d = 1e-300; c = 1.0 + aa / c; if (fabs(c) < 1e-300) c = 1e-300; d = 1.0 / d; h *= d * c;  /* 更新 | update */
        aa = -(a + m) * (qab + m) * x / ((a + m2) * (qap + m2));  /* 奇数项 | odd term */
        d = 1.0 + aa * d; if (fabs(d) < 1e-300) d = 1e-300; c = 1.0 + aa / c; if (fabs(c) < 1e-300) c = 1e-300; d = 1.0 / d; del = d * c; h *= del;  /* 更新 | update */
        if (fabs(del - 1.0) < 1e-12) break;  /* 收敛 | converged */
    }  /* 结束 | end */
    return h;  /* 返回 | return */
}  /* 结束 | end */
static double betai(double a, double b, double x) {  /* 正则化不完全贝塔函数 I_x(a,b) | regularised incomplete beta function */
    double bt;  /* 前因子 | prefactor */
    if (x <= 0.0) return 0.0;  /* 下界 | lower boundary */
    if (x >= 1.0) return 1.0;  /* 上界 | upper boundary */
    bt = exp(lgam(a + b) - lgam(a) - lgam(b) + a * log(x) + b * log(1.0 - x));  /* 前因子 | prefactor */
    if (x < (a + 1.0) / (a + b + 2.0)) return bt * betacf(a, b, x) / a; else return 1.0 - bt * betacf(b, a, 1.0 - x) / b;  /* 两种展开 | the two expansions */
}  /* 结束 | end */
static double t_cdf(double t, double df) { double x = df / (df + t * t); return (t >= 0.0) ? 1.0 - 0.5 * betai(0.5 * df, 0.5, x) : 0.5 * betai(0.5 * df, 0.5, x); }  /* t 分布函数 | Student t distribution function */
static double t_quant(double p, double df) { double lo = 0.0, hi = 100.0, m; int i; for (i = 0; i < 200; i++) { m = 0.5 * (lo + hi); if (t_cdf(m, df) < p) lo = m; else hi = m; } return 0.5 * (lo + hi); }  /* t 分位数（p>0.5，二分） | t quantile (p>0.5, bisection) */
static double binom_cdf(int k, int m) { int i; double s = 0.0; for (i = 0; i <= k; i++) s += exp(lgam(m + 1.0) - lgam(i + 1.0) - lgam(m - i + 1.0) - m * log(2.0)); return s; }  /* 二项（p=1/2）分布函数 | binomial (p=1/2) distribution function */
static double mcnemar_exact(int b, int c) { int m = b + c, k = (b < c) ? b : c; double p; if (m == 0) return 1.0; p = 2.0 * binom_cdf(k, m); return (p > 1.0) ? 1.0 : p; }  /* 精确 McNemar 双侧 p 值 | exact two-sided McNemar p-value */
static double hyper_p(int a, int r1, int r2, int c1, int n) { return exp(lgam(r1 + 1.0) - lgam(a + 1.0) - lgam(r1 - a + 1.0) + lgam(r2 + 1.0) - lgam(c1 - a + 1.0) - lgam(r2 - c1 + a + 1.0) - (lgam(n + 1.0) - lgam(c1 + 1.0) - lgam(n - c1 + 1.0))); }  /* 超几何概率 | hypergeometric probability */
static double fisher_exact(int a, int b, int c, int d) {  /* 2×2 表 [a b; c d] 的双侧 Fisher 精确检验 | two-sided Fisher's exact test of the 2x2 table [a b; c d] */
    int r1 = a + b, r2 = c + d, c1 = a + c, n = a + b + c + d, lo = (c1 - r2 > 0) ? c1 - r2 : 0, hi = (c1 < r1) ? c1 : r1, x; double pobs = hyper_p(a, r1, r2, c1, n), p = 0.0;  /* 范围与概率 | range and probabilities */
    for (x = lo; x <= hi; x++) { double px = hyper_p(x, r1, r2, c1, n); if (px <= pobs * (1.0 + 1e-9)) p += px; }  /* 累加不大于观测概率的项 | sum the probabilities not above the observed one */
    return (p > 1.0) ? 1.0 : p;  /* 返回 | return */
}  /* 结束 | end */
static void wilson(int x, int n, double z, double *lo, double *hi) { double p = (double)x / n, c = p + z * z / (2.0 * n), h = z * sqrt(p * (1.0 - p) / n + z * z / (4.0 * n * n)), d = 1.0 + z * z / n; *lo = (c - h) / d; *hi = (c + h) / d; }  /* Wilson 区间 | Wilson interval */
/* ---------- 检验 | tests ---------- */
typedef struct { double a; int s; } Dif;  /* 差的绝对值与符号 | absolute difference and sign */
static int cmp_dif(const void *x, const void *y) { double a = ((const Dif *)x)->a, b = ((const Dif *)y)->a; return (a < b) ? -1 : (a > b); }  /* 升序 | ascending */
static double signrank_p(const double *x, const double *b, int n, int *dir) {  /* 双侧符号秩检验（正态近似、结校正、连续性校正）；dir=1 表示 b 的值偏小 | two-sided signed-rank test (normal approximation, tie and continuity corrections); dir=1 means the values of b are smaller */
    Dif *d = malloc(sizeof(Dif) * n); int m = 0, i, j, k; double Wp = 0.0, tie = 0.0, mu, var, z;  /* 变量 | variables */
    for (i = 0; i < n; i++) if (x[i] != b[i]) { d[m].a = fabs(x[i] - b[i]); d[m].s = (b[i] < x[i]) ? 1 : -1; m++; }  /* 去掉零差 | drop zero differences */
    *dir = 0; if (m < 6) { free(d); return 1.0; }  /* 非零差太少 | too few non-zero differences */
    qsort(d, m, sizeof(Dif), cmp_dif);  /* 排序 | sort */
    for (i = 0; i < m; i = j) { double r; for (j = i; j < m && d[j].a == d[i].a; j++) ; r = 0.5 * (i + 1 + j); for (k = i; k < j; k++) if (d[k].s > 0) Wp += r; tie += (double)(j - i) * ((double)(j - i) * (j - i) - 1.0); }  /* 结块平均秩 | average ranks within tie blocks */
    mu = m * (m + 1.0) / 4.0; var = m * (m + 1.0) * (2.0 * m + 1.0) / 24.0 - tie / 48.0;  /* 期望与方差 | expectation and variance */
    *dir = (Wp > mu) ? 1 : ((Wp < mu) ? -1 : 0); free(d);  /* 方向 | direction */
    if (var <= 0.0) return 1.0;  /* 退化 | degenerate */
    z = (fabs(Wp - mu) - 0.5) / sqrt(var); if (z < 0.0) z = 0.0;  /* 连续性校正 | continuity correction */
    return erfc(z / sqrt(2.0));  /* p 值 | p-value */
}  /* 结束 | end */
typedef struct { double v; int g; } Obs;  /* 观测与组 | observation and group */
static int cmp_obs(const void *a, const void *b) { double x = ((const Obs *)a)->v, y = ((const Obs *)b)->v; return (x < y) ? -1 : (x > y); }  /* 升序 | ascending */
static double ranksum_p(const double *a, int na, const double *b, int nb, int *dir) {  /* 双侧秩和检验（正态近似、结校正、连续性校正）；dir=1 表示 b 的值偏小 | two-sided rank-sum test; dir=1 means the values of b are smaller */
    Obs *o = malloc(sizeof(Obs) * (na + nb)); int n = na + nb, i, j, k; double R1 = 0.0, tie = 0.0, mu, var, z;  /* 变量 | variables */
    for (i = 0; i < na; i++) { o[i].v = a[i]; o[i].g = 0; } for (i = 0; i < nb; i++) { o[na + i].v = b[i]; o[na + i].g = 1; }  /* 合并 | merge */
    qsort(o, n, sizeof(Obs), cmp_obs);  /* 排序 | sort */
    for (i = 0; i < n; i = j) { double r; for (j = i; j < n && o[j].v == o[i].v; j++) ; r = 0.5 * (i + 1 + j); for (k = i; k < j; k++) if (o[k].g == 0) R1 += r; tie += (double)(j - i) * ((double)(j - i) * (j - i) - 1.0); }  /* 结块 | tie blocks */
    mu = na * (n + 1.0) / 2.0; var = na * nb / 12.0 * ((n + 1.0) - tie / ((double)n * (n - 1.0)));  /* 期望与方差 | expectation and variance */
    *dir = (R1 > mu) ? 1 : ((R1 < mu) ? -1 : 0); free(o);  /* a 的秩和偏大即 b 偏小 | a larger rank sum of a means b is smaller */
    if (var <= 0.0) return 1.0;  /* 退化 | degenerate */
    z = (fabs(R1 - mu) - 0.5) / sqrt(var); if (z < 0.0) z = 0.0;  /* 连续性校正 | continuity correction */
    return erfc(z / sqrt(2.0));  /* p 值 | p-value */
}  /* 结束 | end */
/* ---------- ERT 与自助区间 | ERT and bootstrap interval ---------- */
static double ert_of(const Row *r, const int *idx, int n) { int i, s = 0; double tot = 0.0; for (i = 0; i < n; i++) { const Row *q = &r[idx[i]]; if (q->hit) { s++; tot += q->evh; } else tot += q->evu; } return s ? tot / s : INFINITY; }  /* ERT = (成功的命中评估数 + 失败用掉的评估数)/成功数 | ERT = (evaluations to target in successes + evaluations spent in failures)/successes */
static void ert_boot(const Row *r, int n, double *e, double *lo, double *hi) {  /* ERT 及 2000 次自助法的 2.5% 与 97.5% 分位数 | ERT and the 2.5% and 97.5% quantiles of 2000 bootstrap resamples */
    int *idx = malloc(sizeof(int) * n), i, b, B = 2000; double *v = malloc(sizeof(double) * B);  /* 下标与样本 | indices and samples */
    for (i = 0; i < n; i++) idx[i] = i;  /* 恒等下标 | identity indices */
    *e = ert_of(r, idx, n);  /* 原样本 | original sample */
    for (b = 0; b < B; b++) { for (i = 0; i < n; i++) idx[i] = (int)(ru() * n); v[b] = ert_of(r, idx, n); }  /* 重抽样 | resample */
    *lo = quant(v, B, 0.025); *hi = quant(v, B, 0.975); free(idx); free(v);  /* 分位数 | quantiles */
}  /* 结束 | end */
/* ---------- 主程序 | main ---------- */
int main(int argc, char **argv) {  /* 主程序 | main */
    static Row A[MAXR], B[MAXR]; int na, nb;  /* 两组 | two groups */
    if (argc < 2) { fprintf(stderr, "usage: stats3 pair|unp fileA algoA fileB algoB [budget] | stats3 ecdf file algo budget | stats3 holm\n"); return 1; }  /* 用法 | usage */
    if (strcmp(argv[1], "holm") == 0) {  /* Holm 校正 | Holm correction */
        double p[4096], adj[4096]; int n = 0, i, *ord; double cur = 0.0;  /* p 值与校正值 | p-values and adjusted values */
        while (n < 4096 && scanf("%lf", &p[n]) == 1) n++;  /* 读入 | read */
        ord = malloc(sizeof(int) * n); for (i = 0; i < n; i++) ord[i] = i;  /* 下标 | indices */
        { int a, b; for (a = 0; a < n; a++) for (b = a + 1; b < n; b++) if (p[ord[b]] < p[ord[a]]) { int t = ord[a]; ord[a] = ord[b]; ord[b] = t; } }  /* 按 p 升序 | ascending by p */
        for (i = 0; i < n; i++) { double v = (n - i) * p[ord[i]]; if (v > 1.0) v = 1.0; if (v < cur) v = cur; cur = v; adj[ord[i]] = v; }  /* 逐步校正（单调） | step-down adjustment (monotone) */
        for (i = 0; i < n; i++) printf("%.6g\n", adj[i]);  /* 输出 | print */
        free(ord); return 0;  /* 结束 | done */
    }  /* 结束 | end */
    if (strcmp(argv[1], "ecdf") == 0) {  /* ECDF | ECDF */
        double budget = atof(argv[4]); int g, j, k, i;  /* 预算与下标 | budget and indices */
        na = read_rows(argv[2], argv[3], A); if (na == 0) { fprintf(stderr, "no rows\n"); return 1; }  /* 读 | read */
        printf("budget_fraction,success_fraction\n");  /* 表头 | header */
        for (g = 1; g <= 100; g++) { double b = budget * g / 100.0; int s = 0; for (i = 0; i < na; i++) if (A[i].hit && A[i].evh <= b) s++; printf("%.2f,%.4f\n", g / 100.0, (double)s / na); }  /* 成功率随预算 | success against budget */
        printf("checkpoint,targets_reached_fraction\n");  /* 目标×检查点 | targets by checkpoint */
        for (j = 0; j < NCP; j++) { int s = 0; for (i = 0; i < na; i++) for (k = 0; k < 8; k++) if (A[i].cp[j] <= TGT[k]) s++; printf("%.2f,%.4f\n", CPF[j], (double)s / (8.0 * na)); }  /* 8 个目标的到达比例 | fraction of the 8 targets reached */
        return 0;  /* 结束 | done */
    }  /* 结束 | end */
    if (argc < 6) { fprintf(stderr, "usage: stats3 pair|unp fileA algoA fileB algoB [budget]\n"); return 1; }  /* 用法 | usage */
    na = read_rows(argv[2], argv[3], A); nb = read_rows(argv[4], argv[5], B);  /* 读两组 | read both groups */
    if (na == 0 || nb == 0) { fprintf(stderr, "no rows: %d %d\n", na, nb); return 1; }  /* 空 | empty */
    {   /* 成功率、ERT、评估次数 | success rates, ERT, evaluations */
        int sA = 0, sB = 0, i, j, dir1, dir2, nboth = 0, npair = 0, b = 0, c = 0; double eA, eAl, eAh, eB, eBl, eBh, *xa = malloc(sizeof(double) * na), *xb = malloc(sizeof(double) * nb), *la = malloc(sizeof(double) * na), *lb = malloc(sizeof(double) * nb), *lr = malloc(sizeof(double) * na), mA = 0.0, mB = 0.0, gm = 0.0, gl = 0.0, gh = 0.0, p1, rd, lo, hi;  /* 统计量 | statistics */
        for (i = 0; i < na; i++) { sA += A[i].hit; xa[i] = A[i].hit ? A[i].evh : A[i].evu; }  /* A：命中数与“未命中按预算计”的评估数 | A: hits and evaluations with misses at the budget */
        for (i = 0; i < nb; i++) { sB += B[i].hit; xb[i] = B[i].hit ? B[i].evh : B[i].evu; }  /* B | B */
        ert_boot(A, na, &eA, &eAl, &eAh); ert_boot(B, nb, &eB, &eBl, &eBh);  /* ERT | ERT */
        { int ka = 0, kb = 0; for (i = 0; i < na; i++) if (A[i].hit) la[ka++] = A[i].evh; for (i = 0; i < nb; i++) if (B[i].hit) lb[kb++] = B[i].evh; mA = ka ? median(la, ka) : INFINITY; mB = kb ? median(lb, kb) : INFINITY; }  /* 成功运行的中位评估数 | median evaluations of the successful runs */
        if (strcmp(argv[1], "pair") == 0) {  /* 成对 | paired */
            double *pa = malloc(sizeof(double) * na), *pb = malloc(sizeof(double) * na);  /* 配对的评估数 | paired evaluations */
            for (i = 0; i < na; i++) for (j = 0; j < nb; j++) if (A[i].run == B[j].run) {  /* 同一运行序号 | same run index */
                npair++; if (A[i].hit && !B[j].hit) b++; if (!A[i].hit && B[j].hit) c++;  /* 不一致对 | discordant pairs */
                pa[npair - 1] = xa[i]; pb[npair - 1] = xb[j];  /* 配对值 | paired values */
                if (A[i].hit && B[j].hit) { lr[nboth++] = log(B[j].evh / A[i].evh); }  /* 两者都成功：对数比 | both succeed: log ratio */
                break;  /* 下一对 | next pair */
            }  /* 结束 | end */
            p1 = mcnemar_exact(b, c);  /* 精确 McNemar | exact McNemar */
            { double bt = b + 0.5, ct = c + 0.5, nt = npair + 2.0, d = (bt - ct) / nt, se = sqrt((bt + ct) - (bt - ct) * (bt - ct) / nt) / nt; rd = (double)(c - b) / npair; lo = -d - 1.96 * se; hi = -d + 1.96 * se; }  /* 风险差（B−A）与 Agresti–Min 校正 Wald 区间 | risk difference (B−A) and the Agresti–Min adjusted Wald interval */
            if (nboth >= 2) { double m = 0.0, s = 0.0, tq; for (i = 0; i < nboth; i++) m += lr[i]; m /= nboth; for (i = 0; i < nboth; i++) s += (lr[i] - m) * (lr[i] - m); s = sqrt(s / (nboth - 1.0)) / sqrt((double)nboth); tq = t_quant(0.95, nboth - 1.0); gm = exp(m); gl = exp(m - tq * s); gh = exp(m + tq * s); }  /* 几何平均比 B/A 与 90% 区间（等效性检验用） | geometric mean ratio B/A with its 90% interval (for the equivalence test) */
            { double ps = signrank_p(pa, pb, npair, &dir1);  /* 符号秩检验（未命中按预算计） | signed-rank test (misses at the budget) */
              printf("paired,nA=%d,nB=%d,pairs=%d,succA=%d,succB=%d,Aonly=%d,Bonly=%d,mcnemar_p=%.4g,rd_BminusA=%.4f,rd_lo=%.4f,rd_hi=%.4f,ERT_A=%.4g,ERT_A_lo=%.4g,ERT_A_hi=%.4g,ERT_B=%.4g,ERT_B_lo=%.4g,ERT_B_hi=%.4g,medA=%.4g,medB=%.4g,nboth=%d,gmr_BoverA=%.4f,gmr_lo90=%.4f,gmr_hi90=%.4f,signrank_p=%.4g,signrank_dir=%d\n", na, nb, npair, sA, sB, b, c, p1, rd, lo, hi, eA, eAl, eAh, eB, eBl, eBh, mA, mB, nboth, gm, gl, gh, ps, dir1); }  /* 输出 | print */
            free(pa); free(pb);  /* 释放 | free */
        } else {  /* 非成对 | unpaired */
            double l1, u1, l2, u2, pA = (double)sA / na, pB = (double)sB / nb, pr;  /* Wilson 区间 | Wilson intervals */
            p1 = fisher_exact(sA, na - sA, sB, nb - sB);  /* Fisher 精确检验 | Fisher's exact test */
            wilson(sA, na, 1.96, &l1, &u1); wilson(sB, nb, 1.96, &l2, &u2); rd = pB - pA; lo = rd - sqrt((pB - l2) * (pB - l2) + (u1 - pA) * (u1 - pA)); hi = rd + sqrt((u2 - pB) * (u2 - pB) + (pA - l1) * (pA - l1));  /* Newcombe 混合评分区间 | Newcombe hybrid-score interval */
            pr = ranksum_p(xa, na, xb, nb, &dir2);  /* 秩和检验 | rank-sum test */
            printf("unpaired,nA=%d,nB=%d,succA=%d,succB=%d,fisher_p=%.4g,rd_BminusA=%.4f,rd_lo=%.4f,rd_hi=%.4f,ERT_A=%.4g,ERT_A_lo=%.4g,ERT_A_hi=%.4g,ERT_B=%.4g,ERT_B_lo=%.4g,ERT_B_hi=%.4g,medA=%.4g,medB=%.4g,ranksum_p=%.4g,ranksum_dir=%d\n", na, nb, sA, sB, p1, rd, lo, hi, eA, eAl, eAh, eB, eBl, eBh, mA, mB, pr, dir2);  /* 输出 | print */
        }  /* 结束 | end */
        free(xa); free(xb); free(la); free(lb); free(lr);  /* 释放 | free */
    }  /* 结束 | end */
    return 0;  /* 结束 | done */
}  /* 结束 | end */

